Observation of the semileptonic decay $B^{+}\to p\overline{p}\mu^{+}\nu_{\mu}$

The Cabibbo-suppressed semileptonic decay $B^{+}\to p\overline{p}\mu^{+}\nu_{\mu}$ is observed for the first time using a sample of $pp$ collisions corresponding to an integrated luminosity of 1.0, 2.0 and 1.7fb$^{-1}$ at centre-of-mass energies of 7, 8 and 13TeV, respectively. The differential branching fraction is measured as a function of the $p\overline{p}$ invariant mass using the decay mode $B^{+}\to J/\psi K^{+}$ for normalisation. The total branching fraction is measured to be \begin{align*} \mathcal{B}(B^{+}\to p\overline{p}\mu^{+}\nu_{\mu}) = (5.27 ^{+0.23}_{-0.24} \pm 0.21 \pm 0.15)\times 10^{-6}, \end{align*} where the first uncertainty is statistical, the second systematic and the third is from the uncertainty on the branching fraction of the normalisation channel.

==> figs/Fig1a.C <==
void BDT_output_paper_0to1_pkpi_2016bdt_vis_hist()
{
//=========Macro generated from canvas: myCanvas/The Canvas Title
//=========  (Thu Nov 14 17:48:10 2019) by ROOT version6.08/06
   TCanvas *myCanvas = new TCanvas("myCanvas", "The Canvas Title",0,0,400,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myCanvas->SetHighLightColor(2);
   myCanvas->Range(-0.2428571,-196.5693,1.185714,838.0058);
   myCanvas->SetFillColor(0);
   myCanvas->SetBorderMode(0);
   myCanvas->SetBorderSize(2);
   myCanvas->SetTickx(1);
   myCanvas->SetTicky(1);
   myCanvas->SetLeftMargin(0.17);
   myCanvas->SetRightMargin(0.13);
   myCanvas->SetBottomMargin(0.19);
   myCanvas->SetFrameLineWidth(2);
   myCanvas->SetFrameBorderMode(0);
   myCanvas->SetFrameLineWidth(2);
   myCanvas->SetFrameBorderMode(0);
   
   THStack * = new THStack();
   ->SetName("");
   ->SetTitle("");
   ->SetMaximum(734.5483);
   
   TH1F *_stack_15 = new TH1F("_stack_15","",40,0,1);
   _stack_15->SetMinimum(0);
   _stack_15->SetMaximum(734.5483);
   _stack_15->SetDirectory(0);
   _stack_15->SetStats(0);
   _stack_15->SetLineWidth(2);
   _stack_15->SetMarkerStyle(20);
   _stack_15->SetMarkerSize(0.2);
   _stack_15->GetXaxis()->SetTitle("Charged-isolation BDT");
   _stack_15->GetXaxis()->SetNdivisions(505);
   _stack_15->GetXaxis()->SetLabelFont(132);
   _stack_15->GetXaxis()->SetLabelSize(0.07);
   _stack_15->GetXaxis()->SetTitleSize(0.07);
   _stack_15->GetXaxis()->SetTitleOffset(1.05);
   _stack_15->GetXaxis()->SetTitleFont(132);
   _stack_15->GetYaxis()->SetTitle("Normalised Entries");
   _stack_15->GetYaxis()->SetLabelFont(132);
   _stack_15->GetYaxis()->SetLabelSize(0.07);
   _stack_15->GetYaxis()->SetTitleSize(0.07);
   _stack_15->GetYaxis()->SetTitleOffset(1.05);
   _stack_15->GetYaxis()->SetTitleFont(132);
   _stack_15->GetZaxis()->SetLabelFont(132);
   _stack_15->GetZaxis()->SetTitleSize(0.048);
   _stack_15->GetZaxis()->SetTitleOffset(0.8);
   _stack_15->GetZaxis()->SetTitleFont(132);
   ->SetHistogram(_stack_15);
   
   
   TH1D *hist_bdt_vis0__33 = new TH1D("hist_bdt_vis0__33","hist_bdt_vis0",40,0,1);
   hist_bdt_vis0__33->SetBinContent(1,3.536103);
   hist_bdt_vis0__33->SetBinContent(2,3.214639);
   hist_bdt_vis0__33->SetBinContent(3,2.349159);
   hist_bdt_vis0__33->SetBinContent(4,2.794263);
   hist_bdt_vis0__33->SetBinContent(5,3.264095);
   hist_bdt_vis0__33->SetBinContent(6,3.264095);
   hist_bdt_vis0__33->SetBinContent(7,3.857567);
   hist_bdt_vis0__33->SetBinContent(8,3.684471);
   hist_bdt_vis0__33->SetBinContent(9,3.041543);
   hist_bdt_vis0__33->SetBinContent(10,2.423343);
   hist_bdt_vis0__33->SetBinContent(11,2.176063);
   hist_bdt_vis0__33->SetBinContent(12,1.928783);
   hist_bdt_vis0__33->SetBinContent(13,2.398615);
   hist_bdt_vis0__33->SetBinContent(14,2.274975);
   hist_bdt_vis0__33->SetBinContent(15,2.744807);
   hist_bdt_vis0__33->SetBinContent(16,2.497527);
   hist_bdt_vis0__33->SetBinContent(17,2.868447);
   hist_bdt_vis0__33->SetBinContent(18,3.635015);
   hist_bdt_vis0__33->SetBinContent(19,3.189911);
   hist_bdt_vis0__33->SetBinContent(20,3.635015);
   hist_bdt_vis0__33->SetBinContent(21,3.115727);
   hist_bdt_vis0__33->SetBinContent(22,3.115727);
   hist_bdt_vis0__33->SetBinContent(23,4.277943);
   hist_bdt_vis0__33->SetBinContent(24,5.588526);
   hist_bdt_vis0__33->SetBinContent(25,7.76459);
   hist_bdt_vis0__33->SetBinContent(26,11.17705);
   hist_bdt_vis0__33->SetBinContent(27,11.91889);
   hist_bdt_vis0__33->SetBinContent(28,15.94955);
   hist_bdt_vis0__33->SetBinContent(29,30.06924);
   hist_bdt_vis0__33->SetBinContent(30,66.04847);
   hist_bdt_vis0__33->SetBinContent(31,197.453);
   hist_bdt_vis0__33->SetBinContent(32,288.6499);
   hist_bdt_vis0__33->SetBinContent(33,98.9367);
   hist_bdt_vis0__33->SetBinContent(34,12.06726);
   hist_bdt_vis0__33->SetBinContent(35,0.2472799);
   hist_bdt_vis0__33->SetBinContent(36,0.02472799);
   hist_bdt_vis0__33->SetBinContent(41,184.817);
   hist_bdt_vis0__33->SetBinError(1,0.2957038);
   hist_bdt_vis0__33->SetBinError(2,0.2819425);
   hist_bdt_vis0__33->SetBinError(3,0.2410187);
   hist_bdt_vis0__33->SetBinError(4,0.2628622);
   hist_bdt_vis0__33->SetBinError(5,0.284103);
   hist_bdt_vis0__33->SetBinError(6,0.284103);
   hist_bdt_vis0__33->SetBinError(7,0.3088525);
   hist_bdt_vis0__33->SetBinError(8,0.3018436);
   hist_bdt_vis0__33->SetBinError(9,0.2742467);
   hist_bdt_vis0__33->SetBinError(10,0.2447946);
   hist_bdt_vis0__33->SetBinError(11,0.2319691);
   hist_bdt_vis0__33->SetBinError(12,0.2183917);
   hist_bdt_vis0__33->SetBinError(13,0.2435425);
   hist_bdt_vis0__33->SetBinError(14,0.2371826);
   hist_bdt_vis0__33->SetBinError(15,0.2605256);
   hist_bdt_vis0__33->SetBinError(16,0.2485132);
   hist_bdt_vis0__33->SetBinError(17,0.2663286);
   hist_bdt_vis0__33->SetBinError(18,0.299811);
   hist_bdt_vis0__33->SetBinError(19,0.280856);
   hist_bdt_vis0__33->SetBinError(20,0.299811);
   hist_bdt_vis0__33->SetBinError(21,0.277571);
   hist_bdt_vis0__33->SetBinError(22,0.277571);
   hist_bdt_vis0__33->SetBinError(23,0.325246);
   hist_bdt_vis0__33->SetBinError(24,0.3717432);
   hist_bdt_vis0__33->SetBinError(25,0.4381811);
   hist_bdt_vis0__33->SetBinError(26,0.5257243);
   hist_bdt_vis0__33->SetBinError(27,0.5428907);
   hist_bdt_vis0__33->SetBinError(28,0.6280131);
   hist_bdt_vis0__33->SetBinError(29,0.8622945);
   hist_bdt_vis0__33->SetBinError(30,1.277985);
   hist_bdt_vis0__33->SetBinError(31,2.209664);
   hist_bdt_vis0__33->SetBinError(32,2.671653);
   hist_bdt_vis0__33->SetBinError(33,1.564131);
   hist_bdt_vis0__33->SetBinError(34,0.5462592);
   hist_bdt_vis0__33->SetBinError(35,0.07819678);
   hist_bdt_vis0__33->SetBinError(36,0.02472799);
   hist_bdt_vis0__33->SetBinError(41,2.137792);
   hist_bdt_vis0__33->SetEntries(40440);
   hist_bdt_vis0__33->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1211;
   color = new TColor(ci, 1, 0, 0, " ", 0.7);
   hist_bdt_vis0__33->SetFillColor(ci);
   hist_bdt_vis0__33->SetLineWidth(2);
   hist_bdt_vis0__33->SetMarkerColor(2);
   hist_bdt_vis0__33->SetMarkerStyle(8);
   hist_bdt_vis0__33->SetMarkerSize(0.5);
   hist_bdt_vis0__33->GetXaxis()->SetNdivisions(505);
   hist_bdt_vis0__33->GetXaxis()->SetLabelFont(132);
   hist_bdt_vis0__33->GetXaxis()->SetTitleSize(0.048);
   hist_bdt_vis0__33->GetXaxis()->SetTitleOffset(0.85);
   hist_bdt_vis0__33->GetXaxis()->SetTitleFont(132);
   hist_bdt_vis0__33->GetYaxis()->SetLabelFont(132);
   hist_bdt_vis0__33->GetYaxis()->SetTitleSize(0.048);
   hist_bdt_vis0__33->GetYaxis()->SetTitleOffset(0.74);
   hist_bdt_vis0__33->GetYaxis()->SetTitleFont(132);
   hist_bdt_vis0__33->GetZaxis()->SetLabelFont(132);
   hist_bdt_vis0__33->GetZaxis()->SetTitleSize(0.048);
   hist_bdt_vis0__33->GetZaxis()->SetTitleOffset(0.8);
   hist_bdt_vis0__33->GetZaxis()->SetTitleFont(132);
   ->Add(hist_bdt_vis0,"");
   
   TH1D *hist_bdt_vis1__34 = new TH1D("hist_bdt_vis1__34","hist_bdt_vis1",40,0,1);
   hist_bdt_vis1__34->SetBinContent(1,664.2351);
   hist_bdt_vis1__34->SetBinContent(2,80.4458);
   hist_bdt_vis1__34->SetBinContent(3,35.66363);
   hist_bdt_vis1__34->SetBinContent(4,30.59777);
   hist_bdt_vis1__34->SetBinContent(5,28.57143);
   hist_bdt_vis1__34->SetBinContent(6,21.07396);
   hist_bdt_vis1__34->SetBinContent(7,14.7923);
   hist_bdt_vis1__34->SetBinContent(8,12.76596);
   hist_bdt_vis1__34->SetBinContent(9,10.53698);
   hist_bdt_vis1__34->SetBinContent(10,8.510638);
   hist_bdt_vis1__34->SetBinContent(11,6.281662);
   hist_bdt_vis1__34->SetBinContent(12,4.457953);
   hist_bdt_vis1__34->SetBinContent(13,3.444782);
   hist_bdt_vis1__34->SetBinContent(14,2.431611);
   hist_bdt_vis1__34->SetBinContent(15,3.647416);
   hist_bdt_vis1__34->SetBinContent(16,3.242148);
   hist_bdt_vis1__34->SetBinContent(17,3.039514);
   hist_bdt_vis1__34->SetBinContent(18,3.039514);
   hist_bdt_vis1__34->SetBinContent(19,3.647416);
   hist_bdt_vis1__34->SetBinContent(20,2.026342);
   hist_bdt_vis1__34->SetBinContent(21,1.013171);
   hist_bdt_vis1__34->SetBinContent(22,0.810537);
   hist_bdt_vis1__34->SetBinContent(23,2.228977);
   hist_bdt_vis1__34->SetBinContent(24,1.41844);
   hist_bdt_vis1__34->SetBinContent(25,2.026342);
   hist_bdt_vis1__34->SetBinContent(26,2.431611);
   hist_bdt_vis1__34->SetBinContent(27,1.621074);
   hist_bdt_vis1__34->SetBinContent(28,3.039514);
   hist_bdt_vis1__34->SetBinContent(29,2.228977);
   hist_bdt_vis1__34->SetBinContent(30,3.039514);
   hist_bdt_vis1__34->SetBinContent(31,9.321175);
   hist_bdt_vis1__34->SetBinContent(32,10.33435);
   hist_bdt_vis1__34->SetBinContent(33,4.660588);
   hist_bdt_vis1__34->SetBinContent(34,1.013171);
   hist_bdt_vis1__34->SetBinContent(41,12.36069);
   hist_bdt_vis1__34->SetBinError(1,11.60158);
   hist_bdt_vis1__34->SetBinError(2,4.037459);
   hist_bdt_vis1__34->SetBinError(3,2.688247);
   hist_bdt_vis1__34->SetBinError(4,2.490011);
   hist_bdt_vis1__34->SetBinError(5,2.406148);
   hist_bdt_vis1__34->SetBinError(6,2.066472);
   hist_bdt_vis1__34->SetBinError(7,1.731308);
   hist_bdt_vis1__34->SetBinError(8,1.608359);
   hist_bdt_vis1__34->SetBinError(9,1.461216);
   hist_bdt_vis1__34->SetBinError(10,1.31322);
   hist_bdt_vis1__34->SetBinError(11,1.12822);
   hist_bdt_vis1__34->SetBinError(12,0.9504389);
   hist_bdt_vis1__34->SetBinError(13,0.8354824);
   hist_bdt_vis1__34->SetBinError(14,0.7019456);
   hist_bdt_vis1__34->SetBinError(15,0.8597043);
   hist_bdt_vis1__34->SetBinError(16,0.810537);
   hist_bdt_vis1__34->SetBinError(17,0.7847991);
   hist_bdt_vis1__34->SetBinError(18,0.7847991);
   hist_bdt_vis1__34->SetBinError(19,0.8597043);
   hist_bdt_vis1__34->SetBinError(20,0.6407857);
   hist_bdt_vis1__34->SetBinError(21,0.4531039);
   hist_bdt_vis1__34->SetBinError(22,0.4052685);
   hist_bdt_vis1__34->SetBinError(23,0.6720618);
   hist_bdt_vis1__34->SetBinError(24,0.5361198);
   hist_bdt_vis1__34->SetBinError(25,0.6407857);
   hist_bdt_vis1__34->SetBinError(26,0.7019456);
   hist_bdt_vis1__34->SetBinError(27,0.5731362);
   hist_bdt_vis1__34->SetBinError(28,0.7847991);
   hist_bdt_vis1__34->SetBinError(29,0.6720618);
   hist_bdt_vis1__34->SetBinError(30,0.7847991);
   hist_bdt_vis1__34->SetBinError(31,1.374332);
   hist_bdt_vis1__34->SetBinError(32,1.447098);
   hist_bdt_vis1__34->SetBinError(33,0.9717997);
   hist_bdt_vis1__34->SetBinError(34,0.4531039);
   hist_bdt_vis1__34->SetBinError(41,1.582624);
   hist_bdt_vis1__34->SetEntries(4935);
   hist_bdt_vis1__34->SetStats(0);

   ci = 1212;
   color = new TColor(ci, 0, 1, 0, " ", 0.7);
   hist_bdt_vis1__34->SetFillColor(ci);
   hist_bdt_vis1__34->SetLineWidth(2);
   hist_bdt_vis1__34->SetMarkerColor(3);
   hist_bdt_vis1__34->SetMarkerStyle(8);
   hist_bdt_vis1__34->SetMarkerSize(0.5);
   hist_bdt_vis1__34->GetXaxis()->SetNdivisions(505);
   hist_bdt_vis1__34->GetXaxis()->SetLabelFont(132);
   hist_bdt_vis1__34->GetXaxis()->SetTitleSize(0.048);
   hist_bdt_vis1__34->GetXaxis()->SetTitleOffset(0.85);
   hist_bdt_vis1__34->GetXaxis()->SetTitleFont(132);
   hist_bdt_vis1__34->GetYaxis()->SetLabelFont(132);
   hist_bdt_vis1__34->GetYaxis()->SetTitleSize(0.048);
   hist_bdt_vis1__34->GetYaxis()->SetTitleOffset(0.74);
   hist_bdt_vis1__34->GetYaxis()->SetTitleFont(132);
   hist_bdt_vis1__34->GetZaxis()->SetLabelFont(132);
   hist_bdt_vis1__34->GetZaxis()->SetTitleSize(0.048);
   hist_bdt_vis1__34->GetZaxis()->SetTitleOffset(0.8);
   hist_bdt_vis1__34->GetZaxis()->SetTitleFont(132);
   ->Add(hist_bdt_vis1,"");
   ->Draw("nostack bar");
   TLine *line = new TLine(0.6,0,0.6,734.5483);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(6);
   line->Draw();
   
   TLegend *leg = new TLegend(0.5,0.65,0.87,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_bdt_vis0","#bf{#it{B^{+}#rightarrowp#bar{p}#mu^{+}#nu_{#mu}}#kern[2.0]{ }}","lpf");

   ci = 1211;
   color = new TColor(ci, 1, 0, 0, " ", 0.7);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hist_bdt_vis1","#bf{#it{B^{+}#rightarrowp#bar{#Lambda}_{c}#lower[-0.1]{#kern[-0.5]{^{#minus}}}#mu^{+}#nu_{#mu}}  }","lpf");

   ci = 1212;
   color = new TColor(ci, 0, 1, 0, " ", 0.7);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(62);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.69,0.47,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("#splitline{LHCb}{#scale[1.0]{Simulation}}");
   pt->Draw();
   myCanvas->Modified();
   myCanvas->cd();
   myCanvas->SetSelected(myCanvas);
}


==> figs/Fig1b.C <==
void BDT_output_paper_onlyd0_2016bdt_invis_hist()
{
//=========Macro generated from canvas: myCanvas/The Canvas Title
//=========  (Wed Nov  6 11:27:15 2019) by ROOT version6.08/06
   TCanvas *myCanvas = new TCanvas("myCanvas", "The Canvas Title",0,0,400,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myCanvas->SetHighLightColor(2);
   myCanvas->Range(-0.2050901,-37.41204,1.055566,159.4934);
   myCanvas->SetFillColor(0);
   myCanvas->SetBorderMode(0);
   myCanvas->SetBorderSize(2);
   myCanvas->SetTickx(1);
   myCanvas->SetTicky(1);
   myCanvas->SetLeftMargin(0.17);
   myCanvas->SetRightMargin(0.13);
   myCanvas->SetBottomMargin(0.19);
   myCanvas->SetFrameLineWidth(2);
   myCanvas->SetFrameBorderMode(0);
   myCanvas->SetFrameLineWidth(2);
   myCanvas->SetFrameBorderMode(0);
   
   THStack * = new THStack();
   ->SetName("");
   ->SetTitle("");
   ->SetMaximum(139.8029);
   
   TH1F *_stack_16 = new TH1F("_stack_16","",40,0.009221525,0.8916811);
   _stack_16->SetMinimum(0);
   _stack_16->SetMaximum(139.8029);
   _stack_16->SetDirectory(0);
   _stack_16->SetStats(0);
   _stack_16->SetLineWidth(2);
   _stack_16->SetMarkerStyle(20);
   _stack_16->SetMarkerSize(0.2);
   _stack_16->GetXaxis()->SetTitle("Part-reco BDT");
   _stack_16->GetXaxis()->SetNdivisions(505);
   _stack_16->GetXaxis()->SetLabelFont(132);
   _stack_16->GetXaxis()->SetLabelSize(0.07);
   _stack_16->GetXaxis()->SetTitleSize(0.07);
   _stack_16->GetXaxis()->SetTitleOffset(1.05);
   _stack_16->GetXaxis()->SetTitleFont(132);
   _stack_16->GetYaxis()->SetTitle("Normalised Entries");
   _stack_16->GetYaxis()->SetLabelFont(132);
   _stack_16->GetYaxis()->SetLabelSize(0.07);
   _stack_16->GetYaxis()->SetTitleSize(0.07);
   _stack_16->GetYaxis()->SetTitleOffset(1.05);
   _stack_16->GetYaxis()->SetTitleFont(132);
   _stack_16->GetZaxis()->SetLabelFont(132);
   _stack_16->GetZaxis()->SetTitleSize(0.048);
   _stack_16->GetZaxis()->SetTitleOffset(0.8);
   _stack_16->GetZaxis()->SetTitleFont(132);
   ->SetHistogram(_stack_16);
   
   
   TH1D *hist_bdt_invis0__35 = new TH1D("hist_bdt_invis0__35","hist_bdt_invis0",40,0.009221525,0.8916811);
   hist_bdt_invis0__35->SetBinContent(1,7.02275);
   hist_bdt_invis0__35->SetBinContent(2,17.97725);
   hist_bdt_invis0__35->SetBinContent(3,31.6271);
   hist_bdt_invis0__35->SetBinContent(4,42.28487);
   hist_bdt_invis0__35->SetBinContent(5,53.85757);
   hist_bdt_invis0__35->SetBinContent(6,61.35015);
   hist_bdt_invis0__35->SetBinContent(7,66.41939);
   hist_bdt_invis0__35->SetBinContent(8,67.30959);
   hist_bdt_invis0__35->SetBinContent(9,64.93571);
   hist_bdt_invis0__35->SetBinContent(10,63.64985);
   hist_bdt_invis0__35->SetBinContent(11,61.86944);
   hist_bdt_invis0__35->SetBinContent(12,55.90999);
   hist_bdt_invis0__35->SetBinContent(13,54.03066);
   hist_bdt_invis0__35->SetBinContent(14,49.43126);
   hist_bdt_invis0__35->SetBinContent(15,46.56281);
   hist_bdt_invis0__35->SetBinContent(16,39.78734);
   hist_bdt_invis0__35->SetBinContent(17,35.31157);
   hist_bdt_invis0__35->SetBinContent(18,31.8002);
   hist_bdt_invis0__35->SetBinContent(19,27.9179);
   hist_bdt_invis0__35->SetBinContent(20,23.63996);
   hist_bdt_invis0__35->SetBinContent(21,21.01879);
   hist_bdt_invis0__35->SetBinContent(22,15.92483);
   hist_bdt_invis0__35->SetBinContent(23,13.30366);
   hist_bdt_invis0__35->SetBinContent(24,10.55885);
   hist_bdt_invis0__35->SetBinContent(25,8.432245);
   hist_bdt_invis0__35->SetBinContent(26,6.701286);
   hist_bdt_invis0__35->SetBinContent(27,6.206726);
   hist_bdt_invis0__35->SetBinContent(28,3.709199);
   hist_bdt_invis0__35->SetBinContent(29,3.165183);
   hist_bdt_invis0__35->SetBinContent(30,2.868447);
   hist_bdt_invis0__35->SetBinContent(31,1.928783);
   hist_bdt_invis0__35->SetBinContent(32,1.458952);
   hist_bdt_invis0__35->SetBinContent(33,0.6676558);
   hist_bdt_invis0__35->SetBinContent(34,0.5192878);
   hist_bdt_invis0__35->SetBinContent(35,0.4451039);
   hist_bdt_invis0__35->SetBinContent(36,0.1730959);
   hist_bdt_invis0__35->SetBinContent(37,0.12364);
   hist_bdt_invis0__35->SetBinContent(38,0.07418398);
   hist_bdt_invis0__35->SetBinContent(40,0.02472799);
   hist_bdt_invis0__35->SetBinError(1,0.4167235);
   hist_bdt_invis0__35->SetBinError(2,0.6667393);
   hist_bdt_invis0__35->SetBinError(3,0.8843499);
   hist_bdt_invis0__35->SetBinError(4,1.022556);
   hist_bdt_invis0__35->SetBinError(5,1.154032);
   hist_bdt_invis0__35->SetBinError(6,1.231692);
   hist_bdt_invis0__35->SetBinError(7,1.281569);
   hist_bdt_invis0__35->SetBinError(8,1.290128);
   hist_bdt_invis0__35->SetBinError(9,1.267174);
   hist_bdt_invis0__35->SetBinError(10,1.254565);
   hist_bdt_invis0__35->SetBinError(11,1.236894);
   hist_bdt_invis0__35->SetBinError(12,1.175815);
   hist_bdt_invis0__35->SetBinError(13,1.155885);
   hist_bdt_invis0__35->SetBinError(14,1.105593);
   hist_bdt_invis0__35->SetBinError(15,1.073035);
   hist_bdt_invis0__35->SetBinError(16,0.9918977);
   hist_bdt_invis0__35->SetBinError(17,0.9344433);
   hist_bdt_invis0__35->SetBinError(18,0.8867666);
   hist_bdt_invis0__35->SetBinError(19,0.8308753);
   hist_bdt_invis0__35->SetBinError(20,0.764571);
   hist_bdt_invis0__35->SetBinError(21,0.7209387);
   hist_bdt_invis0__35->SetBinError(22,0.6275261);
   hist_bdt_invis0__35->SetBinError(23,0.5735615);
   hist_bdt_invis0__35->SetBinError(24,0.5109787);
   hist_bdt_invis0__35->SetBinError(25,0.4566317);
   hist_bdt_invis0__35->SetBinError(26,0.4070741);
   hist_bdt_invis0__35->SetBinError(27,0.3917651);
   hist_bdt_invis0__35->SetBinError(28,0.3028548);
   hist_bdt_invis0__35->SetBinError(29,0.2797653);
   hist_bdt_invis0__35->SetBinError(30,0.2663286);
   hist_bdt_invis0__35->SetBinError(31,0.2183917);
   hist_bdt_invis0__35->SetBinError(32,0.1899393);
   hist_bdt_invis0__35->SetBinError(33,0.1284904);
   hist_bdt_invis0__35->SetBinError(34,0.1133179);
   hist_bdt_invis0__35->SetBinError(35,0.104912);
   hist_bdt_invis0__35->SetBinError(36,0.06542412);
   hist_bdt_invis0__35->SetBinError(37,0.05529347);
   hist_bdt_invis0__35->SetBinError(38,0.04283014);
   hist_bdt_invis0__35->SetBinError(40,0.02472799);
   hist_bdt_invis0__35->SetEntries(40440);
   hist_bdt_invis0__35->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1213;
   color = new TColor(ci, 1, 0, 0, " ", 0.7);
   hist_bdt_invis0__35->SetFillColor(ci);
   hist_bdt_invis0__35->SetLineWidth(2);
   hist_bdt_invis0__35->SetMarkerColor(2);
   hist_bdt_invis0__35->SetMarkerStyle(8);
   hist_bdt_invis0__35->SetMarkerSize(0.5);
   hist_bdt_invis0__35->GetXaxis()->SetNdivisions(505);
   hist_bdt_invis0__35->GetXaxis()->SetLabelFont(132);
   hist_bdt_invis0__35->GetXaxis()->SetTitleSize(0.048);
   hist_bdt_invis0__35->GetXaxis()->SetTitleOffset(0.85);
   hist_bdt_invis0__35->GetXaxis()->SetTitleFont(132);
   hist_bdt_invis0__35->GetYaxis()->SetLabelFont(132);
   hist_bdt_invis0__35->GetYaxis()->SetTitleSize(0.048);
   hist_bdt_invis0__35->GetYaxis()->SetTitleOffset(0.74);
   hist_bdt_invis0__35->GetYaxis()->SetTitleFont(132);
   hist_bdt_invis0__35->GetZaxis()->SetLabelFont(132);
   hist_bdt_invis0__35->GetZaxis()->SetTitleSize(0.048);
   hist_bdt_invis0__35->GetZaxis()->SetTitleOffset(0.8);
   hist_bdt_invis0__35->GetZaxis()->SetTitleFont(132);
   ->Add(hist_bdt_invis0,"");
   
   TH1D *hist_bdt_invis1__36 = new TH1D("hist_bdt_invis1__36","hist_bdt_invis1",40,0.009221525,0.8916811);
   hist_bdt_invis1__36->SetBinContent(0,7.011866);
   hist_bdt_invis1__36->SetBinContent(1,122.7077);
   hist_bdt_invis1__36->SetBinContent(2,112.7292);
   hist_bdt_invis1__36->SetBinContent(3,89.26645);
   hist_bdt_invis1__36->SetBinContent(4,89.26645);
   hist_bdt_invis1__36->SetBinContent(5,79.28803);
   hist_bdt_invis1__36->SetBinContent(6,64.99461);
   hist_bdt_invis1__36->SetBinContent(7,63.91586);
   hist_bdt_invis1__36->SetBinContent(8,61.48867);
   hist_bdt_invis1__36->SetBinContent(9,55.28587);
   hist_bdt_invis1__36->SetBinContent(10,41.53182);
   hist_bdt_invis1__36->SetBinContent(11,40.18339);
   hist_bdt_invis1__36->SetBinContent(12,30.47465);
   hist_bdt_invis1__36->SetBinContent(13,26.42934);
   hist_bdt_invis1__36->SetBinContent(14,22.11435);
   hist_bdt_invis1__36->SetBinContent(15,20.76591);
   hist_bdt_invis1__36->SetBinContent(16,10.5178);
   hist_bdt_invis1__36->SetBinContent(17,14.56311);
   hist_bdt_invis1__36->SetBinContent(18,9.169364);
   hist_bdt_invis1__36->SetBinContent(19,8.360302);
   hist_bdt_invis1__36->SetBinContent(20,5.933118);
   hist_bdt_invis1__36->SetBinContent(21,6.472492);
   hist_bdt_invis1__36->SetBinContent(22,2.966559);
   hist_bdt_invis1__36->SetBinContent(23,4.584682);
   hist_bdt_invis1__36->SetBinContent(24,2.157497);
   hist_bdt_invis1__36->SetBinContent(25,2.427184);
   hist_bdt_invis1__36->SetBinContent(26,1.618123);
   hist_bdt_invis1__36->SetBinContent(27,0.2696872);
   hist_bdt_invis1__36->SetBinContent(28,1.078749);
   hist_bdt_invis1__36->SetBinContent(29,0.8090615);
   hist_bdt_invis1__36->SetBinContent(30,0.5393743);
   hist_bdt_invis1__36->SetBinContent(31,0.5393743);
   hist_bdt_invis1__36->SetBinContent(32,0.2696872);
   hist_bdt_invis1__36->SetBinContent(33,0.2696872);
   hist_bdt_invis1__36->SetBinError(0,1.37514);
   hist_bdt_invis1__36->SetBinError(1,5.752624);
   hist_bdt_invis1__36->SetBinError(2,5.513767);
   hist_bdt_invis1__36->SetBinError(3,4.906528);
   hist_bdt_invis1__36->SetBinError(4,4.906528);
   hist_bdt_invis1__36->SetBinError(5,4.624172);
   hist_bdt_invis1__36->SetBinError(6,4.186671);
   hist_bdt_invis1__36->SetBinError(7,4.151781);
   hist_bdt_invis1__36->SetBinError(8,4.072187);
   hist_bdt_invis1__36->SetBinError(9,3.861333);
   hist_bdt_invis1__36->SetBinError(10,3.34673);
   hist_bdt_invis1__36->SetBinError(11,3.291951);
   hist_bdt_invis1__36->SetBinError(12,2.866814);
   hist_bdt_invis1__36->SetBinError(13,2.669767);
   hist_bdt_invis1__36->SetBinError(14,2.442121);
   hist_bdt_invis1__36->SetBinError(15,2.366495);
   hist_bdt_invis1__36->SetBinError(16,1.684196);
   hist_bdt_invis1__36->SetBinError(17,1.981788);
   hist_bdt_invis1__36->SetBinError(18,1.572533);
   hist_bdt_invis1__36->SetBinError(19,1.501555);
   hist_bdt_invis1__36->SetBinError(20,1.264945);
   hist_bdt_invis1__36->SetBinError(21,1.321192);
   hist_bdt_invis1__36->SetBinError(22,0.8944511);
   hist_bdt_invis1__36->SetBinError(23,1.111949);
   hist_bdt_invis1__36->SetBinError(24,0.7627905);
   hist_bdt_invis1__36->SetBinError(25,0.8090615);
   hist_bdt_invis1__36->SetBinError(26,0.6605959);
   hist_bdt_invis1__36->SetBinError(27,0.2696872);
   hist_bdt_invis1__36->SetBinError(28,0.5393743);
   hist_bdt_invis1__36->SetBinError(29,0.4671119);
   hist_bdt_invis1__36->SetBinError(30,0.3813952);
   hist_bdt_invis1__36->SetBinError(31,0.3813952);
   hist_bdt_invis1__36->SetBinError(32,0.2696872);
   hist_bdt_invis1__36->SetBinError(33,0.2696872);
   hist_bdt_invis1__36->SetEntries(3708);
   hist_bdt_invis1__36->SetStats(0);

   ci = 1214;
   color = new TColor(ci, 0, 1, 0, " ", 0.7);
   hist_bdt_invis1__36->SetFillColor(ci);
   hist_bdt_invis1__36->SetLineWidth(2);
   hist_bdt_invis1__36->SetMarkerColor(3);
   hist_bdt_invis1__36->SetMarkerStyle(8);
   hist_bdt_invis1__36->SetMarkerSize(0.5);
   hist_bdt_invis1__36->GetXaxis()->SetNdivisions(505);
   hist_bdt_invis1__36->GetXaxis()->SetLabelFont(132);
   hist_bdt_invis1__36->GetXaxis()->SetTitleSize(0.048);
   hist_bdt_invis1__36->GetXaxis()->SetTitleOffset(0.85);
   hist_bdt_invis1__36->GetXaxis()->SetTitleFont(132);
   hist_bdt_invis1__36->GetYaxis()->SetLabelFont(132);
   hist_bdt_invis1__36->GetYaxis()->SetTitleSize(0.048);
   hist_bdt_invis1__36->GetYaxis()->SetTitleOffset(0.74);
   hist_bdt_invis1__36->GetYaxis()->SetTitleFont(132);
   hist_bdt_invis1__36->GetZaxis()->SetLabelFont(132);
   hist_bdt_invis1__36->GetZaxis()->SetTitleSize(0.048);
   hist_bdt_invis1__36->GetZaxis()->SetTitleOffset(0.8);
   hist_bdt_invis1__36->GetZaxis()->SetTitleFont(132);
   ->Add(hist_bdt_invis1,"");
   ->Draw("nostack bar");
   TLine *line = new TLine(0.05,0,0.05,139.8029);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(6);
   line->Draw();
   
   TLegend *leg = new TLegend(0.5,0.65,0.87,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_bdt_invis0","#bf{#it{B^{+}#rightarrowp#bar{p}#mu^{+}#nu_{#mu}}#kern[2.0]{ }}","lpf");

   ci = 1213;
   color = new TColor(ci, 1, 0, 0, " ", 0.7);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hist_bdt_invis1","#bf{#it{B^{0}#rightarrow#bar{D}^{0}p#bar{p}} }","lpf");

   ci = 1214;
   color = new TColor(ci, 0, 1, 0, " ", 0.7);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(62);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.69,0.47,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("#splitline{LHCb}{#scale[1.0]{Simulation}}");
   pt->Draw();
   myCanvas->Modified();
   myCanvas->cd();
   myCanvas->SetSelected(myCanvas);
}


==> figs/Fig2.C <==
void b2jpsikdata_2016_for_rw_False_paper_nopulls_fit()
{
//=========Macro generated from canvas: b2jpsikdata_2016_for_rw_False_paper_nopulls_can/b2jpsikdata_2016_for_rw_False_paper_nopulls_can
//=========  (Wed Nov  6 11:47:31 2019) by ROOT version6.08/06
   TCanvas *b2jpsikdata_2016_for_rw_False_paper_nopulls_can = new TCanvas("b2jpsikdata_2016_for_rw_False_paper_nopulls_can", "b2jpsikdata_2016_for_rw_False_paper_nopulls_can",0,0,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->SetHighLightColor(2);
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->Range(0,0,1,1);
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->SetFillColor(0);
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->SetBorderMode(0);
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->SetBorderSize(2);
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->SetTickx(1);
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->SetTicky(1);
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->SetRightMargin(0.13);
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->SetTopMargin(0.05);
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->SetFrameLineWidth(2);
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "The pad 80% of the height",0,0,1,1);
   pad1->Draw();
   pad1->cd();
   pad1->Range(5094.648,-1.017305,5503.099,5.764729);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetLogy();
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.16);
   pad1->SetRightMargin(0.13);
   pad1->SetBottomMargin(0.15);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_87604b0__69 = new TH1D("frame_87604b0__69","A RooPlot of \"Bminus_M\"",50,5160,5450);
   frame_87604b0__69->SetBinContent(1,11095.13);
   frame_87604b0__69->SetMinimum(1);
   frame_87604b0__69->SetMaximum(122046.5);
   frame_87604b0__69->SetEntries(1);
   frame_87604b0__69->SetDirectory(0);
   frame_87604b0__69->SetStats(0);
   frame_87604b0__69->SetLineWidth(2);
   frame_87604b0__69->SetMarkerStyle(20);
   frame_87604b0__69->SetMarkerSize(0.2);
   frame_87604b0__69->GetXaxis()->SetTitle("#it{m(J/#kern[-0.15]{#psiK^{+}})} [GeV/#it{c}^{2}]");
   frame_87604b0__69->GetXaxis()->SetNdivisions(505);
   frame_87604b0__69->GetXaxis()->SetLabelFont(132);
   frame_87604b0__69->GetXaxis()->SetLabelSize(0.07);
   frame_87604b0__69->GetXaxis()->SetTitleSize(0.07);
   frame_87604b0__69->GetXaxis()->SetTitleFont(132);
   frame_87604b0__69->GetYaxis()->SetTitle("Entries / (5.8 MeV/#it{c}^{2})");
   frame_87604b0__69->GetYaxis()->SetLabelFont(132);
   frame_87604b0__69->GetYaxis()->SetLabelSize(0.07);
   frame_87604b0__69->GetYaxis()->SetTitleSize(0.07);
   frame_87604b0__69->GetYaxis()->SetTitleOffset(1.1);
   frame_87604b0__69->GetYaxis()->SetTitleFont(132);
   frame_87604b0__69->GetZaxis()->SetLabelFont(132);
   frame_87604b0__69->GetZaxis()->SetTitleSize(0.048);
   frame_87604b0__69->GetZaxis()->SetTitleOffset(0.8);
   frame_87604b0__69->GetZaxis()->SetTitleFont(132);
   frame_87604b0__69->Draw("FUNC");
   
   Double_t stack0_fx58[662] = {
   5160,
   5160,
   5160.363,
   5160.725,
   5161.087,
   5161.45,
   5161.812,
   5162.175,
   5162.537,
   5162.9,
   5163.262,
   5163.625,
   5163.988,
   5164.35,
   5164.713,
   5165.075,
   5165.438,
   5165.8,
   5166.163,
   5166.525,
   5166.887,
   5167.25,
   5167.613,
   5167.975,
   5168.338,
   5168.7,
   5169.063,
   5169.425,
   5169.788,
   5170.15,
   5170.513,
   5170.875,
   5171.238,
   5171.6,
   5171.963,
   5172.325,
   5172.688,
   5173.05,
   5173.413,
   5173.775,
   5174.137,
   5174.5,
   5174.863,
   5175.225,
   5175.587,
   5175.95,
   5176.312,
   5176.675,
   5177.037,
   5177.4,
   5177.762,
   5178.125,
   5178.487,
   5178.85,
   5179.212,
   5179.575,
   5179.937,
   5180.3,
   5180.662,
   5181.025,
   5181.387,
   5181.75,
   5182.113,
   5182.475,
   5182.837,
   5183.2,
   5183.562,
   5183.925,
   5184.287,
   5184.65,
   5185.012,
   5185.375,
   5185.738,
   5186.1,
   5186.463,
   5186.825,
   5187.188,
   5187.55,
   5187.913,
   5188.275,
   5188.637,
   5189,
   5189.363,
   5189.725,
   5190.087,
   5190.45,
   5190.812,
   5191.175,
   5191.537,
   5191.9,
   5192.262,
   5192.625,
   5192.988,
   5193.35,
   5193.713,
   5194.075,
   5194.438,
   5194.8,
   5195.163,
   5195.525,
   5195.887,
   5196.25,
   5196.613,
   5196.975,
   5197.338,
   5197.7,
   5198.063,
   5198.425,
   5198.788,
   5199.15,
   5199.513,
   5199.875,
   5200.238,
   5200.6,
   5200.963,
   5201.325,
   5201.688,
   5202.05,
   5202.413,
   5202.775,
   5203.137,
   5203.5,
   5203.863,
   5204.225,
   5204.587,
   5204.95,
   5205.312,
   5205.675,
   5206.037,
   5206.4,
   5206.762,
   5207.125,
   5207.487,
   5207.85,
   5208.212,
   5208.575,
   5208.937,
   5209.3,
   5209.662,
   5210.025,
   5210.387,
   5210.75,
   5211.113,
   5211.475,
   5211.837,
   5212.2,
   5212.562,
   5212.925,
   5213.287,
   5213.65,
   5214.012,
   5214.375,
   5214.738,
   5215.1,
   5215.463,
   5215.825,
   5216.188,
   5216.55,
   5216.913,
   5217.275,
   5217.637,
   5218,
   5218.363,
   5218.725,
   5219.087,
   5219.45,
   5219.812,
   5220.175,
   5220.537,
   5220.9,
   5221.262,
   5221.625,
   5221.988,
   5222.35,
   5222.713,
   5223.075,
   5223.438,
   5223.8,
   5224.163,
   5224.525,
   5224.887,
   5225.25,
   5225.613,
   5225.975,
   5226.338,
   5226.7,
   5227.063,
   5227.425,
   5227.788,
   5228.15,
   5228.513,
   5228.875,
   5229.238,
   5229.6,
   5229.963,
   5230.325,
   5230.688,
   5231.05,
   5231.413,
   5231.775,
   5232.137,
   5232.5,
   5232.863,
   5233.225,
   5233.587,
   5233.95,
   5234.312,
   5234.675,
   5235.037,
   5235.4,
   5235.762,
   5236.125,
   5236.487,
   5236.85,
   5237.212,
   5237.575,
   5237.937,
   5238.3,
   5238.662,
   5239.025,
   5239.387,
   5239.75,
   5240.113,
   5240.475,
   5240.837,
   5241.2,
   5241.562,
   5241.925,
   5242.287,
   5242.65,
   5243.012,
   5243.375,
   5243.738,
   5244.1,
   5244.463,
   5244.825,
   5245.188,
   5245.55,
   5245.913,
   5246.275,
   5246.637,
   5247,
   5247.363,
   5247.725,
   5248.087,
   5248.45,
   5248.812,
   5249.175,
   5249.537,
   5249.9,
   5250.262,
   5250.625,
   5250.988,
   5251.35,
   5251.713,
   5252.075,
   5252.438,
   5252.8,
   5253.163,
   5253.525,
   5253.887,
   5254.25,
   5254.613,
   5254.975,
   5255.338,
   5255.7,
   5256.063,
   5256.425,
   5256.788,
   5257.15,
   5257.513,
   5257.875,
   5258.238,
   5258.6,
   5258.963,
   5259.325,
   5259.688,
   5260.05,
   5260.413,
   5260.775,
   5261.137,
   5261.5,
   5261.863,
   5262.225,
   5262.587,
   5262.95,
   5263.312,
   5263.675,
   5264.037,
   5264.4,
   5264.762,
   5265.125,
   5265.487,
   5265.85,
   5266.212,
   5266.575,
   5266.937,
   5267.3,
   5267.662,
   5268.025,
   5268.387,
   5268.75,
   5269.113,
   5269.475,
   5269.837,
   5270.2,
   5270.562,
   5270.925,
   5271.287,
   5271.65,
   5272.012,
   5272.375,
   5272.738,
   5273.1,
   5273.463,
   5273.825,
   5274.188,
   5274.55,
   5274.913,
   5275.275,
   5275.637,
   5276,
   5276.363,
   5276.725,
   5277.087,
   5277.45,
   5277.812,
   5278.175,
   5278.537,
   5278.9,
   5279.262,
   5279.625,
   5279.988,
   5280.35,
   5280.713,
   5281.075,
   5281.438,
   5281.8,
   5282.163,
   5282.525,
   5282.887,
   5283.25,
   5283.613,
   5283.975,
   5284.338,
   5284.7,
   5285.063,
   5285.425,
   5285.788,
   5286.15,
   5286.513,
   5286.875,
   5287.238,
   5287.6,
   5287.963,
   5288.325,
   5288.688,
   5289.05,
   5289.413,
   5289.775,
   5290.137,
   5290.5,
   5290.863,
   5291.225,
   5291.587,
   5291.95,
   5292.312,
   5292.675,
   5293.037,
   5293.4,
   5293.762,
   5294.125,
   5294.487,
   5294.85,
   5295.212,
   5295.575,
   5295.937,
   5296.3,
   5296.662,
   5297.025,
   5297.387,
   5297.75,
   5298.113,
   5298.475,
   5298.837,
   5299.2,
   5299.562,
   5299.925,
   5300.287,
   5300.65,
   5301.012,
   5301.375,
   5301.738,
   5302.1,
   5302.463,
   5302.825,
   5303.188,
   5303.55,
   5303.913,
   5304.275,
   5304.637,
   5305,
   5305.363,
   5305.725,
   5306.087,
   5306.45,
   5306.812,
   5307.175,
   5307.537,
   5307.9,
   5308.262,
   5308.625,
   5308.988,
   5309.35,
   5309.713,
   5310.075,
   5310.438,
   5310.8,
   5311.163,
   5311.525,
   5311.887,
   5312.25,
   5312.613,
   5312.975,
   5313.338,
   5313.7,
   5314.063,
   5314.425,
   5314.788,
   5315.15,
   5315.513,
   5315.875,
   5316.238,
   5316.6,
   5316.963,
   5317.325,
   5317.688,
   5318.05,
   5318.413,
   5318.775,
   5319.137,
   5319.5,
   5319.863,
   5320.225,
   5320.587,
   5320.95,
   5321.312,
   5321.675,
   5322.037,
   5322.4,
   5322.762,
   5323.125,
   5323.487,
   5323.85,
   5324.212,
   5324.575,
   5324.937,
   5325.3,
   5325.662,
   5326.025,
   5326.387,
   5326.75,
   5327.113,
   5327.475,
   5327.837,
   5328.2,
   5328.562,
   5328.925,
   5329.287,
   5329.65,
   5330.012,
   5330.375,
   5330.738,
   5331.1,
   5331.463,
   5331.825,
   5332.188,
   5332.55,
   5332.913,
   5333.275,
   5333.637,
   5334,
   5334.363,
   5334.725,
   5335.087,
   5335.45,
   5335.812,
   5336.175,
   5336.537,
   5336.9,
   5337.262,
   5337.625,
   5337.988,
   5338.35,
   5338.713,
   5339.075,
   5339.438,
   5339.8,
   5340.163,
   5340.525,
   5340.887,
   5341.25,
   5341.613,
   5341.975,
   5342.338,
   5342.7,
   5343.063,
   5343.425,
   5343.788,
   5344.15,
   5344.513,
   5344.875,
   5345.238,
   5345.6,
   5345.963,
   5346.325,
   5346.688,
   5347.05,
   5347.775,
   5348.5,
   5349.225,
   5349.95,
   5350.675,
   5351.4,
   5352.125,
   5352.85,
   5353.575,
   5354.3,
   5355.025,
   5355.75,
   5356.475,
   5357.2,
   5357.925,
   5358.65,
   5359.375,
   5360.1,
   5360.825,
   5361.55,
   5362.275,
   5363,
   5363.725,
   5364.45,
   5365.175,
   5365.9,
   5366.625,
   5367.35,
   5368.075,
   5368.8,
   5369.525,
   5370.25,
   5370.975,
   5371.7,
   5372.425,
   5373.15,
   5373.875,
   5374.6,
   5375.325,
   5376.05,
   5376.775,
   5377.5,
   5378.225,
   5378.95,
   5379.675,
   5380.4,
   5381.125,
   5381.85,
   5382.575,
   5383.3,
   5384.025,
   5384.75,
   5385.475,
   5386.2,
   5386.925,
   5387.65,
   5388.375,
   5389.1,
   5389.825,
   5390.55,
   5391.275,
   5392,
   5392.725,
   5393.45,
   5394.175,
   5394.9,
   5395.625,
   5396.35,
   5397.075,
   5397.8,
   5398.525,
   5399.25,
   5399.975,
   5400.7,
   5401.425,
   5402.15,
   5402.875,
   5403.6,
   5404.325,
   5405.05,
   5405.775,
   5406.5,
   5407.225,
   5407.95,
   5408.675,
   5409.4,
   5410.125,
   5410.85,
   5411.575,
   5412.3,
   5413.025,
   5413.75,
   5414.475,
   5415.2,
   5415.925,
   5416.65,
   5417.375,
   5418.1,
   5418.825,
   5419.55,
   5420.275,
   5421,
   5421.725,
   5422.45,
   5423.175,
   5423.9,
   5424.625,
   5425.35,
   5426.075,
   5426.8,
   5427.525,
   5428.25,
   5428.975,
   5429.7,
   5430.425,
   5431.15,
   5431.875,
   5432.6,
   5433.325,
   5434.05,
   5434.775,
   5435.5,
   5436.225,
   5436.95,
   5437.675,
   5438.4,
   5439.125,
   5439.85,
   5440.575,
   5441.3,
   5442.025,
   5442.75,
   5443.475,
   5444.2,
   5444.925,
   5445.65,
   5446.375,
   5447.1,
   5447.825,
   5448.55,
   5449.275,
   5450,
   5450,
   5450};
   Double_t stack0_fy58[662] = {
   0,
   26.53909,
   26.47183,
   26.40474,
   26.33783,
   26.27108,
   26.2045,
   26.13809,
   26.07185,
   26.00578,
   25.93987,
   25.87413,
   25.80856,
   25.74316,
   25.67792,
   25.61284,
   25.54793,
   25.48319,
   25.41861,
   25.35419,
   25.28993,
   25.22584,
   25.16191,
   25.09815,
   25.03454,
   24.9711,
   24.90781,
   24.84469,
   24.78173,
   24.71892,
   24.65628,
   24.59379,
   24.53147,
   24.4693,
   24.40729,
   24.34543,
   24.28373,
   24.22219,
   24.16081,
   24.09958,
   24.0385,
   23.97758,
   23.91682,
   23.8562,
   23.79575,
   23.73544,
   23.67529,
   23.61529,
   23.55544,
   23.49575,
   23.4362,
   23.37681,
   23.31756,
   23.25847,
   23.19953,
   23.14073,
   23.08209,
   23.02359,
   22.96525,
   22.90705,
   22.84899,
   22.79109,
   22.73333,
   22.67572,
   22.61825,
   22.56093,
   22.50375,
   22.44672,
   22.38984,
   22.3331,
   22.2765,
   22.22004,
   22.16373,
   22.10756,
   22.05154,
   21.99565,
   21.93991,
   21.88431,
   21.82885,
   21.77353,
   21.71835,
   21.66331,
   21.60841,
   21.55364,
   21.49902,
   21.44454,
   21.39019,
   21.33598,
   21.28191,
   21.22798,
   21.17418,
   21.12052,
   21.06699,
   21.0136,
   20.96035,
   20.90723,
   20.85425,
   20.8014,
   20.74868,
   20.6961,
   20.64365,
   20.59133,
   20.53915,
   20.4871,
   20.43518,
   20.38339,
   20.33173,
   20.2802,
   20.22881,
   20.17754,
   20.12641,
   20.0754,
   20.02453,
   19.97378,
   19.92316,
   19.87267,
   19.82231,
   19.77207,
   19.72196,
   19.67198,
   19.62213,
   19.5724,
   19.5228,
   19.47332,
   19.42397,
   19.37475,
   19.32565,
   19.27667,
   19.22782,
   19.17909,
   19.13048,
   19.082,
   19.03364,
   18.98541,
   18.93729,
   18.8893,
   18.84143,
   18.79368,
   18.74605,
   18.69855,
   18.65116,
   18.60389,
   18.55674,
   18.50972,
   18.46281,
   18.41602,
   18.36935,
   18.32279,
   18.27636,
   18.23004,
   18.18384,
   18.13776,
   18.09179,
   18.04594,
   18.00021,
   17.95459,
   17.90909,
   17.86371,
   17.81843,
   17.77328,
   17.72824,
   17.68331,
   17.63849,
   17.59379,
   17.54921,
   17.50473,
   17.46037,
   17.41612,
   17.37198,
   17.32796,
   17.28404,
   17.24024,
   17.19655,
   17.15297,
   17.1095,
   17.06614,
   17.02289,
   16.97975,
   16.93672,
   16.89379,
   16.85098,
   16.80828,
   16.76568,
   16.72319,
   16.68081,
   16.63854,
   16.59637,
   16.55431,
   16.51236,
   16.47051,
   16.42877,
   16.38713,
   16.34561,
   16.30418,
   16.26286,
   16.22165,
   16.18054,
   16.13953,
   16.09863,
   16.05783,
   16.01714,
   15.97655,
   15.93606,
   15.89567,
   15.85539,
   15.8152,
   15.77512,
   15.73515,
   15.69527,
   15.65549,
   15.61582,
   15.57624,
   15.53677,
   15.49739,
   15.45812,
   15.41894,
   15.37987,
   15.34089,
   15.30201,
   15.26323,
   15.22455,
   15.18597,
   15.14749,
   15.1091,
   15.07081,
   15.03261,
   14.99452,
   14.95652,
   14.91861,
   14.88081,
   14.84309,
   14.80548,
   14.76796,
   14.73053,
   14.6932,
   14.65596,
   14.61882,
   14.58177,
   14.54482,
   14.50796,
   14.47119,
   14.43452,
   14.39794,
   14.36145,
   14.32505,
   14.28875,
   14.25254,
   14.21642,
   14.18039,
   14.14445,
   14.10861,
   14.07285,
   14.03719,
   14.00161,
   13.96613,
   13.93073,
   13.89543,
   13.86022,
   13.82509,
   13.79005,
   13.75511,
   13.72025,
   13.68548,
   13.65079,
   13.6162,
   13.58169,
   13.54727,
   13.51294,
   13.47869,
   13.44454,
   13.41046,
   13.37648,
   13.34258,
   13.30876,
   13.27504,
   13.24139,
   13.20784,
   13.17436,
   13.14098,
   13.10767,
   13.07446,
   13.04132,
   13.00827,
   12.97531,
   12.94242,
   12.90962,
   12.87691,
   12.84427,
   12.81172,
   12.77925,
   12.74687,
   12.71456,
   12.68234,
   12.6502,
   12.61814,
   12.58616,
   12.55427,
   12.52245,
   12.49072,
   12.45906,
   12.42749,
   12.39599,
   12.36458,
   12.33324,
   12.30199,
   12.27081,
   12.23971,
   12.20869,
   12.17775,
   12.14689,
   12.11611,
   12.0854,
   12.05478,
   12.02423,
   11.99375,
   11.96336,
   11.93304,
   11.9028,
   11.87263,
   11.84254,
   11.81253,
   11.7826,
   11.75274,
   11.72295,
   11.69324,
   11.66361,
   11.63405,
   11.60457,
   11.57516,
   11.54582,
   11.51656,
   11.48738,
   11.45826,
   11.42923,
   11.40026,
   11.37137,
   11.34255,
   11.31381,
   11.28513,
   11.25653,
   11.22801,
   11.19955,
   11.17117,
   11.14286,
   11.11462,
   11.08645,
   11.05836,
   11.03033,
   11.00238,
   10.9745,
   10.94668,
   10.91894,
   10.89127,
   10.86367,
   10.83614,
   10.80868,
   10.78128,
   10.75396,
   10.72671,
   10.69952,
   10.67241,
   10.64536,
   10.61838,
   10.59147,
   10.56463,
   10.53786,
   10.51115,
   10.48451,
   10.45794,
   10.43144,
   10.405,
   10.37863,
   10.35233,
   10.3261,
   10.29993,
   10.27382,
   10.24779,
   10.22182,
   10.19591,
   10.17007,
   10.1443,
   10.11859,
   10.09295,
   10.06737,
   10.04186,
   10.01641,
   9.991024,
   9.965704,
   9.940448,
   9.915256,
   9.890128,
   9.865064,
   9.840063,
   9.815126,
   9.790252,
   9.765441,
   9.740692,
   9.716007,
   9.691384,
   9.666823,
   9.642325,
   9.617889,
   9.593515,
   9.569202,
   9.544951,
   9.520762,
   9.496633,
   9.472566,
   9.44856,
   9.424615,
   9.400731,
   9.376907,
   9.353143,
   9.32944,
   9.305796,
   9.282213,
   9.258689,
   9.235225,
   9.211821,
   9.188476,
   9.16519,
   9.141963,
   9.118794,
   9.095685,
   9.072634,
   9.049642,
   9.026707,
   9.003831,
   8.981013,
   8.958253,
   8.93555,
   8.912905,
   8.890317,
   8.867787,
   8.845314,
   8.822897,
   8.800538,
   8.778235,
   8.755988,
   8.733798,
   8.711665,
   8.689587,
   8.667565,
   8.645599,
   8.623689,
   8.601834,
   8.580035,
   8.558291,
   8.536602,
   8.514968,
   8.493388,
   8.471864,
   8.450394,
   8.428978,
   8.407617,
   8.38631,
   8.365057,
   8.343858,
   8.322712,
   8.30162,
   8.280581,
   8.259596,
   8.238664,
   8.217785,
   8.196959,
   8.176186,
   8.155465,
   8.134797,
   8.114181,
   8.093618,
   8.073106,
   8.052647,
   8.032239,
   8.011884,
   7.991579,
   7.971327,
   7.951125,
   7.930975,
   7.910876,
   7.890827,
   7.87083,
   7.850883,
   7.830987,
   7.811141,
   7.791345,
   7.7716,
   7.751905,
   7.732259,
   7.712664,
   7.693118,
   7.673621,
   7.654174,
   7.634777,
   7.615428,
   7.596128,
   7.576878,
   7.557676,
   7.538523,
   7.519418,
   7.500362,
   7.481354,
   7.462394,
   7.443483,
   7.424619,
   7.405803,
   7.387035,
   7.368314,
   7.349641,
   7.331015,
   7.312436,
   7.293904,
   7.275419,
   7.256982,
   7.23859,
   7.220246,
   7.201948,
   7.183696,
   7.165491,
   7.129218,
   7.093129,
   7.057223,
   7.021499,
   6.985955,
   6.950591,
   6.915407,
   6.8804,
   6.845571,
   6.810918,
   6.77644,
   6.742137,
   6.708007,
   6.674051,
   6.640266,
   6.606652,
   6.573209,
   6.539934,
   6.506828,
   6.47389,
   6.441118,
   6.408513,
   6.376072,
   6.343796,
   6.311683,
   6.279732,
   6.247944,
   6.216316,
   6.184848,
   6.15354,
   6.12239,
   6.091398,
   6.060562,
   6.029883,
   5.999359,
   5.96899,
   5.938774,
   5.908711,
   5.878801,
   5.849041,
   5.819433,
   5.789974,
   5.760665,
   5.731504,
   5.70249,
   5.673623,
   5.644903,
   5.616328,
   5.587897,
   5.559611,
   5.531467,
   5.503466,
   5.475607,
   5.447889,
   5.420311,
   5.392873,
   5.365574,
   5.338413,
   5.311389,
   5.284502,
   5.257751,
   5.231136,
   5.204655,
   5.178309,
   5.152096,
   5.126015,
   5.100067,
   5.07425,
   5.048563,
   5.023007,
   4.99758,
   4.972281,
   4.947111,
   4.922068,
   4.897152,
   4.872362,
   4.847698,
   4.823158,
   4.798743,
   4.774451,
   4.750282,
   4.726236,
   4.702311,
   4.678507,
   4.654824,
   4.631261,
   4.607817,
   4.584492,
   4.561285,
   4.538195,
   4.515222,
   4.492365,
   4.469625,
   4.446999,
   4.424488,
   4.40209,
   4.379806,
   4.357635,
   4.335577,
   4.313629,
   4.291793,
   4.270068,
   4.248452,
   4.226946,
   4.205549,
   4.18426,
   4.163079,
   4.142005,
   4.121037,
   4.100176,
   4.079421,
   4.05877,
   4.038224,
   4.017782,
   3.997444,
   3.977208,
   3.957075,
   3.937044,
   3.917114,
   3.897285,
   3.877557,
   3.857928,
   3.838399,
   3.818968,
   3.799636,
   3.780402,
   3.761265,
   3.742225,
   3.723282,
   3.704434,
   3.685682,
   3.667025,
   3.648462,
   3.629993,
   3.611617,
   3.593335,
   3.575145,
   3.557047,
   3.539041,
   3.521126,
   3.503302,
   3.485568,
   3.485568,
   0};
   TGraph *graph = new TGraph(662,stack0_fx58,stack0_fy58);
   graph->SetName("stack0");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(92);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack058 = new TH1F("Graph_stack058","Projection of model",662,5131,5479);
   Graph_stack058->SetMinimum(0.029193);
   Graph_stack058->SetMaximum(29.193);
   Graph_stack058->SetDirectory(0);
   Graph_stack058->SetStats(0);
   Graph_stack058->SetLineWidth(2);
   Graph_stack058->SetMarkerStyle(20);
   Graph_stack058->SetMarkerSize(0.2);
   Graph_stack058->GetXaxis()->SetNdivisions(505);
   Graph_stack058->GetXaxis()->SetLabelFont(132);
   Graph_stack058->GetXaxis()->SetTitleSize(0.048);
   Graph_stack058->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack058->GetXaxis()->SetTitleFont(132);
   Graph_stack058->GetYaxis()->SetLabelFont(132);
   Graph_stack058->GetYaxis()->SetTitleSize(0.048);
   Graph_stack058->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack058->GetYaxis()->SetTitleFont(132);
   Graph_stack058->GetZaxis()->SetLabelFont(132);
   Graph_stack058->GetZaxis()->SetTitleSize(0.048);
   Graph_stack058->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack058->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack058);
   
   graph->Draw("f");
   
   Double_t full_mod_fx59[104] = {
   5154.2,
   5154.2,
   5160,
   5165.8,
   5171.6,
   5177.4,
   5183.2,
   5189,
   5194.8,
   5200.6,
   5206.4,
   5212.2,
   5218,
   5223.8,
   5229.6,
   5235.4,
   5241.2,
   5244.1,
   5247,
   5249.9,
   5252.8,
   5254.25,
   5255.7,
   5257.15,
   5258.6,
   5259.325,
   5260.05,
   5260.775,
   5261.5,
   5262.225,
   5262.95,
   5263.675,
   5264.4,
   5265.125,
   5265.85,
   5267.3,
   5268.75,
   5270.2,
   5271.65,
   5273.1,
   5273.825,
   5274.55,
   5275.275,
   5276,
   5276.725,
   5277.45,
   5278.175,
   5278.9,
   5279.625,
   5280.35,
   5281.075,
   5281.8,
   5282.525,
   5283.25,
   5283.975,
   5284.7,
   5285.425,
   5286.15,
   5287.6,
   5290.5,
   5291.95,
   5293.4,
   5294.125,
   5294.85,
   5295.575,
   5296.3,
   5297.025,
   5297.75,
   5299.2,
   5300.65,
   5302.1,
   5303.55,
   5305,
   5306.45,
   5307.9,
   5310.8,
   5313.7,
   5316.6,
   5322.4,
   5328.2,
   5334,
   5339.8,
   5345.6,
   5351.4,
   5357.2,
   5363,
   5368.8,
   5374.6,
   5380.4,
   5386.2,
   5392,
   5397.8,
   5403.6,
   5409.4,
   5415.2,
   5421,
   5426.8,
   5432.6,
   5438.4,
   5444.2,
   5450,
   5450,
   5455.8,
   5455.8};
   Double_t full_mod_fy59[104] = {
   0,
   42.46262,
   42.46262,
   42.78354,
   43.35699,
   44.22928,
   45.46184,
   47.13742,
   49.36962,
   52.31867,
   56.2211,
   61.46079,
   68.77679,
   79.90058,
   99.3317,
   138.4564,
   222.9963,
   296.6796,
   402.9134,
   553.6347,
   764.9651,
   900.6156,
   1062.319,
   1257.634,
   1499.342,
   1644.323,
   1811.316,
   2007.438,
   2241.092,
   2501.712,
   2786.306,
   3095.254,
   3428.523,
   3785.597,
   4165.424,
   4986.13,
   5869.868,
   6785.679,
   7693.493,
   8546.69,
   8937.391,
   9296.022,
   9616.815,
   9894.466,
   10124.29,
   10302.35,
   10425.61,
   10491.98,
   10500.42,
   10450.96,
   10344.68,
   10183.69,
   9971.062,
   9710.732,
   9407.365,
   9066.221,
   8693.001,
   8293.683,
   7441.077,
   5680.283,
   4849.054,
   4086.922,
   3736.805,
   3408.835,
   3103.495,
   2820.811,
   2560.425,
   2321.657,
   1905.047,
   1561.592,
   1280.611,
   1051.482,
   864.5209,
   711.4335,
   585.4481,
   395.8978,
   284.8867,
   219.3018,
   146.7989,
   108.1,
   84.38824,
   68.57566,
   57.38233,
   49.09533,
   42.74131,
   37.73044,
   33.68652,
   30.35948,
   27.57721,
   25.21776,
   23.19253,
   21.43577,
   19.8977,
   18.54005,
   17.3329,
   16.25258,
   15.28014,
   14.40022,
   13.60023,
   12.8698,
   12.20029,
   12.20029,
   12.20029,
   0};
   graph = new TGraph(104,full_mod_fx59,full_mod_fy59);
   graph->SetName("full_mod");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_full_mod59 = new TH1F("Graph_full_mod59","Projection of model",104,5124.04,5485.96);
   Graph_full_mod59->SetMinimum(11.55047);
   Graph_full_mod59->SetMaximum(11550.47);
   Graph_full_mod59->SetDirectory(0);
   Graph_full_mod59->SetStats(0);
   Graph_full_mod59->SetLineWidth(2);
   Graph_full_mod59->SetMarkerStyle(20);
   Graph_full_mod59->SetMarkerSize(0.2);
   Graph_full_mod59->GetXaxis()->SetNdivisions(505);
   Graph_full_mod59->GetXaxis()->SetLabelFont(132);
   Graph_full_mod59->GetXaxis()->SetTitleSize(0.048);
   Graph_full_mod59->GetXaxis()->SetTitleOffset(0.85);
   Graph_full_mod59->GetXaxis()->SetTitleFont(132);
   Graph_full_mod59->GetYaxis()->SetLabelFont(132);
   Graph_full_mod59->GetYaxis()->SetTitleSize(0.048);
   Graph_full_mod59->GetYaxis()->SetTitleOffset(0.74);
   Graph_full_mod59->GetYaxis()->SetTitleFont(132);
   Graph_full_mod59->GetZaxis()->SetLabelFont(132);
   Graph_full_mod59->GetZaxis()->SetTitleSize(0.048);
   Graph_full_mod59->GetZaxis()->SetTitleOffset(0.8);
   Graph_full_mod59->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_mod59);
   
   graph->Draw("l");
   
   Double_t h_data_b2_jpsi2mumu_k_fx3035[50] = {
   5162.9,
   5168.7,
   5174.5,
   5180.3,
   5186.1,
   5191.9,
   5197.7,
   5203.5,
   5209.3,
   5215.1,
   5220.9,
   5226.7,
   5232.5,
   5238.3,
   5244.1,
   5249.9,
   5255.7,
   5261.5,
   5267.3,
   5273.1,
   5278.9,
   5284.7,
   5290.5,
   5296.3,
   5302.1,
   5307.9,
   5313.7,
   5319.5,
   5325.3,
   5331.1,
   5336.9,
   5342.7,
   5348.5,
   5354.3,
   5360.1,
   5365.9,
   5371.7,
   5377.5,
   5383.3,
   5389.1,
   5394.9,
   5400.7,
   5406.5,
   5412.3,
   5418.1,
   5423.9,
   5429.7,
   5435.5,
   5441.3,
   5447.1};
   Double_t h_data_b2_jpsi2mumu_k_fy3035[50] = {
   45,
   45,
   45,
   47,
   40,
   56,
   43,
   45,
   65,
   69,
   75,
   96,
   123,
   191,
   271,
   500,
   1132,
   2390,
   5049,
   8262,
   10464,
   9068,
   5671,
   2886,
   1247,
   606,
   303,
   199,
   138,
   83,
   77,
   75,
   64,
   41,
   27,
   30,
   33,
   24,
   22,
   20,
   23,
   23,
   17,
   13,
   14,
   14,
   13,
   16,
   8,
   25};
   Double_t h_data_b2_jpsi2mumu_k_felx3035[50] = {
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9};
   Double_t h_data_b2_jpsi2mumu_k_fely3035[50] = {
   6.683179,
   6.683179,
   6.683179,
   6.831172,
   6.298,
   7.4609,
   6.531834,
   6.683179,
   8.041463,
   8.286444,
   8.640903,
   9.780867,
   10.6018,
   13.32932,
   15.96967,
   21.86627,
   33.14892,
   48.39018,
   70.55807,
   90.39692,
   101.7949,
   94.72736,
   74.8077,
   53.22383,
   34.81643,
   24.12214,
   16.91407,
   13.61559,
   11.25798,
   9.092044,
   8.755868,
   8.640903,
   7.979042,
   6.376898,
   5.163771,
   5.446522,
   5.715302,
   4.864612,
   4.654502,
   4.434448,
   4.760717,
   4.760717,
   4.082184,
   3.558662,
   3.6965,
   3.6965,
   3.558662,
   3.957801,
   2.768386,
   4.966335};
   Double_t h_data_b2_jpsi2mumu_k_fehx3035[50] = {
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9,
   2.9};
   Double_t h_data_b2_jpsi2mumu_k_fehy3035[50] = {
   7.757905,
   7.757905,
   7.757905,
   7.904289,
   7.377261,
   8.527879,
   7.608278,
   7.757905,
   9.103628,
   9.346779,
   9.698771,
   10.83201,
   11.6018,
   14.32932,
   16.96967,
   22.86627,
   34.14892,
   49.39018,
   71.55807,
   91.39692,
   102.7949,
   95.72736,
   75.8077,
   54.22383,
   35.81643,
   25.12214,
   17.91407,
   14.61559,
   12.25798,
   10.14705,
   9.812979,
   9.698771,
   9.041691,
   7.455185,
   6.260244,
   6.538046,
   6.802567,
   5.966932,
   5.761366,
   5.546519,
   5.865235,
   5.865235,
   5.203719,
   4.697573,
   4.830381,
   4.830381,
   4.697573,
   5.083066,
   3.945142,
   6.066589};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_b2_jpsi2mumu_k_fx3035,h_data_b2_jpsi2mumu_k_fy3035,h_data_b2_jpsi2mumu_k_felx3035,h_data_b2_jpsi2mumu_k_fehx3035,h_data_b2_jpsi2mumu_k_fely3035,h_data_b2_jpsi2mumu_k_fehy3035);
   grae->SetName("h_data_b2_jpsi2mumu_k");
   grae->SetTitle("Histogram of data_b2_jpsi2mumu_k_plot__Bminus_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.2);
   
   TH1F *Graph_h_data_b2_jpsi2mumu_k3035 = new TH1F("Graph_h_data_b2_jpsi2mumu_k3035","Histogram of data_b2_jpsi2mumu_k_plot__Bminus_M",100,5131,5479);
   Graph_h_data_b2_jpsi2mumu_k3035->SetMinimum(4.708453);
   Graph_h_data_b2_jpsi2mumu_k3035->SetMaximum(11622.95);
   Graph_h_data_b2_jpsi2mumu_k3035->SetDirectory(0);
   Graph_h_data_b2_jpsi2mumu_k3035->SetStats(0);
   Graph_h_data_b2_jpsi2mumu_k3035->SetLineWidth(2);
   Graph_h_data_b2_jpsi2mumu_k3035->SetMarkerStyle(20);
   Graph_h_data_b2_jpsi2mumu_k3035->SetMarkerSize(0.2);
   Graph_h_data_b2_jpsi2mumu_k3035->GetXaxis()->SetNdivisions(505);
   Graph_h_data_b2_jpsi2mumu_k3035->GetXaxis()->SetLabelFont(132);
   Graph_h_data_b2_jpsi2mumu_k3035->GetXaxis()->SetTitleSize(0.048);
   Graph_h_data_b2_jpsi2mumu_k3035->GetXaxis()->SetTitleOffset(0.85);
   Graph_h_data_b2_jpsi2mumu_k3035->GetXaxis()->SetTitleFont(132);
   Graph_h_data_b2_jpsi2mumu_k3035->GetYaxis()->SetLabelFont(132);
   Graph_h_data_b2_jpsi2mumu_k3035->GetYaxis()->SetTitleSize(0.048);
   Graph_h_data_b2_jpsi2mumu_k3035->GetYaxis()->SetTitleOffset(0.74);
   Graph_h_data_b2_jpsi2mumu_k3035->GetYaxis()->SetTitleFont(132);
   Graph_h_data_b2_jpsi2mumu_k3035->GetZaxis()->SetLabelFont(132);
   Graph_h_data_b2_jpsi2mumu_k3035->GetZaxis()->SetTitleSize(0.048);
   Graph_h_data_b2_jpsi2mumu_k3035->GetZaxis()->SetTitleOffset(0.8);
   Graph_h_data_b2_jpsi2mumu_k3035->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_b2_jpsi2mumu_k3035);
   
   grae->Draw("p");
   
   Double_t sig_fx60[102] = {
   5160,
   5160,
   5165.8,
   5171.6,
   5177.4,
   5183.2,
   5189,
   5194.8,
   5200.6,
   5206.4,
   5212.2,
   5218,
   5223.8,
   5229.6,
   5235.4,
   5241.2,
   5244.1,
   5247,
   5249.9,
   5252.8,
   5254.25,
   5255.7,
   5257.15,
   5258.6,
   5259.325,
   5260.05,
   5260.775,
   5261.5,
   5262.225,
   5262.95,
   5263.675,
   5264.4,
   5265.125,
   5265.85,
   5267.3,
   5268.75,
   5270.2,
   5271.65,
   5273.1,
   5273.825,
   5274.55,
   5275.275,
   5276,
   5276.725,
   5277.45,
   5278.175,
   5278.9,
   5279.625,
   5280.35,
   5281.075,
   5281.8,
   5282.525,
   5283.25,
   5283.975,
   5284.7,
   5285.425,
   5286.15,
   5287.6,
   5290.5,
   5291.95,
   5293.4,
   5294.125,
   5294.85,
   5295.575,
   5296.3,
   5297.025,
   5297.75,
   5299.2,
   5300.65,
   5302.1,
   5303.55,
   5305,
   5306.45,
   5307.9,
   5310.8,
   5313.7,
   5316.6,
   5322.4,
   5328.2,
   5334,
   5339.8,
   5345.6,
   5351.4,
   5357.2,
   5363,
   5368.8,
   5374.6,
   5380.4,
   5386.2,
   5392,
   5397.8,
   5403.6,
   5409.4,
   5415.2,
   5421,
   5426.8,
   5432.6,
   5438.4,
   5444.2,
   5450,
   5450,
   5450};
   Double_t sig_fy60[102] = {
   0,
   15.92353,
   17.30036,
   18.88769,
   20.73353,
   22.90091,
   25.47411,
   28.56822,
   32.34489,
   37.04201,
   43.04477,
   51.09348,
   62.92083,
   83.02751,
   122.801,
   207.9637,
   281.9491,
   388.4789,
   539.4902,
   751.1049,
   886.8954,
   1048.737,
   1244.189,
   1486.034,
   1631.082,
   1798.142,
   1994.331,
   2228.051,
   2488.736,
   2773.396,
   3082.41,
   3415.743,
   3772.883,
   4152.774,
   4973.608,
   5857.472,
   6773.408,
   7681.346,
   8534.666,
   8925.428,
   9284.119,
   9604.973,
   9882.683,
   10112.56,
   10290.69,
   10414.01,
   10480.44,
   10488.94,
   10439.53,
   10333.31,
   10172.37,
   9959.805,
   9699.533,
   9396.222,
   9055.134,
   8681.971,
   8282.708,
   7430.214,
   5669.638,
   4838.516,
   4076.49,
   3726.426,
   3398.509,
   3093.221,
   2810.59,
   2550.255,
   2311.538,
   1895.031,
   1551.677,
   1270.796,
   1041.766,
   854.903,
   701.9127,
   576.0235,
   386.6626,
   275.8371,
   210.434,
   138.2839,
   99.92377,
   76.53735,
   61.03714,
   50.14374,
   42.14474,
   36.06726,
   31.32192,
   27.53298,
   24.45077,
   21.90359,
   19.76987,
   17.9614,
   16.41276,
   15.07454,
   13.90879,
   12.8859,
   11.98252,
   11.17997,
   10.46317,
   9.819824,
   9.239805,
   8.714719,
   8.714719,
   0};
   graph = new TGraph(102,sig_fx60,sig_fy60);
   graph->SetName("sig");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_sig60 = new TH1F("Graph_sig60","Projection of model",102,5131,5479);
   Graph_sig60->SetMinimum(11.53783);
   Graph_sig60->SetMaximum(11537.83);
   Graph_sig60->SetDirectory(0);
   Graph_sig60->SetStats(0);
   Graph_sig60->SetLineWidth(2);
   Graph_sig60->SetMarkerStyle(20);
   Graph_sig60->SetMarkerSize(0.2);
   Graph_sig60->GetXaxis()->SetNdivisions(505);
   Graph_sig60->GetXaxis()->SetLabelFont(132);
   Graph_sig60->GetXaxis()->SetTitleSize(0.048);
   Graph_sig60->GetXaxis()->SetTitleOffset(0.85);
   Graph_sig60->GetXaxis()->SetTitleFont(132);
   Graph_sig60->GetYaxis()->SetLabelFont(132);
   Graph_sig60->GetYaxis()->SetTitleSize(0.048);
   Graph_sig60->GetYaxis()->SetTitleOffset(0.74);
   Graph_sig60->GetYaxis()->SetTitleFont(132);
   Graph_sig60->GetZaxis()->SetLabelFont(132);
   Graph_sig60->GetZaxis()->SetTitleSize(0.048);
   Graph_sig60->GetZaxis()->SetTitleOffset(0.8);
   Graph_sig60->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig60);
   
   graph->Draw("l");
   
   TH1D *frame_87604b0__70 = new TH1D("frame_87604b0__70","A RooPlot of \"Bminus_M\"",50,5160,5450);
   frame_87604b0__70->SetBinContent(1,11095.13);
   frame_87604b0__70->SetMinimum(1);
   frame_87604b0__70->SetMaximum(122046.5);
   frame_87604b0__70->SetEntries(1);
   frame_87604b0__70->SetDirectory(0);
   frame_87604b0__70->SetStats(0);
   frame_87604b0__70->SetLineWidth(2);
   frame_87604b0__70->SetMarkerStyle(20);
   frame_87604b0__70->SetMarkerSize(0.2);
   frame_87604b0__70->GetXaxis()->SetTitle("#it{m(J/#kern[-0.15]{#psiK^{+}})} [GeV/#it{c}^{2}]");
   frame_87604b0__70->GetXaxis()->SetNdivisions(505);
   frame_87604b0__70->GetXaxis()->SetLabelFont(132);
   frame_87604b0__70->GetXaxis()->SetLabelSize(0.07);
   frame_87604b0__70->GetXaxis()->SetTitleSize(0.07);
   frame_87604b0__70->GetXaxis()->SetTitleFont(132);
   frame_87604b0__70->GetYaxis()->SetTitle("Entries / (5.8 MeV/#it{c}^{2})");
   frame_87604b0__70->GetYaxis()->SetLabelFont(132);
   frame_87604b0__70->GetYaxis()->SetLabelSize(0.07);
   frame_87604b0__70->GetYaxis()->SetTitleSize(0.07);
   frame_87604b0__70->GetYaxis()->SetTitleOffset(1.1);
   frame_87604b0__70->GetYaxis()->SetTitleFont(132);
   frame_87604b0__70->GetZaxis()->SetLabelFont(132);
   frame_87604b0__70->GetZaxis()->SetTitleSize(0.048);
   frame_87604b0__70->GetZaxis()->SetTitleOffset(0.8);
   frame_87604b0__70->GetZaxis()->SetTitleFont(132);
   frame_87604b0__70->Draw("AXISSAME");
   TBox *box = new TBox(5455,1e-07,6000,10);
   box->SetLineWidth(2);
   box->Draw();
   
   TLegend *leg = new TLegend(0.55,0.6,0.87,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","#bf{#it{B^{+}#rightarrowJ/#kern[-0.12]{#psiK^{+}}} }","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(62);
   entry=leg->AddEntry("","#bf{Combinatorial }","lpf");
   entry->SetFillColor(92);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(62);
   entry=leg->AddEntry("data_b2_jpsi2mumu_k","#bf{2016}","lpf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.77,0.5,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   pad1->Modified();
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "The pad 20% of the height",0,0,1,0);
   pad2->Draw();
   pad2->cd();
   pad2->Range(0,0,1,1);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.15);
   pad2->SetRightMargin(0.13);
   pad2->SetTopMargin(0.05);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   TLine *line = new TLine(5160,1,5450,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5160,-1,5450,-1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5160,2,5450,2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5160,-2,5450,-2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5160,3,5450,3);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5160,-3,5450,-3);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5160,-4,5450,-4);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5160,4,5450,4);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->cd();
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->Modified();
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->cd();
   b2jpsikdata_2016_for_rw_False_paper_nopulls_can->SetSelected(b2jpsikdata_2016_for_rw_False_paper_nopulls_can);
}


==> figs/Fig3a.C <==
void FullFit2011_2012_2016_PPbin_0_paper_nopulls_leg()
{
//=========Macro generated from canvas: bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg/bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg
//=========  (Wed Nov  6 14:24:19 2019) by ROOT version6.08/06
   TCanvas *bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg = new TCanvas("bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg", "bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg",0,0,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->SetHighLightColor(2);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->Range(0,0,1,1);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->SetFillColor(0);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->SetBorderMode(0);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->SetBorderSize(2);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->SetTickx(1);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->SetTicky(1);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->SetRightMargin(0.2);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->SetFrameLineWidth(2);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0.2,0.2,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","#bf{#it{B^{+}#rightarrowp#bar{p}#mu^{+}#nu_{#mu}}}","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(62);
   entry=leg->AddEntry("","#bf{Part-Reco #it{p#bar{p}X#mu^{+}#nu_{#mu}} }","lpf");
   entry->SetFillColor(92);
   entry->SetFillStyle(1001);
   entry->SetLineColor(92);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(62);
   entry=leg->AddEntry("","#bf{#it{(h#rightarrowp)} MisID}","lpf");
   entry->SetFillColor(93);
   entry->SetFillStyle(1001);
   entry->SetLineColor(93);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(62);
   entry=leg->AddEntry("","#bf{Combinatorial}","lpf");
   entry->SetFillColor(94);
   entry->SetFillStyle(1001);
   entry->SetLineColor(94);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(62);
   leg->Draw();
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->Modified();
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->cd();
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg->SetSelected(bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_canleg);
}


==> figs/Fig3b.C <==
void FullFit2011_2012_2016_PPbin_0_paper_nopulls_fit()
{
//=========Macro generated from canvas: bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can/bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can
//=========  (Wed Nov  6 11:52:04 2019) by ROOT version6.08/06
   TCanvas *bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can = new TCanvas("bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can", "bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can",0,0,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->SetHighLightColor(2);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->Range(0,0,1,1);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->SetFillColor(0);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->SetBorderMode(0);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->SetBorderSize(2);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->SetTickx(1);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->SetTicky(1);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->SetRightMargin(0.2);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->SetFrameLineWidth(2);
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "The pad 80% of the height",0,0,1,1);
   pad1->Draw();
   pad1->cd();
   pad1->Range(1250,-69.19168,9062.5,392.0862);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.16);
   pad1->SetRightMargin(0.2);
   pad1->SetBottomMargin(0.15);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_dbcc540__349 = new TH1D("frame_dbcc540__349","A RooPlot of \"Bminus_MCORR\"",50,2500,7500);
   frame_dbcc540__349->SetBinContent(1,288.2987);
   frame_dbcc540__349->SetMinimum(0);
   frame_dbcc540__349->SetMaximum(345.9584);
   frame_dbcc540__349->SetEntries(1);
   frame_dbcc540__349->SetDirectory(0);
   frame_dbcc540__349->SetStats(0);
   frame_dbcc540__349->SetLineWidth(2);
   frame_dbcc540__349->SetMarkerStyle(20);
   frame_dbcc540__349->SetMarkerSize(0.2);
   frame_dbcc540__349->GetXaxis()->SetTitle("#it{m}_{corr} [GeV/#it{c}^{2}]");
   frame_dbcc540__349->GetXaxis()->SetNdivisions(505);
   frame_dbcc540__349->GetXaxis()->SetLabelFont(132);
   frame_dbcc540__349->GetXaxis()->SetLabelSize(0.07);
   frame_dbcc540__349->GetXaxis()->SetTitleSize(0.07);
   frame_dbcc540__349->GetXaxis()->SetTitleFont(132);
   frame_dbcc540__349->GetYaxis()->SetTitle("Entries / (0.1GeV/#it{c}^{2})");
   frame_dbcc540__349->GetYaxis()->SetLabelFont(132);
   frame_dbcc540__349->GetYaxis()->SetLabelSize(0.07);
   frame_dbcc540__349->GetYaxis()->SetTitleSize(0.07);
   frame_dbcc540__349->GetYaxis()->SetTitleOffset(1.1);
   frame_dbcc540__349->GetYaxis()->SetTitleFont(132);
   frame_dbcc540__349->GetZaxis()->SetLabelFont(132);
   frame_dbcc540__349->GetZaxis()->SetTitleSize(0.048);
   frame_dbcc540__349->GetZaxis()->SetTitleOffset(0.8);
   frame_dbcc540__349->GetZaxis()->SetTitleFont(132);
   frame_dbcc540__349->Draw("FUNC");
   
   Double_t stack2_fx164[3729] = {
   2500,
   2503.125,
   2504.688,
   2505.078,
   2505.469,
   2506.25,
   2509.375,
   2510.156,
   2510.938,
   2512.5,
   2514.062,
   2514.844,
   2515.625,
   2518.75,
   2519.531,
   2519.922,
   2520.312,
   2521.875,
   2525,
   2528.125,
   2529.688,
   2530.078,
   2530.469,
   2531.25,
   2534.375,
   2535.156,
   2535.938,
   2537.5,
   2539.062,
   2539.844,
   2540.625,
   2543.75,
   2544.531,
   2544.922,
   2545.312,
   2546.875,
   2550,
   2553.125,
   2554.688,
   2555.078,
   2555.469,
   2556.25,
   2559.375,
   2560.156,
   2560.938,
   2562.5,
   2564.062,
   2564.844,
   2565.234,
   2565.625,
   2568.75,
   2569.531,
   2569.922,
   2570.312,
   2571.875,
   2575,
   2578.125,
   2579.688,
   2580.078,
   2580.469,
   2581.25,
   2584.375,
   2585.156,
   2585.938,
   2587.5,
   2589.062,
   2589.844,
   2590.234,
   2590.625,
   2593.75,
   2594.531,
   2594.922,
   2595.117,
   2595.312,
   2596.875,
   2600,
   2603.125,
   2604.688,
   2605.078,
   2605.469,
   2606.25,
   2609.375,
   2610.156,
   2610.938,
   2612.5,
   2614.062,
   2614.844,
   2615.234,
   2615.625,
   2618.75,
   2619.531,
   2619.922,
   2620.117,
   2620.312,
   2621.875,
   2625,
   2628.125,
   2629.688,
   2630.078,
   2630.469,
   2631.25,
   2634.375,
   2635.156,
   2635.938,
   2637.5,
   2639.062,
   2639.844,
   2640.234,
   2640.625,
   2643.75,
   2644.531,
   2644.922,
   2645.117,
   2645.312,
   2646.875,
   2650,
   2653.125,
   2654.688,
   2655.078,
   2655.469,
   2656.25,
   2659.375,
   2660.156,
   2660.938,
   2662.5,
   2664.062,
   2664.844,
   2665.234,
   2665.625,
   2668.75,
   2670.312,
   2671.875,
   2675,
   2675.195,
   2675.391,
   2675.781,
   2676.562,
   2678.125,
   2679.688,
   2680.078,
   2680.469,
   2681.25,
   2684.375,
   2685.156,
   2685.938,
   2687.5,
   2689.062,
   2689.844,
   2690.234,
   2690.625,
   2693.75,
   2695.312,
   2696.875,
   2700,
   2703.125,
   2704.688,
   2705.078,
   2705.469,
   2706.25,
   2709.375,
   2710.156,
   2710.938,
   2712.5,
   2714.062,
   2714.844,
   2715.234,
   2715.625,
   2718.75,
   2720.312,
   2721.875,
   2725,
   2728.125,
   2729.688,
   2730.469,
   2731.25,
   2734.375,
   2735.156,
   2735.938,
   2737.5,
   2739.062,
   2739.844,
   2740.234,
   2740.625,
   2743.75,
   2745.312,
   2746.875,
   2750,
   2753.125,
   2754.688,
   2755.469,
   2756.25,
   2759.375,
   2760.156,
   2760.938,
   2762.5,
   2764.062,
   2764.844,
   2765.234,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2775.391,
   2775.781,
   2776.562,
   2778.125,
   2779.688,
   2780.469,
   2781.25,
   2784.375,
   2785.156,
   2785.938,
   2787.5,
   2789.062,
   2789.844,
   2790.234,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2800.391,
   2800.781,
   2801.562,
   2803.125,
   2804.688,
   2805.078,
   2805.273,
   2805.469,
   2806.25,
   2809.375,
   2810.156,
   2810.352,
   2810.547,
   2810.938,
   2812.5,
   2814.062,
   2814.844,
   2815.234,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2825.391,
   2825.781,
   2826.562,
   2828.125,
   2829.688,
   2830.078,
   2830.273,
   2830.469,
   2831.25,
   2834.375,
   2835.156,
   2835.352,
   2835.547,
   2835.938,
   2837.5,
   2839.062,
   2839.844,
   2840.234,
   2840.43,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2850.391,
   2850.781,
   2851.562,
   2853.125,
   2854.688,
   2855.078,
   2855.273,
   2855.469,
   2856.25,
   2859.375,
   2860.156,
   2860.352,
   2860.547,
   2860.938,
   2862.5,
   2864.062,
   2864.844,
   2865.234,
   2865.43,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2875.391,
   2875.781,
   2876.562,
   2878.125,
   2879.688,
   2880.078,
   2880.273,
   2880.371,
   2880.469,
   2881.25,
   2884.375,
   2885.156,
   2885.352,
   2885.547,
   2885.938,
   2887.5,
   2889.062,
   2889.844,
   2890.234,
   2890.43,
   2890.625,
   2893.75,
   2895.312,
   2895.41,
   2895.508,
   2895.703,
   2896.094,
   2896.875,
   2900,
   2900.391,
   2900.781,
   2901.562,
   2903.125,
   2904.688,
   2905.469,
   2906.25,
   2909.375,
   2910.156,
   2910.352,
   2910.547,
   2910.938,
   2912.5,
   2914.062,
   2914.844,
   2915.234,
   2915.43,
   2915.625,
   2918.75,
   2920.312,
   2920.41,
   2920.508,
   2920.703,
   2921.094,
   2921.875,
   2925,
   2925.391,
   2925.781,
   2926.562,
   2928.125,
   2929.688,
   2930.469,
   2931.25,
   2934.375,
   2935.156,
   2935.352,
   2935.449,
   2935.547,
   2935.938,
   2937.5,
   2939.062,
   2939.844,
   2940.234,
   2940.43,
   2940.625,
   2943.75,
   2945.312,
   2945.508,
   2945.703,
   2946.094,
   2946.875,
   2950,
   2950.391,
   2950.781,
   2951.562,
   2953.125,
   2954.688,
   2955.469,
   2956.25,
   2959.375,
   2960.156,
   2960.352,
   2960.449,
   2960.547,
   2960.938,
   2962.5,
   2964.062,
   2964.844,
   2965.234,
   2965.43,
   2965.625,
   2968.75,
   2970.312,
   2970.508,
   2970.703,
   2971.094,
   2971.875,
   2975,
   2975.391,
   2975.781,
   2976.562,
   2978.125,
   2979.688,
   2980.469,
   2981.25,
   2984.375,
   2985.156,
   2985.547,
   2985.938,
   2987.5,
   2989.062,
   2989.844,
   2990.234,
   2990.43,
   2990.625,
   2993.75,
   2995.312,
   2995.508,
   2995.703,
   2996.094,
   2996.875,
   3000,
   3000.391,
   3000.781,
   3001.562,
   3003.125,
   3004.688,
   3005.469,
   3006.25,
   3009.375,
   3010.156,
   3010.547,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3020.508,
   3020.703,
   3021.094,
   3021.875,
   3025,
   3025.391,
   3025.781,
   3026.562,
   3028.125,
   3029.688,
   3030.469,
   3031.25,
   3034.375,
   3035.156,
   3035.547,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3046.875,
   3050,
   3050.781,
   3051.562,
   3053.125,
   3054.688,
   3055.469,
   3056.25,
   3059.375,
   3060.156,
   3060.547,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3070.703,
   3071.094,
   3071.875,
   3075,
   3075.781,
   3076.562,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.156,
   3085.547,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3095.703,
   3096.094,
   3096.875,
   3100,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3106.25,
   3109.375,
   3110.156,
   3110.547,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3120.703,
   3121.094,
   3121.875,
   3125,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3131.25,
   3134.375,
   3135.156,
   3135.547,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3145.703,
   3146.094,
   3146.875,
   3150,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3156.25,
   3159.375,
   3160.156,
   3160.547,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3170.703,
   3171.094,
   3171.875,
   3175,
   3175.781,
   3176.562,
   3178.125,
   3179.688,
   3180.469,
   3180.859,
   3181.25,
   3184.375,
   3185.156,
   3185.547,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3195.703,
   3196.094,
   3196.875,
   3200,
   3200.781,
   3201.562,
   3203.125,
   3204.688,
   3205.469,
   3205.859,
   3206.25,
   3209.375,
   3210.156,
   3210.547,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3220.703,
   3221.094,
   3221.875,
   3225,
   3225.781,
   3226.562,
   3228.125,
   3229.688,
   3230.469,
   3230.859,
   3231.25,
   3234.375,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3245.312,
   3245.703,
   3246.094,
   3246.875,
   3250,
   3250.781,
   3251.562,
   3253.125,
   3254.688,
   3255.469,
   3255.859,
   3256.25,
   3259.375,
   3260.938,
   3262.5,
   3265.625,
   3268.75,
   3270.312,
   3270.703,
   3271.094,
   3271.875,
   3275,
   3275.781,
   3276.562,
   3278.125,
   3279.688,
   3280.469,
   3280.859,
   3281.25,
   3284.375,
   3285.938,
   3287.5,
   3290.625,
   3293.75,
   3295.312,
   3295.703,
   3296.094,
   3296.875,
   3300,
   3300.781,
   3301.562,
   3303.125,
   3304.688,
   3305.469,
   3305.859,
   3306.25,
   3309.375,
   3310.938,
   3312.5,
   3315.625,
   3318.75,
   3320.312,
   3320.703,
   3321.094,
   3321.875,
   3325,
   3325.781,
   3326.562,
   3328.125,
   3329.688,
   3330.469,
   3330.859,
   3331.25,
   3334.375,
   3335.938,
   3337.5,
   3340.625,
   3343.75,
   3345.312,
   3346.094,
   3346.875,
   3350,
   3350.781,
   3351.562,
   3353.125,
   3354.688,
   3355.469,
   3355.859,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3368.75,
   3370.312,
   3371.094,
   3371.875,
   3375,
   3375.781,
   3376.562,
   3378.125,
   3379.688,
   3380.469,
   3380.859,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3393.75,
   3395.312,
   3396.094,
   3396.875,
   3400,
   3400.781,
   3401.562,
   3403.125,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3418.75,
   3420.312,
   3421.094,
   3421.875,
   3425,
   3425.781,
   3426.562,
   3428.125,
   3429.688,
   3430.469,
   3430.859,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3441.016,
   3441.406,
   3442.188,
   3443.75,
   3445.312,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3451.562,
   3453.125,
   3454.688,
   3455.469,
   3455.859,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3466.016,
   3466.406,
   3467.188,
   3468.75,
   3470.312,
   3471.094,
   3471.875,
   3475,
   3475.781,
   3476.562,
   3478.125,
   3479.688,
   3480.469,
   3480.859,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3506.25,
   3509.375,
   3510.938,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3525.977,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.055,
   3531.25,
   3534.375,
   3535.938,
   3536.035,
   3536.133,
   3536.328,
   3536.719,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3550.977,
   3551.172,
   3551.562,
   3553.125,
   3554.688,
   3555.469,
   3555.859,
   3556.055,
   3556.25,
   3559.375,
   3560.938,
   3561.133,
   3561.328,
   3561.719,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3575.977,
   3576.074,
   3576.172,
   3576.562,
   3578.125,
   3579.688,
   3580.469,
   3580.859,
   3581.055,
   3581.25,
   3584.375,
   3585.938,
   3586.133,
   3586.328,
   3586.719,
   3587.5,
   3590.625,
   3591.016,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3601.172,
   3601.562,
   3603.125,
   3604.688,
   3605.469,
   3605.859,
   3606.055,
   3606.25,
   3609.375,
   3610.938,
   3611.133,
   3611.328,
   3611.719,
   3612.5,
   3615.625,
   3616.016,
   3616.211,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3629.688,
   3630.469,
   3630.859,
   3631.055,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.211,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3656.25,
   3659.375,
   3660.938,
   3661.133,
   3661.328,
   3661.719,
   3662.5,
   3665.625,
   3666.016,
   3666.211,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3681.25,
   3684.375,
   3685.938,
   3686.133,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.211,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3706.25,
   3709.375,
   3710.938,
   3711.328,
   3711.719,
   3712.5,
   3715.625,
   3716.016,
   3716.211,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.289,
   3721.484,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.016,
   3766.211,
   3766.406,
   3767.188,
   3768.75,
   3770.312,
   3771.094,
   3771.289,
   3771.484,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.484,
   3846.875,
   3850,
   3850.781,
   3851.172,
   3851.367,
   3851.562,
   3853.125,
   3856.25,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.289,
   3871.387,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3881.348,
   3881.445,
   3881.641,
   3882.031,
   3882.812,
   3884.375,
   3885.938,
   3886.328,
   3886.426,
   3886.523,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.289,
   3896.387,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.562,
   3903.125,
   3906.25,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.426,
   3911.523,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.289,
   3921.387,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.465,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.426,
   3936.523,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3950.781,
   3951.172,
   3951.367,
   3951.465,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.426,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3966.504,
   3966.602,
   3966.797,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3975.781,
   3976.172,
   3976.367,
   3976.465,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4001.562,
   4003.125,
   4006.25,
   4006.641,
   4007.031,
   4007.812,
   4009.375,
   4010.938,
   4011.719,
   4012.5,
   4015.625,
   4016.406,
   4017.188,
   4018.75,
   4020.312,
   4021.094,
   4021.484,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4034.375,
   4035.938,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4042.188,
   4043.75,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4059.375,
   4060.938,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.875,
   4100,
   4101.562,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.328,
   4111.523,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4141.602,
   4141.797,
   4142.188,
   4143.75,
   4145.312,
   4146.094,
   4146.484,
   4146.68,
   4146.875,
   4150,
   4151.562,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4201.758,
   4201.953,
   4202.344,
   4203.125,
   4206.25,
   4206.641,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4216.406,
   4216.797,
   4217.188,
   4218.75,
   4220.312,
   4221.094,
   4221.484,
   4221.68,
   4221.875,
   4225,
   4226.562,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.797,
   4242.188,
   4243.75,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4262.5,
   4265.625,
   4266.406,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4311.816,
   4311.914,
   4312.109,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4321.875,
   4325,
   4326.562,
   4326.758,
   4326.855,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4331.641,
   4331.836,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4336.816,
   4336.914,
   4337.109,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4351.758,
   4351.855,
   4351.953,
   4352.344,
   4353.125,
   4356.25,
   4356.641,
   4356.836,
   4357.031,
   4357.812,
   4359.375,
   4360.938,
   4361.719,
   4361.914,
   4362.109,
   4362.5,
   4365.625,
   4366.406,
   4366.797,
   4366.895,
   4366.992,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.758,
   4376.855,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4381.641,
   4381.836,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4391.895,
   4391.992,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4456.641,
   4456.836,
   4456.934,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4466.992,
   4467.188,
   4468.75,
   4471.875,
   4471.973,
   4472.07,
   4472.266,
   4472.656,
   4473.438,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4481.641,
   4481.836,
   4481.934,
   4481.982,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4486.914,
   4487.012,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4496.973,
   4497.07,
   4497.266,
   4497.656,
   4498.438,
   4500,
   4501.562,
   4501.953,
   4502.002,
   4502.051,
   4502.148,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4521.973,
   4522.021,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.051,
   4527.148,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4536.914,
   4537.012,
   4537.109,
   4537.5,
   4540.625,
   4541.406,
   4541.797,
   4541.992,
   4542.041,
   4542.09,
   4542.188,
   4543.75,
   4546.875,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.051,
   4552.148,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4561.914,
   4562.012,
   4562.061,
   4562.109,
   4562.5,
   4565.625,
   4566.406,
   4566.797,
   4566.992,
   4567.09,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.051,
   4577.148,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4590.625,
   4592.188,
   4593.75,
   4596.875,
   4597.07,
   4597.266,
   4597.656,
   4598.438,
   4600,
   4601.562,
   4601.953,
   4602.148,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.129,
   4607.227,
   4607.422,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4616.406,
   4616.797,
   4616.992,
   4617.09,
   4617.188,
   4618.75,
   4621.875,
   4622.07,
   4622.119,
   4622.168,
   4622.266,
   4622.656,
   4623.438,
   4625,
   4626.562,
   4626.953,
   4627.148,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.129,
   4632.227,
   4632.422,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.158,
   4637.207,
   4637.305,
   4637.5,
   4640.625,
   4641.406,
   4641.797,
   4641.992,
   4642.09,
   4642.139,
   4642.188,
   4643.75,
   4646.875,
   4647.07,
   4647.119,
   4647.144,
   4647.168,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4651.562,
   4651.953,
   4652.148,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.129,
   4657.153,
   4657.178,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.158,
   4662.207,
   4662.305,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.197,
   4677.246,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.129,
   4682.178,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.07,
   4697.168,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4701.953,
   4702.148,
   4702.246,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.227,
   4707.422,
   4707.812,
   4709.375,
   4710.938,
   4711.719,
   4712.109,
   4712.207,
   4712.305,
   4712.5,
   4715.625,
   4717.188,
   4718.75,
   4721.875,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.227,
   4732.422,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.207,
   4762.256,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4776.953,
   4777.148,
   4777.246,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.275,
   4782.324,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.305,
   4787.5,
   4790.625,
   4792.188,
   4792.285,
   4792.383,
   4792.578,
   4792.969,
   4793.75,
   4796.875,
   4797.266,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.227,
   4807.324,
   4807.422,
   4807.812,
   4809.375,
   4810.938,
   4811.719,
   4812.109,
   4812.305,
   4812.5,
   4815.625,
   4817.188,
   4817.285,
   4817.383,
   4817.578,
   4817.969,
   4818.75,
   4821.875,
   4822.266,
   4822.363,
   4822.461,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.227,
   4832.324,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.363,
   4847.461,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.227,
   4857.324,
   4857.373,
   4857.422,
   4857.812,
   4859.375,
   4860.938,
   4861.719,
   4862.109,
   4862.305,
   4862.354,
   4862.402,
   4862.5,
   4865.625,
   4867.188,
   4867.383,
   4867.578,
   4867.969,
   4868.75,
   4871.875,
   4872.266,
   4872.363,
   4872.461,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4877.393,
   4877.441,
   4877.539,
   4877.734,
   4878.125,
   4881.25,
   4882.031,
   4882.227,
   4882.324,
   4882.373,
   4882.422,
   4882.812,
   4884.375,
   4885.938,
   4886.719,
   4887.109,
   4887.305,
   4887.402,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.363,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4902.441,
   4902.539,
   4902.734,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4935.938,
   4936.719,
   4937.109,
   4937.305,
   4937.402,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.432,
   4942.48,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4952.441,
   4952.539,
   4952.734,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.471,
   4957.52,
   4957.617,
   4957.812,
   4959.375,
   4960.938,
   4961.719,
   4962.109,
   4962.305,
   4962.402,
   4962.451,
   4962.5,
   4965.625,
   4967.188,
   4967.383,
   4967.48,
   4967.578,
   4967.969,
   4968.75,
   4971.875,
   4972.266,
   4972.461,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4977.441,
   4977.49,
   4977.539,
   4977.734,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.471,
   4982.52,
   4982.617,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.031,
   5032.422,
   5032.52,
   5032.617,
   5032.812,
   5034.375,
   5037.5,
   5037.549,
   5037.598,
   5037.695,
   5037.891,
   5038.281,
   5039.062,
   5040.625,
   5042.188,
   5042.383,
   5042.48,
   5042.529,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.568,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.549,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.588,
   5077.637,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.52,
   5082.568,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5087.598,
   5087.695,
   5087.891,
   5088.281,
   5089.062,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.266,
   5097.461,
   5097.559,
   5097.607,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5102.539,
   5102.588,
   5102.637,
   5102.734,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5112.598,
   5112.695,
   5112.891,
   5113.281,
   5114.062,
   5115.625,
   5117.188,
   5117.578,
   5117.627,
   5117.676,
   5117.773,
   5117.969,
   5118.75,
   5121.875,
   5122.266,
   5122.461,
   5122.559,
   5122.607,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.539,
   5127.637,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.598,
   5137.646,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.676,
   5142.773,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.812,
   5159.375,
   5162.5,
   5165.625,
   5167.188,
   5167.578,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.734,
   5178.125,
   5181.25,
   5182.031,
   5182.422,
   5182.617,
   5182.715,
   5182.812,
   5184.375,
   5187.5,
   5187.695,
   5187.891,
   5188.281,
   5189.062,
   5190.625,
   5192.188,
   5192.578,
   5192.676,
   5192.773,
   5192.969,
   5193.75,
   5196.875,
   5197.656,
   5197.705,
   5197.754,
   5197.852,
   5198.047,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.031,
   5207.422,
   5207.617,
   5207.715,
   5207.812,
   5209.375,
   5212.5,
   5212.695,
   5212.891,
   5213.281,
   5214.062,
   5215.625,
   5217.188,
   5217.578,
   5217.676,
   5217.725,
   5217.773,
   5217.969,
   5218.75,
   5221.875,
   5222.656,
   5222.754,
   5222.852,
   5223.047,
   5223.438,
   5225,
   5226.562,
   5227.344,
   5227.734,
   5228.125,
   5231.25,
   5232.031,
   5232.422,
   5232.617,
   5232.715,
   5232.812,
   5234.375,
   5237.5,
   5237.695,
   5237.891,
   5238.281,
   5239.062,
   5240.625,
   5242.188,
   5242.578,
   5242.773,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5247.754,
   5247.852,
   5248.047,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5262.695,
   5262.891,
   5263.281,
   5264.062,
   5265.625,
   5267.188,
   5267.578,
   5267.773,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5273.438,
   5275,
   5276.562,
   5277.344,
   5277.734,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5287.891,
   5288.281,
   5289.062,
   5290.625,
   5292.188,
   5292.578,
   5292.773,
   5292.969,
   5293.75,
   5296.875,
   5297.656,
   5297.852,
   5298.047,
   5298.438,
   5300,
   5301.562,
   5302.344,
   5302.734,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5312.891,
   5313.281,
   5314.062,
   5315.625,
   5317.188,
   5317.578,
   5317.773,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5322.852,
   5323.047,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.578,
   5342.773,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5352.832,
   5352.93,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.578,
   5367.773,
   5367.871,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5372.852,
   5373.047,
   5373.438,
   5375,
   5376.562,
   5377.344,
   5377.734,
   5377.832,
   5377.881,
   5377.93,
   5378.125,
   5381.25,
   5382.812,
   5382.91,
   5383.008,
   5383.203,
   5383.594,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.578,
   5392.773,
   5392.871,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5397.852,
   5397.9,
   5397.949,
   5398.047,
   5398.438,
   5400,
   5401.562,
   5402.344,
   5402.734,
   5402.93,
   5403.125,
   5406.25,
   5407.812,
   5407.91,
   5408.008,
   5408.203,
   5408.594,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.578,
   5417.773,
   5417.871,
   5417.92,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5422.852,
   5422.949,
   5423.047,
   5423.438,
   5425,
   5426.562,
   5427.344,
   5427.734,
   5427.93,
   5428.125,
   5431.25,
   5432.812,
   5432.91,
   5433.008,
   5433.203,
   5433.594,
   5434.375,
   5437.5,
   5437.891,
   5437.939,
   5437.988,
   5438.086,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5447.852,
   5447.949,
   5448.047,
   5448.438,
   5450,
   5451.562,
   5452.344,
   5452.734,
   5452.93,
   5453.125,
   5456.25,
   5457.812,
   5458.008,
   5458.203,
   5458.594,
   5459.375,
   5462.5,
   5462.891,
   5462.988,
   5463.086,
   5463.281,
   5464.062,
   5465.625,
   5467.188,
   5467.969,
   5468.75,
   5471.875,
   5472.656,
   5472.852,
   5472.949,
   5473.047,
   5473.438,
   5475,
   5476.562,
   5477.344,
   5477.734,
   5477.93,
   5478.125,
   5481.25,
   5482.812,
   5483.008,
   5483.203,
   5483.594,
   5484.375,
   5487.5,
   5487.891,
   5487.988,
   5488.086,
   5488.281,
   5489.062,
   5490.625,
   5492.188,
   5492.969,
   5493.75,
   5496.875,
   5497.656,
   5498.047,
   5498.438,
   5500,
   5501.562,
   5502.344,
   5502.734,
   5502.93,
   5503.125,
   5506.25,
   5507.812,
   5508.008,
   5508.203,
   5508.594,
   5509.375,
   5512.5,
   5512.891,
   5513.086,
   5513.281,
   5514.062,
   5515.625,
   5517.188,
   5517.969,
   5518.75,
   5521.875,
   5522.656,
   5523.047,
   5523.438,
   5525,
   5528.125,
   5531.25,
   5532.812,
   5533.203,
   5533.594,
   5534.375,
   5537.5,
   5537.891,
   5538.281,
   5539.062,
   5540.625,
   5542.188,
   5542.969,
   5543.75,
   5546.875,
   5548.438,
   5550,
   5553.125,
   5556.25,
   5557.812,
   5559.375,
   5562.5,
   5563.281,
   5564.062,
   5565.625,
   5567.188,
   5567.969,
   5568.75,
   5571.875,
   5572.656,
   5573.047,
   5573.438,
   5575,
   5578.125,
   5581.25,
   5582.812,
   5583.008,
   5583.203,
   5583.594,
   5584.375,
   5587.5,
   5587.891,
   5588.086,
   5588.281,
   5589.062,
   5590.625,
   5592.188,
   5592.969,
   5593.164,
   5593.359,
   5593.75,
   5596.875,
   5597.656,
   5598.047,
   5598.438,
   5600,
   5603.125,
   5606.25,
   5607.812,
   5608.008,
   5608.105,
   5608.203,
   5608.594,
   5609.375,
   5612.5,
   5612.891,
   5613.086,
   5613.281,
   5614.062,
   5615.625,
   5617.188,
   5617.969,
   5618.164,
   5618.359,
   5618.75,
   5621.875,
   5622.656,
   5623.047,
   5623.145,
   5623.242,
   5623.438,
   5625,
   5628.125,
   5631.25,
   5632.812,
   5633.203,
   5633.594,
   5634.375,
   5637.5,
   5637.891,
   5638.086,
   5638.281,
   5639.062,
   5640.625,
   5642.188,
   5642.969,
   5643.164,
   5643.359,
   5643.75,
   5646.875,
   5647.656,
   5648.047,
   5648.145,
   5648.242,
   5648.438,
   5650,
   5653.125,
   5656.25,
   5657.812,
   5658.203,
   5658.594,
   5659.375,
   5662.5,
   5662.891,
   5663.086,
   5663.281,
   5664.062,
   5665.625,
   5667.188,
   5667.969,
   5668.164,
   5668.359,
   5668.75,
   5671.875,
   5672.656,
   5673.047,
   5673.242,
   5673.438,
   5675,
   5678.125,
   5681.25,
   5682.812,
   5683.203,
   5683.594,
   5684.375,
   5687.5,
   5688.281,
   5689.062,
   5690.625,
   5692.188,
   5692.969,
   5693.164,
   5693.359,
   5693.75,
   5696.875,
   5697.656,
   5698.047,
   5698.242,
   5698.438,
   5700,
   5703.125,
   5706.25,
   5707.812,
   5708.203,
   5708.594,
   5709.375,
   5712.5,
   5713.281,
   5714.062,
   5715.625,
   5717.188,
   5717.969,
   5718.164,
   5718.359,
   5718.75,
   5721.875,
   5722.656,
   5723.047,
   5723.242,
   5723.438,
   5725,
   5728.125,
   5731.25,
   5732.812,
   5733.203,
   5733.594,
   5734.375,
   5737.5,
   5738.281,
   5739.062,
   5740.625,
   5742.188,
   5742.969,
   5743.359,
   5743.75,
   5746.875,
   5747.656,
   5748.047,
   5748.242,
   5748.438,
   5750,
   5753.125,
   5756.25,
   5757.812,
   5758.203,
   5758.594,
   5759.375,
   5762.5,
   5763.281,
   5764.062,
   5765.625,
   5767.188,
   5767.969,
   5768.359,
   5768.75,
   5771.875,
   5772.656,
   5773.047,
   5773.242,
   5773.438,
   5775,
   5778.125,
   5778.32,
   5778.516,
   5778.906,
   5779.688,
   5781.25,
   5782.812,
   5783.203,
   5783.594,
   5784.375,
   5787.5,
   5788.281,
   5789.062,
   5790.625,
   5792.188,
   5792.969,
   5793.359,
   5793.75,
   5796.875,
   5797.656,
   5798.047,
   5798.242,
   5798.438,
   5800,
   5803.125,
   5803.32,
   5803.516,
   5803.906,
   5804.688,
   5806.25,
   5807.812,
   5808.203,
   5808.594,
   5809.375,
   5812.5,
   5813.281,
   5814.062,
   5815.625,
   5817.188,
   5817.969,
   5818.359,
   5818.75,
   5821.875,
   5823.438,
   5825,
   5828.125,
   5828.32,
   5828.516,
   5828.906,
   5829.688,
   5831.25,
   5832.812,
   5833.203,
   5833.594,
   5834.375,
   5837.5,
   5838.281,
   5839.062,
   5840.625,
   5842.188,
   5842.969,
   5843.359,
   5843.75,
   5846.875,
   5848.438,
   5850,
   5853.125,
   5853.32,
   5853.516,
   5853.906,
   5854.688,
   5856.25,
   5857.812,
   5858.203,
   5858.594,
   5859.375,
   5862.5,
   5863.281,
   5864.062,
   5865.625,
   5867.188,
   5867.969,
   5868.359,
   5868.75,
   5871.875,
   5873.438,
   5875,
   5878.125,
   5878.516,
   5878.906,
   5879.688,
   5881.25,
   5882.812,
   5883.203,
   5883.398,
   5883.594,
   5884.375,
   5887.5,
   5888.281,
   5889.062,
   5890.625,
   5892.188,
   5892.969,
   5893.359,
   5893.75,
   5896.875,
   5898.438,
   5900,
   5903.125,
   5903.516,
   5903.906,
   5904.688,
   5906.25,
   5907.812,
   5908.594,
   5909.375,
   5912.5,
   5913.281,
   5914.062,
   5915.625,
   5917.188,
   5917.969,
   5918.359,
   5918.75,
   5921.875,
   5923.438,
   5925,
   5928.125,
   5928.516,
   5928.906,
   5929.688,
   5931.25,
   5932.812,
   5933.594,
   5934.375,
   5937.5,
   5938.281,
   5939.062,
   5940.625,
   5942.188,
   5942.969,
   5943.359,
   5943.75,
   5946.875,
   5948.438,
   5950,
   5953.125,
   5953.516,
   5953.906,
   5954.688,
   5956.25,
   5957.812,
   5958.594,
   5959.375,
   5962.5,
   5963.281,
   5964.062,
   5965.625,
   5967.188,
   5967.969,
   5968.359,
   5968.75,
   5971.875,
   5973.438,
   5975,
   5978.125,
   5978.516,
   5978.906,
   5979.688,
   5981.25,
   5982.812,
   5983.594,
   5984.375,
   5987.5,
   5988.281,
   5989.062,
   5990.625,
   5992.188,
   5992.969,
   5993.359,
   5993.75,
   5996.875,
   5998.438,
   6000,
   6003.125,
   6003.516,
   6003.906,
   6004.688,
   6006.25,
   6007.812,
   6008.594,
   6009.375,
   6012.5,
   6013.281,
   6013.672,
   6014.062,
   6015.625,
   6017.188,
   6017.969,
   6018.359,
   6018.75,
   6021.875,
   6023.438,
   6025,
   6028.125,
   6028.516,
   6028.906,
   6029.688,
   6031.25,
   6032.812,
   6033.594,
   6034.375,
   6037.5,
   6038.281,
   6038.672,
   6039.062,
   6040.625,
   6043.75,
   6046.875,
   6048.438,
   6050,
   6053.125,
   6053.516,
   6053.906,
   6054.688,
   6056.25,
   6057.812,
   6058.594,
   6059.375,
   6062.5,
   6063.281,
   6063.672,
   6064.062,
   6065.625,
   6068.75,
   6071.875,
   6073.438,
   6075,
   6078.125,
   6078.516,
   6078.906,
   6079.688,
   6081.25,
   6082.812,
   6083.594,
   6084.375,
   6087.5,
   6088.281,
   6088.672,
   6089.062,
   6090.625,
   6093.75,
   6096.875,
   6098.438,
   6100,
   6103.125,
   6103.516,
   6103.906,
   6104.688,
   6106.25,
   6107.812,
   6108.594,
   6109.375,
   6112.5,
   6113.281,
   6113.672,
   6114.062,
   6115.625,
   6118.75,
   6121.875,
   6123.438,
   6125,
   6128.125,
   6128.906,
   6129.688,
   6131.25,
   6132.812,
   6133.594,
   6134.375,
   6137.5,
   6138.281,
   6138.672,
   6139.062,
   6140.625,
   6143.75,
   6146.875,
   6148.438,
   6150,
   6153.125,
   6153.906,
   6154.688,
   6156.25,
   6157.812,
   6158.594,
   6159.375,
   6162.5,
   6163.281,
   6163.672,
   6164.062,
   6165.625,
   6168.75,
   6171.875,
   6173.438,
   6175,
   6178.125,
   6178.906,
   6179.688,
   6181.25,
   6182.812,
   6183.594,
   6184.375,
   6187.5,
   6189.062,
   6190.625,
   6193.75,
   6196.875,
   6198.438,
   6200,
   6203.125,
   6203.906,
   6204.688,
   6206.25,
   6207.812,
   6208.594,
   6209.375,
   6212.5,
   6214.062,
   6215.625,
   6218.75,
   6221.875,
   6223.438,
   6225,
   6228.125,
   6228.906,
   6229.688,
   6231.25,
   6232.812,
   6233.594,
   6234.375,
   6237.5,
   6239.062,
   6240.625,
   6243.75,
   6246.875,
   6248.438,
   6250,
   6253.125,
   6253.906,
   6254.688,
   6256.25,
   6257.812,
   6258.594,
   6259.375,
   6262.5,
   6264.062,
   6265.625,
   6268.75,
   6271.875,
   6273.438,
   6275,
   6278.125,
   6278.906,
   6279.688,
   6281.25,
   6284.375,
   6287.5,
   6289.062,
   6290.625,
   6293.75,
   6296.875,
   6298.438,
   6300,
   6303.125,
   6306.25,
   6309.375,
   6312.5,
   6314.062,
   6315.625,
   6318.75,
   6321.875,
   6323.438,
   6325,
   6328.125,
   6331.25,
   6334.375,
   6337.5,
   6339.062,
   6340.625,
   6343.75,
   6346.875,
   6348.438,
   6350,
   6353.125,
   6356.25,
   6359.375,
   6362.5,
   6364.062,
   6365.625,
   6368.75,
   6371.875,
   6373.438,
   6375,
   6378.125,
   6381.25,
   6384.375,
   6387.5,
   6389.062,
   6390.625,
   6393.75,
   6396.875,
   6400,
   6403.125,
   6406.25,
   6409.375,
   6412.5,
   6414.062,
   6415.625,
   6418.75,
   6425,
   6428.125,
   6431.25,
   6434.375,
   6437.5,
   6439.062,
   6440.625,
   6443.75,
   6450,
   6453.125,
   6456.25,
   6459.375,
   6462.5,
   6468.75,
   6475,
   6478.125,
   6481.25,
   6484.375,
   6487.5,
   6493.75,
   6500,
   6503.125,
   6506.25,
   6509.375,
   6512.5,
   6518.75,
   6525,
   6528.125,
   6531.25,
   6534.375,
   6537.5,
   6543.75,
   6550,
   6553.125,
   6556.25,
   6559.375,
   6562.5,
   6568.75,
   6575,
   6578.125,
   6581.25,
   6584.375,
   6587.5,
   6593.75,
   6600,
   6603.125,
   6606.25,
   6609.375,
   6612.5,
   6618.75,
   6625,
   6631.25,
   6634.375,
   6637.5,
   6643.75,
   6650,
   6656.25,
   6659.375,
   6662.5,
   6668.75,
   6675,
   6681.25,
   6684.375,
   6687.5,
   6693.75,
   6700,
   6706.25,
   6709.375,
   6712.5,
   6718.75,
   6725,
   6731.25,
   6734.375,
   6737.5,
   6743.75,
   6750,
   6756.25,
   6759.375,
   6762.5,
   6768.75,
   6775,
   6781.25,
   6784.375,
   6787.5,
   6793.75,
   6800,
   6806.25,
   6809.375,
   6812.5,
   6818.75,
   6825,
   6831.25,
   6834.375,
   6837.5,
   6843.75,
   6850,
   6856.25,
   6859.375,
   6862.5,
   6868.75,
   6875,
   6881.25,
   6884.375,
   6887.5,
   6893.75,
   6900,
   6906.25,
   6909.375,
   6912.5,
   6918.75,
   6925,
   6931.25,
   6934.375,
   6937.5,
   6943.75,
   6950,
   6956.25,
   6959.375,
   6962.5,
   6968.75,
   6975,
   6981.25,
   6987.5,
   6993.75,
   7000,
   7006.25,
   7012.5,
   7018.75,
   7025,
   7031.25,
   7037.5,
   7043.75,
   7050,
   7056.25,
   7062.5,
   7068.75,
   7075,
   7081.25,
   7087.5,
   7093.75,
   7100,
   7106.25,
   7112.5,
   7118.75,
   7125,
   7131.25,
   7137.5,
   7143.75,
   7150,
   7156.25,
   7162.5,
   7168.75,
   7175,
   7181.25,
   7187.5,
   7193.75,
   7200,
   7206.25,
   7212.5,
   7218.75,
   7225,
   7231.25,
   7237.5,
   7243.75,
   7250,
   7256.25,
   7262.5,
   7268.75,
   7275,
   7281.25,
   7287.5,
   7293.75,
   7300,
   7306.25,
   7312.5,
   7318.75,
   7325,
   7331.25,
   7337.5,
   7343.75,
   7350,
   7356.25,
   7362.5,
   7368.75,
   7375,
   7381.25,
   7387.5,
   7393.75,
   7400,
   7406.25,
   7412.5,
   7418.75,
   7425,
   7431.25,
   7437.5,
   7443.75,
   7450,
   7456.25,
   7462.5,
   7468.75,
   7475,
   7481.25,
   7487.5,
   7493.75,
   7500};
   Double_t stack2_fy164[3729] = {
   0,
   3.652924,
   3.690325,
   3.699836,
   3.709458,
   3.728702,
   3.805954,
   3.825581,
   3.845459,
   3.885216,
   3.925231,
   3.945239,
   3.965496,
   4.047864,
   4.068525,
   4.078855,
   4.089297,
   4.131814,
   4.216849,
   4.304601,
   4.348488,
   4.35963,
   4.370912,
   4.393475,
   4.484065,
   4.506824,
   4.530194,
   4.576935,
   4.623676,
   4.647046,
   4.670972,
   4.767421,
   4.791604,
   4.803696,
   4.815906,
   4.865653,
   4.965148,
   5.067717,
   5.119026,
   5.132031,
   5.145207,
   5.17156,
   5.27738,
   5.303936,
   5.331212,
   5.385763,
   5.440314,
   5.467589,
   5.481474,
   5.495467,
   5.607928,
   5.636117,
   5.650212,
   5.664426,
   5.722377,
   5.838278,
   5.957612,
   6.017321,
   6.032434,
   6.047748,
   6.078377,
   6.201391,
   6.232229,
   6.263901,
   6.327245,
   6.390589,
   6.422261,
   6.438352,
   6.454574,
   6.585012,
   6.617696,
   6.634038,
   6.642221,
   6.650498,
   6.717629,
   6.851892,
   6.989929,
   7.059011,
   7.076411,
   7.094013,
   7.129546,
   7.271679,
   7.307272,
   7.343815,
   7.416902,
   7.489989,
   7.526532,
   7.545062,
   7.563746,
   7.714027,
   7.751671,
   7.770493,
   7.779904,
   7.789424,
   7.86665,
   8.021103,
   8.179619,
   8.258962,
   8.278934,
   8.299098,
   8.339842,
   8.502818,
   8.543591,
   8.585421,
   8.66908,
   8.75274,
   8.794569,
   8.815741,
   8.83708,
   9.00879,
   9.05179,
   9.073289,
   9.084039,
   9.094883,
   9.182956,
   9.359101,
   9.539504,
   9.629812,
   9.652529,
   9.675419,
   9.7217,
   9.906822,
   9.953103,
   10.00051,
   10.09534,
   10.19016,
   10.23758,
   10.26138,
   10.28566,
   10.47986,
   10.57717,
   10.67655,
   10.87531,
   10.88791,
   10.90061,
   10.926,
   10.97679,
   11.07837,
   11.18003,
   11.20559,
   11.23128,
   11.28325,
   11.49113,
   11.5431,
   11.59616,
   11.70237,
   11.80858,
   11.86168,
   11.8883,
   11.91541,
   12.13235,
   12.24098,
   12.35169,
   12.5731,
   12.79867,
   12.91159,
   12.93996,
   12.96843,
   13.02598,
   13.25621,
   13.31377,
   13.37233,
   13.48961,
   13.60688,
   13.66552,
   13.69486,
   13.72471,
   13.96349,
   14.083,
   14.20446,
   14.44739,
   14.69406,
   14.81754,
   14.87959,
   14.94231,
   15.19321,
   15.25593,
   15.31951,
   15.44686,
   15.57423,
   15.63792,
   15.66977,
   15.70201,
   15.96038,
   16.08964,
   16.22058,
   16.48246,
   16.74743,
   16.88005,
   16.94657,
   17.01369,
   17.28211,
   17.34919,
   17.41695,
   17.5527,
   17.68839,
   17.75624,
   17.79017,
   17.82445,
   18.09871,
   18.23587,
   18.37431,
   18.65118,
   18.68605,
   18.72093,
   18.79071,
   18.93025,
   19.0699,
   19.13985,
   19.21023,
   19.49173,
   19.5621,
   19.63289,
   19.77463,
   19.91638,
   19.98725,
   20.02269,
   20.05831,
   20.34358,
   20.48622,
   20.62963,
   20.91645,
   20.95257,
   20.98855,
   21.06053,
   21.20448,
   21.34857,
   21.38466,
   21.40271,
   21.42066,
   21.49299,
   21.78227,
   21.8546,
   21.87279,
   21.8909,
   21.9271,
   22.0722,
   22.21743,
   22.29005,
   22.32635,
   22.36248,
   22.65339,
   22.79885,
   22.94457,
   23.236,
   23.27267,
   23.3091,
   23.38198,
   23.52773,
   23.67362,
   23.71015,
   23.72841,
   23.74656,
   23.81955,
   24.11147,
   24.18445,
   24.20282,
   24.22102,
   24.25744,
   24.4034,
   24.54948,
   24.62252,
   24.65905,
   24.67723,
   24.69532,
   24.98712,
   25.13302,
   25.27879,
   25.57033,
   25.60677,
   25.64316,
   25.71596,
   25.86155,
   26.00714,
   26.04358,
   26.06181,
   26.07991,
   26.1526,
   26.44334,
   26.51602,
   26.53433,
   26.55243,
   26.58861,
   26.73373,
   26.87897,
   26.95158,
   26.98789,
   27.00598,
   27.02392,
   27.31363,
   27.45848,
   27.60307,
   27.89222,
   27.92836,
   27.96444,
   28.0366,
   28.18091,
   28.32522,
   28.36135,
   28.37941,
   28.38844,
   28.39736,
   28.46939,
   28.75752,
   28.82955,
   28.84771,
   28.86567,
   28.90151,
   29.04535,
   29.18932,
   29.26131,
   29.2973,
   29.31526,
   29.33301,
   29.62035,
   29.76402,
   29.77309,
   29.78206,
   29.79999,
   29.83585,
   29.90758,
   30.19467,
   30.23056,
   30.26643,
   30.33817,
   30.48166,
   30.62515,
   30.69689,
   30.76864,
   31.05565,
   31.1274,
   31.14543,
   31.16328,
   31.19918,
   31.34278,
   31.48639,
   31.55819,
   31.59409,
   31.61217,
   31.63001,
   31.91758,
   32.06136,
   32.07048,
   32.07949,
   32.09748,
   32.13346,
   32.20541,
   32.49355,
   32.52956,
   32.56567,
   32.6379,
   32.78235,
   32.9268,
   32.99904,
   33.07151,
   33.3614,
   33.43387,
   33.45208,
   33.46117,
   33.47015,
   33.50653,
   33.65207,
   33.79762,
   33.8704,
   33.90678,
   33.92498,
   33.94324,
   34.23574,
   34.38199,
   34.4005,
   34.41886,
   34.45556,
   34.52898,
   34.82311,
   34.85988,
   34.89684,
   34.97083,
   35.11882,
   35.26681,
   35.34081,
   35.41532,
   35.71335,
   35.78786,
   35.80657,
   35.81592,
   35.82518,
   35.86271,
   36.01286,
   36.16301,
   36.23808,
   36.27562,
   36.29439,
   36.31327,
   36.616,
   36.76737,
   36.78633,
   36.80541,
   36.84358,
   36.91991,
   37.22526,
   37.26343,
   37.30187,
   37.3789,
   37.53297,
   37.68703,
   37.76406,
   37.84181,
   38.15286,
   38.23062,
   38.26956,
   38.30882,
   38.46587,
   38.62304,
   38.70163,
   38.74092,
   38.76056,
   38.7801,
   39.09734,
   39.25596,
   39.27581,
   39.29584,
   39.33589,
   39.416,
   39.73647,
   39.77653,
   39.81688,
   39.89782,
   40.0597,
   40.22157,
   40.30251,
   40.38424,
   40.71133,
   40.7931,
   40.83402,
   40.87532,
   41.04054,
   41.37108,
   41.70483,
   41.87171,
   41.89272,
   41.91364,
   41.95577,
   42.04002,
   42.37709,
   42.41922,
   42.46162,
   42.5467,
   42.71686,
   42.88702,
   42.9721,
   43.05792,
   43.40142,
   43.4873,
   43.53025,
   43.57358,
   43.74688,
   44.09357,
   44.44318,
   44.61799,
   44.79402,
   45.14651,
   45.23484,
   45.32365,
   45.50127,
   45.6789,
   45.76771,
   45.8571,
   46.21497,
   46.30442,
   46.34915,
   46.39421,
   46.57438,
   46.93477,
   47.29745,
   47.4788,
   47.52435,
   47.56992,
   47.66106,
   48.02594,
   48.11732,
   48.20906,
   48.39254,
   48.57602,
   48.66776,
   48.75985,
   49.12872,
   49.22103,
   49.26718,
   49.31336,
   49.49871,
   49.86942,
   50.24183,
   50.42803,
   50.47473,
   50.52146,
   50.6149,
   50.98895,
   51.08267,
   51.17657,
   51.36437,
   51.55218,
   51.64608,
   51.7402,
   52.11747,
   52.21179,
   52.25895,
   52.30622,
   52.49542,
   52.87409,
   53.25428,
   53.44448,
   53.49207,
   53.53977,
   53.63519,
   54.01685,
   54.11242,
   54.20826,
   54.39994,
   54.59162,
   54.68746,
   54.78357,
   55.1687,
   55.26498,
   55.31313,
   55.36141,
   55.55469,
   55.94149,
   56.33015,
   56.52458,
   56.57321,
   56.62201,
   56.7196,
   57.11026,
   57.20813,
   57.30633,
   57.50271,
   57.6991,
   57.79729,
   57.89578,
   58.29078,
   58.38958,
   58.43897,
   58.48849,
   58.68718,
   59.08454,
   59.48436,
   59.68429,
   59.73438,
   59.78466,
   59.88522,
   60.28768,
   60.38857,
   60.48981,
   60.69228,
   60.89499,
   60.99634,
   61.04711,
   61.09799,
   61.50602,
   61.60808,
   61.65912,
   61.71027,
   61.91575,
   62.32673,
   62.74069,
   62.9477,
   62.99961,
   63.05171,
   63.15591,
   63.57309,
   63.67747,
   63.78258,
   63.99281,
   64.20304,
   64.30815,
   64.36094,
   64.41385,
   64.83768,
   64.94372,
   64.99674,
   65.04986,
   65.26353,
   65.69088,
   66.12178,
   66.33728,
   66.39117,
   66.44549,
   66.55419,
   66.98902,
   67.09779,
   67.2075,
   67.42691,
   67.64632,
   67.75603,
   67.81117,
   67.86643,
   68.30945,
   68.53125,
   68.75497,
   69.20242,
   69.65436,
   69.88041,
   69.93694,
   69.99399,
   70.10824,
   70.56526,
   70.67957,
   70.79511,
   71.02621,
   71.25731,
   71.37286,
   71.43081,
   71.48925,
   71.95686,
   72.19099,
   72.42762,
   72.90089,
   73.37978,
   73.61936,
   73.67926,
   73.73978,
   73.86108,
   74.3463,
   74.46763,
   74.59049,
   74.8362,
   75.08192,
   75.20478,
   75.26637,
   75.32858,
   75.82631,
   76.07548,
   76.3275,
   76.83156,
   77.34155,
   77.59671,
   77.66051,
   77.72488,
   77.85399,
   78.37045,
   78.49958,
   78.63014,
   78.89134,
   79.15253,
   79.28313,
   79.34853,
   79.41453,
   79.94257,
   80.2068,
   80.47344,
   81.00674,
   81.54457,
   81.81363,
   81.88094,
   81.94854,
   82.08415,
   82.62657,
   82.76217,
   82.89866,
   83.17174,
   83.44483,
   83.58137,
   83.64979,
   83.71833,
   84.26762,
   84.54234,
   84.81824,
   85.37003,
   85.92357,
   86.20053,
   86.33908,
   86.47777,
   87.03257,
   87.17124,
   87.31012,
   87.58791,
   87.8657,
   88.00459,
   88.07404,
   88.14359,
   88.69934,
   88.97721,
   89.25495,
   89.81043,
   90.36533,
   90.64275,
   90.7814,
   90.91991,
   91.47391,
   91.6124,
   91.7507,
   92.02723,
   92.30366,
   92.44187,
   92.51098,
   92.58018,
   93.1323,
   93.40835,
   93.68402,
   94.23538,
   94.78628,
   95.0616,
   95.19929,
   95.33711,
   95.88787,
   96.02553,
   96.16331,
   96.43892,
   96.9902,
   97.54234,
   97.81842,
   98.09529,
   98.64902,
   99.20476,
   99.48274,
   99.62189,
   99.76158,
   100.3204,
   100.4601,
   100.6005,
   100.8816,
   101.1627,
   101.3033,
   101.3735,
   101.4442,
   102.0102,
   102.2933,
   102.5785,
   103.1488,
   103.2202,
   103.2921,
   103.4357,
   103.7231,
   104.0105,
   104.1544,
   104.2992,
   104.8786,
   105.0234,
   105.1691,
   105.4609,
   105.7528,
   105.8987,
   105.9717,
   106.045,
   106.6328,
   106.9267,
   107.2223,
   107.8137,
   107.8877,
   107.962,
   108.1106,
   108.4077,
   108.7049,
   108.8535,
   109.0026,
   109.5991,
   109.7484,
   109.8977,
   110.1965,
   110.4952,
   110.6446,
   110.7193,
   110.794,
   111.3917,
   111.6906,
   111.989,
   112.5858,
   112.6604,
   112.7347,
   112.8834,
   113.1807,
   113.478,
   113.6266,
   113.7745,
   114.3659,
   114.5138,
   114.5875,
   114.6608,
   114.9543,
   115.2479,
   115.3947,
   115.468,
   115.541,
   116.1226,
   116.4134,
   116.7012,
   117.2764,
   117.3484,
   117.4194,
   117.5614,
   117.8453,
   118.1293,
   118.2711,
   118.4111,
   118.9711,
   119.1111,
   119.1461,
   119.1807,
   119.2495,
   119.5252,
   119.8008,
   119.9387,
   120.0076,
   120.0419,
   120.0758,
   120.6179,
   120.8889,
   120.9059,
   120.9225,
   120.9558,
   121.0224,
   121.1555,
   121.6879,
   121.7545,
   121.8199,
   121.9505,
   122.2118,
   122.4731,
   122.6035,
   122.7316,
   123.244,
   123.3722,
   123.4042,
   123.4358,
   123.4986,
   123.7496,
   124.0007,
   124.1262,
   124.189,
   124.2204,
   124.2511,
   124.7429,
   124.9888,
   125.0193,
   125.0494,
   125.1096,
   125.2299,
   125.7114,
   125.7716,
   125.8307,
   125.9484,
   126.184,
   126.4196,
   126.5373,
   126.6525,
   127.1135,
   127.2287,
   127.2576,
   127.272,
   127.2861,
   127.3424,
   127.5678,
   127.7933,
   127.906,
   127.9623,
   127.9905,
   128.0181,
   128.459,
   128.6795,
   128.7069,
   128.7338,
   128.7877,
   128.8955,
   129.3266,
   129.3805,
   129.4334,
   129.5387,
   129.7494,
   129.9602,
   130.0656,
   130.1685,
   130.5805,
   130.6835,
   130.7348,
   130.7851,
   130.9864,
   131.1877,
   131.2884,
   131.3387,
   131.3639,
   131.3886,
   131.7822,
   131.9789,
   132.0035,
   132.0275,
   132.0756,
   132.1717,
   132.5563,
   132.6044,
   132.6282,
   132.6517,
   132.7456,
   132.9335,
   133.1214,
   133.2154,
   133.3072,
   133.6743,
   133.7661,
   133.8119,
   133.8567,
   134.036,
   134.2152,
   134.3049,
   134.3497,
   134.3721,
   134.3942,
   134.7444,
   134.9194,
   134.9413,
   134.9627,
   135.0054,
   135.0908,
   135.4326,
   135.4753,
   135.4965,
   135.5174,
   135.6007,
   135.7674,
   135.9341,
   136.0175,
   136.0988,
   136.4239,
   136.5052,
   136.5458,
   136.5854,
   136.7437,
   137.0601,
   137.3684,
   137.5225,
   137.5418,
   137.5606,
   137.598,
   137.673,
   137.9728,
   138.0102,
   138.0289,
   138.0471,
   138.1199,
   138.2655,
   138.4112,
   138.484,
   138.5549,
   138.8376,
   138.9083,
   138.9437,
   138.978,
   139.1151,
   139.3891,
   139.6549,
   139.7879,
   139.8045,
   139.8207,
   139.8529,
   139.9172,
   140.1747,
   140.207,
   140.223,
   140.2386,
   140.301,
   140.4257,
   140.5505,
   140.6128,
   140.6735,
   140.9153,
   140.9758,
   141.0061,
   141.0355,
   141.1528,
   141.3873,
   141.6153,
   141.7294,
   141.7577,
   141.7854,
   141.8409,
   142.0631,
   142.0909,
   142.1048,
   142.1184,
   142.1726,
   142.2812,
   142.3898,
   142.4441,
   142.4575,
   142.4708,
   142.4975,
   142.7106,
   142.7639,
   142.7906,
   142.8169,
   142.9219,
   143.132,
   143.3402,
   143.4442,
   143.4703,
   143.4962,
   143.5482,
   143.7557,
   143.7818,
   143.7948,
   143.8078,
   143.8597,
   143.9636,
   144.0676,
   144.1197,
   144.1327,
   144.1458,
   144.1719,
   144.3815,
   144.434,
   144.4602,
   144.4866,
   144.5928,
   144.8052,
   145.0214,
   145.1295,
   145.1567,
   145.1843,
   145.2395,
   145.4605,
   145.4883,
   145.5021,
   145.516,
   145.5726,
   145.6859,
   145.7992,
   145.8559,
   145.8701,
   145.8846,
   145.9137,
   146.1466,
   146.2048,
   146.234,
   146.2637,
   146.3835,
   146.6232,
   146.8699,
   146.9933,
   147.0244,
   147.0561,
   147.1196,
   147.3737,
   147.4375,
   147.5029,
   147.6336,
   147.7643,
   147.8297,
   147.846,
   147.8628,
   147.8963,
   148.1648,
   148.232,
   148.2656,
   148.2826,
   148.2996,
   148.4372,
   148.7124,
   148.9936,
   149.1342,
   149.1694,
   149.2052,
   149.2769,
   149.5636,
   149.6354,
   149.7082,
   149.8538,
   149.9993,
   150.0721,
   150.0905,
   150.1089,
   150.1455,
   150.4402,
   150.514,
   150.5508,
   150.5693,
   150.5877,
   150.7362,
   151.0332,
   151.3312,
   151.4803,
   151.5174,
   151.5547,
   151.6292,
   151.927,
   152.0014,
   152.0755,
   152.2235,
   152.3716,
   152.4456,
   152.4825,
   152.5191,
   152.8121,
   152.8853,
   152.922,
   152.9403,
   152.9582,
   153.1024,
   153.3906,
   153.6729,
   153.8139,
   153.8491,
   153.8835,
   153.952,
   154.2263,
   154.2947,
   154.3609,
   154.4934,
   154.6258,
   154.692,
   154.7086,
   154.7168,
   154.7247,
   154.7565,
   155.0105,
   155.074,
   155.1058,
   155.1217,
   155.1368,
   155.2576,
   155.4993,
   155.5069,
   155.5142,
   155.5284,
   155.5569,
   155.6139,
   155.7279,
   155.8419,
   155.8704,
   155.8773,
   155.884,
   155.8973,
   155.9505,
   156.1635,
   156.2166,
   156.2658,
   156.3642,
   156.4626,
   156.5117,
   156.524,
   156.5302,
   156.5358,
   156.5583,
   156.7377,
   156.7826,
   156.805,
   156.8163,
   156.8265,
   156.9071,
   157.0683,
   157.0782,
   157.0871,
   157.1049,
   157.1404,
   157.2115,
   157.2827,
   157.3005,
   157.3048,
   157.3087,
   157.3163,
   157.347,
   157.4697,
   157.5003,
   157.5261,
   157.5774,
   157.6288,
   157.6544,
   157.6609,
   157.6641,
   157.6669,
   157.6772,
   157.7597,
   157.7803,
   157.7906,
   157.7958,
   157.7981,
   157.8,
   157.8312,
   157.8934,
   157.8972,
   157.8999,
   157.9052,
   157.9157,
   157.9368,
   157.9579,
   157.9632,
   157.9646,
   157.9653,
   157.9667,
   157.9723,
   157.9948,
   158.0004,
   158.0015,
   158.0032,
   158.0049,
   158.0057,
   158.0059,
   158.004,
   157.9889,
   157.9853,
   157.9834,
   157.9825,
   157.982,
   157.981,
   157.9648,
   157.9324,
   157.9304,
   157.9274,
   157.9212,
   157.9089,
   157.8843,
   157.8596,
   157.8535,
   157.8519,
   157.8501,
   157.846,
   157.8298,
   157.7648,
   157.7486,
   157.7464,
   157.7439,
   157.7389,
   157.729,
   157.6893,
   157.6496,
   157.6298,
   157.6198,
   157.6082,
   157.5157,
   157.4926,
   157.481,
   157.4752,
   157.4723,
   157.4691,
   157.4169,
   157.3126,
   157.3061,
   157.299,
   157.2847,
   157.256,
   157.1986,
   157.1413,
   157.1269,
   157.1196,
   157.1119,
   157.0809,
   156.9571,
   156.9261,
   156.8934,
   156.8276,
   156.7618,
   156.7289,
   156.7124,
   156.6952,
   156.5569,
   156.4874,
   156.4152,
   156.2707,
   156.2524,
   156.2337,
   156.1964,
   156.1217,
   156.0471,
   156.0095,
   155.9712,
   155.8179,
   155.7796,
   155.7406,
   155.6623,
   155.5839,
   155.5447,
   155.5251,
   155.5055,
   155.3464,
   155.2668,
   155.1861,
   155.0248,
   154.8618,
   154.7803,
   154.7393,
   154.6982,
   154.5334,
   154.492,
   154.4506,
   154.3674,
   154.2008,
   154.0327,
   153.9486,
   153.8637,
   153.6937,
   153.5218,
   153.4358,
   153.3926,
   153.349,
   153.1744,
   153.1307,
   153.0865,
   152.9978,
   152.909,
   152.8646,
   152.8424,
   152.8199,
   152.6389,
   152.5484,
   152.456,
   152.2711,
   152.2479,
   152.2242,
   152.1769,
   152.0821,
   151.9874,
   151.9398,
   151.8912,
   151.6966,
   151.648,
   151.6359,
   151.6233,
   151.5983,
   151.4982,
   151.3981,
   151.3481,
   151.3231,
   151.2975,
   151.0911,
   150.9879,
   150.8815,
   150.6685,
   150.6418,
   150.6143,
   150.5592,
   150.4491,
   150.3391,
   150.3115,
   150.2978,
   150.2838,
   150.2268,
   149.9992,
   149.9423,
   149.9281,
   149.9134,
   149.8839,
   149.7662,
   149.6485,
   149.5896,
   149.5602,
   149.5453,
   149.5301,
   149.2866,
   149.1648,
   149.0392,
   148.7875,
   148.756,
   148.7235,
   148.6586,
   148.5286,
   148.3987,
   148.3335,
   148.2665,
   147.9985,
   147.9315,
   147.9147,
   147.8976,
   147.8631,
   147.7251,
   147.5871,
   147.5181,
   147.4836,
   147.4663,
   147.4485,
   147.1648,
   147.023,
   146.8777,
   146.5867,
   146.5503,
   146.5131,
   146.4386,
   146.2897,
   146.1407,
   146.0662,
   145.9901,
   145.686,
   145.61,
   145.5909,
   145.5717,
   145.533,
   145.3781,
   145.2232,
   145.1458,
   145.1071,
   145.0877,
   145.0681,
   144.7535,
   144.5961,
   144.5762,
   144.5563,
   144.5165,
   144.437,
   144.1183,
   144.0785,
   144.0383,
   143.9579,
   143.797,
   143.6361,
   143.5556,
   143.4746,
   143.1505,
   143.0695,
   143.029,
   142.9883,
   142.8256,
   142.6629,
   142.5815,
   142.5408,
   142.5205,
   142.5003,
   142.1747,
   142.0119,
   141.9915,
   141.9712,
   141.9306,
   141.8494,
   141.5244,
   141.4837,
   141.4433,
   141.3625,
   141.2009,
   141.0393,
   140.9585,
   140.8783,
   140.5576,
   140.4775,
   140.4375,
   140.3977,
   140.2391,
   140.0806,
   140.0013,
   139.9617,
   139.9419,
   139.9221,
   139.6093,
   139.4528,
   139.4335,
   139.4142,
   139.3757,
   139.2987,
   138.9909,
   138.9524,
   138.9145,
   138.839,
   138.688,
   138.5371,
   138.4616,
   138.3876,
   138.092,
   138.0181,
   137.9813,
   137.9452,
   137.8009,
   137.5125,
   137.231,
   137.0903,
   137.0728,
   137.0557,
   137.0214,
   136.9529,
   136.6791,
   136.6449,
   136.6279,
   136.6113,
   136.5448,
   136.4117,
   136.2786,
   136.2121,
   136.1474,
   135.8891,
   135.8245,
   135.7923,
   135.761,
   135.6358,
   135.5105,
   135.4479,
   135.4165,
   135.4009,
   135.3855,
   135.1427,
   135.0213,
   135.006,
   134.9913,
   134.9619,
   134.9031,
   134.6678,
   134.6384,
   134.6237,
   134.6095,
   134.5525,
   134.4385,
   134.3244,
   134.2674,
   134.212,
   133.9908,
   133.9355,
   133.9079,
   133.8811,
   133.7738,
   133.5594,
   133.3512,
   133.247,
   133.234,
   133.2213,
   133.196,
   133.1454,
   132.9431,
   132.9178,
   132.9052,
   132.8929,
   132.8437,
   132.7453,
   132.6469,
   132.5978,
   132.5919,
   132.5858,
   132.5738,
   132.5497,
   132.3583,
   132.3104,
   132.2865,
   132.2632,
   132.17,
   131.9836,
   131.8021,
   131.7114,
   131.7,
   131.6945,
   131.6889,
   131.6668,
   131.6226,
   131.4459,
   131.4238,
   131.4127,
   131.402,
   131.359,
   131.2729,
   131.1869,
   131.1439,
   131.1387,
   131.1333,
   131.1228,
   131.1019,
   130.9347,
   130.8928,
   130.8719,
   130.8516,
   130.7704,
   130.608,
   130.4507,
   130.372,
   130.3622,
   130.3573,
   130.3525,
   130.3335,
   130.2955,
   130.1434,
   130.1244,
   130.1149,
   130.1057,
   130.0691,
   129.9959,
   129.9226,
   129.886,
   129.8769,
   129.8682,
   129.8506,
   129.71,
   129.6748,
   129.6573,
   129.6531,
   129.6488,
   129.6403,
   129.5731,
   129.4387,
   129.3109,
   129.247,
   129.2391,
   129.2352,
   129.2312,
   129.216,
   129.1858,
   129.0648,
   129.0496,
   129.0421,
   129.0349,
   129.0064,
   128.9494,
   128.8924,
   128.864,
   128.8569,
   128.8502,
   128.8369,
   128.7302,
   128.7036,
   128.6902,
   128.6869,
   128.6838,
   128.6776,
   128.628,
   128.5287,
   128.4367,
   128.3907,
   128.3794,
   128.3688,
   128.3476,
   128.263,
   128.2524,
   128.2471,
   128.2421,
   128.2227,
   128.1839,
   128.1451,
   128.1257,
   128.1208,
   128.1164,
   128.1076,
   128.0367,
   128.019,
   128.0101,
   128.0018,
   127.9695,
   127.9048,
   127.8458,
   127.8163,
   127.809,
   127.8022,
   127.7887,
   127.7347,
   127.7213,
   127.7089,
   127.684,
   127.6591,
   127.6467,
   127.6436,
   127.6407,
   127.6348,
   127.5883,
   127.5766,
   127.5708,
   127.5679,
   127.5652,
   127.5432,
   127.4991,
   127.4564,
   127.435,
   127.4297,
   127.4244,
   127.4138,
   127.3716,
   127.3662,
   127.3635,
   127.3622,
   127.361,
   127.3503,
   127.3288,
   127.3074,
   127.2967,
   127.294,
   127.2913,
   127.2857,
   127.2413,
   127.2302,
   127.2247,
   127.2219,
   127.2189,
   127.1955,
   127.1486,
   127.1471,
   127.1455,
   127.1424,
   127.1361,
   127.1235,
   127.0984,
   127.0732,
   127.067,
   127.0602,
   127.0465,
   126.992,
   126.9851,
   126.9816,
   126.9799,
   126.9791,
   126.9783,
   126.9634,
   126.9337,
   126.9039,
   126.8891,
   126.8853,
   126.8834,
   126.8814,
   126.8733,
   126.8081,
   126.7918,
   126.7837,
   126.7796,
   126.7752,
   126.7395,
   126.6681,
   126.6659,
   126.6635,
   126.6586,
   126.6489,
   126.6294,
   126.5903,
   126.5513,
   126.5415,
   126.5401,
   126.5388,
   126.5362,
   126.531,
   126.5097,
   126.4244,
   126.4031,
   126.3799,
   126.3335,
   126.2872,
   126.264,
   126.2582,
   126.2553,
   126.2522,
   126.2396,
   126.1392,
   126.114,
   126.1015,
   126.0952,
   126.0885,
   126.0343,
   125.9258,
   125.9224,
   125.9207,
   125.9189,
   125.9116,
   125.897,
   125.8679,
   125.8096,
   125.7513,
   125.7367,
   125.733,
   125.7291,
   125.7213,
   125.6901,
   125.5651,
   125.5339,
   125.5006,
   125.4339,
   125.3672,
   125.3339,
   125.3256,
   125.3214,
   125.317,
   125.2993,
   125.1574,
   125.122,
   125.1042,
   125.0954,
   125.0931,
   125.0908,
   125.0861,
   125.0108,
   124.8603,
   124.8509,
   124.8409,
   124.821,
   124.7812,
   124.7016,
   124.622,
   124.6021,
   124.5971,
   124.5918,
   124.5813,
   124.5393,
   124.3712,
   124.3292,
   124.2851,
   124.1966,
   124.1081,
   124.0638,
   124.0526,
   124.047,
   124.0442,
   124.0415,
   124.0183,
   123.8323,
   123.7857,
   123.7625,
   123.7509,
   123.745,
   123.7389,
   123.6413,
   123.4461,
   123.4339,
   123.4211,
   123.3956,
   123.3445,
   123.2423,
   123.1401,
   123.1145,
   123.1082,
   123.1015,
   123.0882,
   123.0347,
   122.821,
   122.7676,
   122.712,
   122.6004,
   122.4889,
   122.4331,
   122.4052,
   122.3761,
   122.1437,
   122.0272,
   121.9063,
   121.6646,
   121.6495,
   121.6339,
   121.6025,
   121.5398,
   121.4143,
   121.2888,
   121.2575,
   121.2415,
   121.2254,
   121.1604,
   120.9005,
   120.8355,
   120.8273,
   120.8189,
   120.8021,
   120.7686,
   120.6342,
   120.4998,
   120.4326,
   120.399,
   120.3645,
   120.0876,
   120.0184,
   119.9838,
   119.9664,
   119.9578,
   119.9489,
   119.8064,
   119.5214,
   119.5038,
   119.4993,
   119.4948,
   119.4856,
   119.4491,
   119.376,
   119.2298,
   119.0837,
   119.0473,
   119.029,
   119.0102,
   118.9354,
   118.6366,
   118.5619,
   118.5527,
   118.5432,
   118.5241,
   118.4859,
   118.3335,
   118.1812,
   118.105,
   118.0669,
   118.0622,
   118.0573,
   118.0476,
   118.0283,
   117.7186,
   117.6413,
   117.6026,
   117.5833,
   117.5736,
   117.5688,
   117.5637,
   117.407,
   117.0934,
   117.0738,
   117.069,
   117.0666,
   117.0641,
   117.0541,
   117.0145,
   116.9354,
   116.7772,
   116.619,
   116.5795,
   116.5597,
   116.5398,
   116.4603,
   116.1423,
   116.0628,
   116.0528,
   116.0504,
   116.0479,
   116.0429,
   116.023,
   115.9832,
   115.8239,
   115.6647,
   115.5851,
   115.5453,
   115.5405,
   115.5355,
   115.5255,
   115.5055,
   115.188,
   115.0292,
   114.8715,
   114.5561,
   114.5364,
   114.5266,
   114.5168,
   114.4778,
   114.3999,
   114.244,
   114.0881,
   114.0491,
   114.0296,
   114.0249,
   114.02,
   114.0104,
   113.9336,
   113.6266,
   113.5499,
   113.5404,
   113.5357,
   113.5308,
   113.512,
   113.4744,
   113.324,
   113.1736,
   113.0984,
   113.0608,
   113.0514,
   113.0422,
   113.0239,
   112.7304,
   112.5836,
   112.4411,
   112.156,
   112.1382,
   112.1293,
   112.1206,
   112.0861,
   112.0172,
   111.8793,
   111.7415,
   111.7071,
   111.6898,
   111.6815,
   111.6731,
   111.6067,
   111.3412,
   111.2748,
   111.2583,
   111.2424,
   111.2106,
   111.0832,
   110.9559,
   110.8923,
   110.8604,
   110.8524,
   110.8448,
   110.8297,
   110.5863,
   110.4646,
   110.3485,
   110.1166,
   110.0879,
   110.0603,
   110.0052,
   109.8949,
   109.7847,
   109.7571,
   109.7434,
   109.73,
   109.6776,
   109.4683,
   109.416,
   109.4029,
   109.3905,
   109.3656,
   109.2663,
   109.1669,
   109.1172,
   109.0924,
   109.0863,
   109.0803,
   109.0684,
   108.8795,
   108.7851,
   108.7793,
   108.7737,
   108.7624,
   108.7399,
   108.6949,
   108.5148,
   108.4924,
   108.4709,
   108.4277,
   108.3414,
   108.2552,
   108.2335,
   108.2227,
   108.2173,
   108.2121,
   108.1706,
   108.0042,
   107.9626,
   107.9521,
   107.942,
   107.9218,
   107.8409,
   107.76,
   107.7195,
   107.6993,
   107.6941,
   107.6915,
   107.6891,
   107.6792,
   107.5201,
   107.4405,
   107.4354,
   107.4305,
   107.4206,
   107.4009,
   107.3614,
   107.2031,
   107.1834,
   107.1634,
   107.1236,
   107.0439,
   106.9643,
   106.9442,
   106.9342,
   106.9292,
   106.9244,
   106.8838,
   106.7214,
   106.6808,
   106.6707,
   106.668,
   106.6654,
   106.6603,
   106.6394,
   106.5557,
   106.472,
   106.4302,
   106.4093,
   106.3988,
   106.3879,
   106.2136,
   106.1264,
   106.121,
   106.1153,
   106.1039,
   106.081,
   106.0352,
   105.8522,
   105.8293,
   105.8052,
   105.7569,
   105.6601,
   105.5634,
   105.5148,
   105.4634,
   105.2579,
   105.2065,
   105.1937,
   105.1872,
   105.1804,
   105.153,
   105.0435,
   104.934,
   104.8793,
   104.8519,
   104.8382,
   104.8237,
   104.5901,
   104.4733,
   104.466,
   104.4584,
   104.4428,
   104.4117,
   104.3493,
   104.1001,
   104.0689,
   104.0609,
   104.0526,
   104.036,
   103.9696,
   103.8369,
   103.7041,
   103.6376,
   103.5669,
   103.2844,
   103.2138,
   103.1961,
   103.1872,
   103.178,
   103.1405,
   102.9906,
   102.8408,
   102.7658,
   102.7284,
   102.7096,
   102.69,
   102.373,
   102.2145,
   102.1945,
   102.1736,
   102.1319,
   102.0483,
   101.7143,
   101.6725,
   101.6618,
   101.6509,
   101.6291,
   101.5415,
   101.3661,
   101.1908,
   101.1031,
   101.0115,
   100.6449,
   100.5533,
   100.5303,
   100.5188,
   100.513,
   100.5071,
   100.4594,
   100.2686,
   100.0777,
   99.98225,
   99.93452,
   99.91066,
   99.90469,
   99.8986,
   99.88636,
   99.49085,
   99.29309,
   99.2682,
   99.24272,
   99.19174,
   99.08979,
   98.68174,
   98.6307,
   98.61794,
   98.60488,
   98.57869,
   98.47395,
   98.26445,
   98.05494,
   97.95019,
   97.94361,
   97.93692,
   97.92353,
   97.89676,
   97.84322,
   97.41494,
   97.30787,
   97.28112,
   97.26775,
   97.26106,
   97.25424,
   97.19979,
   96.98198,
   96.76426,
   96.65539,
   96.60096,
   96.57374,
   96.56009,
   96.54618,
   96.10527,
   95.88482,
   95.85726,
   95.82952,
   95.77402,
   95.66301,
   95.21898,
   95.16348,
   95.14967,
   95.13571,
   95.1079,
   94.99667,
   94.77423,
   94.55178,
   94.44056,
   94.4268,
   94.41292,
   94.38517,
   94.32967,
   93.88623,
   93.77537,
   93.71995,
   93.665,
   93.44517,
   93.0057,
   92.57219,
   92.35544,
   92.3283,
   92.30163,
   92.24852,
   92.14228,
   91.7172,
   91.6641,
   91.63767,
   91.61172,
   91.50811,
   91.30089,
   91.09366,
   90.99004,
   90.88926,
   90.48752,
   90.38708,
   90.33686,
   90.28842,
   90.09486,
   89.9014,
   89.80466,
   89.7563,
   89.73211,
   89.72002,
   89.70807,
   89.33728,
   89.15189,
   89.12872,
   89.12302,
   89.11744,
   89.10632,
   89.0622,
   88.97396,
   88.621,
   88.57688,
   88.55491,
   88.53404,
   88.45056,
   88.28362,
   88.11666,
   88.03318,
   88.02287,
   88.01286,
   87.99324,
   87.954,
   87.64009,
   87.5616,
   87.52236,
   87.51763,
   87.51303,
   87.50384,
   87.48546,
   87.33879,
   87.19218,
   87.11887,
   87.08222,
   87.06389,
   87.05473,
   87.05014,
   87.04571,
   86.77325,
   86.63702,
   86.61999,
   86.61167,
   86.6037,
   86.57224,
   86.50933,
   86.25768,
   86.22623,
   86.2105,
   86.19597,
   86.13815,
   86.02253,
   85.9069,
   85.84908,
   85.84193,
   85.8384,
   85.83502,
   85.82179,
   85.79534,
   85.58371,
   85.5308,
   85.50434,
   85.50113,
   85.49805,
   85.49198,
   85.47985,
   85.3833,
   85.19026,
   85.01424,
   84.92622,
   84.91531,
   84.90985,
   84.90464,
   84.88456,
   84.8444,
   84.68372,
   84.66364,
   84.65359,
   84.64423,
   84.60739,
   84.53373,
   84.46006,
   84.42322,
   84.41414,
   84.40563,
   84.3886,
   84.25235,
   84.21828,
   84.20124,
   84.19712,
   84.1931,
   84.18505,
   84.12125,
   83.99366,
   83.87209,
   83.81131,
   83.79614,
   83.78139,
   83.75189,
   83.63374,
   83.61904,
   83.61169,
   83.60422,
   83.57486,
   83.51613,
   83.45739,
   83.42802,
   83.42079,
   83.41329,
   83.39827,
   83.2788,
   83.24902,
   83.23414,
   83.23041,
   83.22651,
   83.21864,
   83.15659,
   83.03248,
   83.03053,
   83.02848,
   83.02438,
   83.01618,
   82.99977,
   82.96696,
   82.90134,
   82.83573,
   82.82757,
   82.82349,
   82.82146,
   82.8193,
   82.80169,
   82.76647,
   82.6258,
   82.60825,
   82.59947,
   82.59504,
   82.59028,
   82.55221,
   82.47606,
   82.39988,
   82.36179,
   82.35227,
   82.34198,
   82.32129,
   82.1557,
   82.11425,
   82.09352,
   82.08834,
   82.0857,
   82.08289,
   82.07164,
   81.98127,
   81.80055,
   81.79771,
   81.79469,
   81.78853,
   81.77621,
   81.75158,
   81.7023,
   81.60375,
   81.50519,
   81.48032,
   81.45355,
   81.40001,
   81.18541,
   81.15855,
   81.14512,
   81.1384,
   81.13126,
   81.07304,
   80.95661,
   80.84017,
   80.78195,
   80.76728,
   80.76356,
   80.75964,
   80.7518,
   80.72044,
   80.46877,
   80.40574,
   80.37422,
   80.36634,
   80.3624,
   80.35829,
   80.34152,
   80.20614,
   79.93538,
   79.92677,
   79.91771,
   79.8996,
   79.86337,
   79.79092,
   79.64602,
   79.50107,
   79.46483,
   79.42631,
   79.34909,
   79.04022,
   79.00158,
   78.98225,
   78.97259,
   78.96771,
   78.96265,
   78.88078,
   78.71705,
   78.5533,
   78.47143,
   78.45089,
   78.44575,
   78.44046,
   78.42974,
   78.38655,
   78.041,
   77.9545,
   77.91125,
   77.88958,
   77.86709,
   77.68564,
   77.32273,
   77.31129,
   77.2995,
   77.27579,
   77.22838,
   77.13357,
   76.94393,
   76.75423,
   76.7068,
   76.70078,
   76.69462,
   76.68229,
   76.65763,
   76.55891,
   76.16403,
   76.11464,
   76.08995,
   76.0776,
   76.07143,
   76.06514,
   75.96284,
   75.75823,
   75.55361,
   75.4513,
   75.42561,
   75.41273,
   75.39957,
   75.34692,
   74.92464,
   74.81899,
   74.76616,
   74.73975,
   74.71283,
   74.49586,
   74.06192,
   74.04828,
   74.04144,
   74.03451,
   74.00676,
   73.95126,
   73.84027,
   73.6183,
   73.39626,
   73.34063,
   73.32666,
   73.31255,
   73.28435,
   73.17121,
   72.71862,
   72.60545,
   72.4906,
   72.26092,
   72.03109,
   71.91617,
   71.85863,
   71.80076,
   71.33632,
   71.22017,
   71.1621,
   71.13306,
   71.10394,
   70.87009,
   70.4024,
   69.93332,
   69.69874,
   69.64003,
   69.58142,
   69.46427,
   68.99541,
   68.87809,
   68.76139,
   68.52802,
   68.2945,
   68.17774,
   68.11942,
   68.06152,
   67.59825,
   67.48244,
   67.42453,
   67.39557,
   67.38115,
   67.36682,
   67.13765,
   66.67929,
   66.65068,
   66.62243,
   66.56592,
   66.4529,
   66.22687,
   66.00084,
   65.94433,
   65.9302,
   65.91624,
   65.88841,
   65.77706,
   65.33217,
   65.2211,
   65.21417,
   65.20735,
   65.19369,
   65.16638,
   65.11175,
   64.89324,
   64.67492,
   64.56576,
   64.51125,
   64.45762,
   64.02954,
   63.92254,
   63.86905,
   63.8423,
   63.82894,
   63.81581,
   63.60633,
   63.18737,
   63.16128,
   63.13563,
   63.08441,
   62.98197,
   62.7771,
   62.57227,
   62.52115,
   62.50837,
   62.502,
   62.49572,
   62.47062,
   62.37056,
   61.97027,
   61.8702,
   61.85782,
   61.8456,
   61.82114,
   61.77224,
   61.57672,
   61.3812,
   61.28343,
   61.23457,
   61.18682,
   60.80477,
   60.70929,
   60.66155,
   60.63768,
   60.62575,
   60.61396,
   60.42728,
   60.05391,
   60.03076,
   60.00786,
   59.9622,
   59.87088,
   59.68823,
   59.50571,
   59.4602,
   59.4375,
   59.41502,
   59.32576,
   58.96868,
   58.8794,
   58.86836,
   58.85742,
   58.83555,
   58.79182,
   58.61709,
   58.44235,
   58.35498,
   58.3113,
   58.26849,
   57.92633,
   57.75536,
   57.58781,
   57.25272,
   57.23187,
   57.21111,
   57.17008,
   57.08803,
   56.92391,
   56.7598,
   56.71877,
   56.69827,
   56.67818,
   56.59782,
   56.27634,
   56.19597,
   56.11703,
   55.95964,
   55.80225,
   55.72356,
   55.68421,
   55.6456,
   55.3375,
   55.18349,
   55.03278,
   54.73135,
   54.69389,
   54.65704,
   54.58335,
   54.43597,
   54.2886,
   54.25177,
   54.23336,
   54.21528,
   54.14327,
   53.85517,
   53.78315,
   53.76528,
   53.74768,
   53.71248,
   53.57176,
   53.43104,
   53.36068,
   53.3255,
   53.29096,
   53.016,
   52.87857,
   52.74424,
   52.47559,
   52.44214,
   52.40932,
   52.34369,
   52.21242,
   52.08114,
   52.0483,
   52.03188,
   52.01577,
   51.95156,
   51.69472,
   51.6305,
   51.61446,
   51.59875,
   51.56733,
   51.44156,
   51.31577,
   51.25288,
   51.22144,
   51.19044,
   50.94365,
   50.82025,
   50.69892,
   50.4563,
   50.42604,
   50.39615,
   50.33638,
   50.21684,
   50.0973,
   50.06754,
   50.05266,
   50.03765,
   49.9786,
   49.74237,
   49.68332,
   49.66856,
   49.65393,
   49.62467,
   49.50764,
   49.3906,
   49.33208,
   49.30283,
   49.29564,
   49.28835,
   49.27369,
   49.04108,
   48.92477,
   48.80883,
   48.57698,
   48.548,
   48.51903,
   48.4611,
   48.34522,
   48.22935,
   48.20047,
   48.18603,
   48.17881,
   48.1714,
   48.11333,
   47.88108,
   47.82302,
   47.8085,
   47.79393,
   47.76477,
   47.64811,
   47.53146,
   47.47313,
   47.44397,
   47.43678,
   47.43318,
   47.42948,
   47.41468,
   47.17982,
   47.06239,
   47.05515,
   47.04774,
   47.03292,
   47.00329,
   46.94403,
   46.7072,
   46.67759,
   46.6477,
   46.58792,
   46.46835,
   46.34878,
   46.31895,
   46.30403,
   46.29657,
   46.28894,
   46.2285,
   45.98678,
   45.92635,
   45.91135,
   45.90759,
   45.90373,
   45.896,
   45.86543,
   45.74316,
   45.6209,
   45.55977,
   45.5292,
   45.51401,
   45.49843,
   45.25094,
   45.1272,
   45.11959,
   45.11175,
   45.09607,
   45.06473,
   45.00203,
   44.75149,
   44.72017,
   44.68849,
   44.62508,
   44.49826,
   44.37144,
   44.33976,
   44.32393,
   44.31601,
   44.31205,
   44.30798,
   44.24378,
   43.98702,
   43.92283,
   43.90685,
   43.89881,
   43.89061,
   43.85812,
   43.72818,
   43.59835,
   43.53344,
   43.50098,
   43.48475,
   43.46811,
   43.20513,
   43.07366,
   43.06553,
   43.05726,
   43.04062,
   43.00733,
   42.94077,
   42.67475,
   42.6415,
   42.63738,
   42.63318,
   42.62476,
   42.60792,
   42.54067,
   42.40617,
   42.27167,
   42.20439,
   42.1364,
   41.86446,
   41.79647,
   41.77959,
   41.77114,
   41.76252,
   41.72803,
   41.59061,
   41.45326,
   41.38459,
   41.35026,
   41.33309,
   41.31562,
   41.03794,
   40.89911,
   40.88182,
   40.86428,
   40.82919,
   40.75901,
   40.47854,
   40.44361,
   40.43484,
   40.42594,
   40.40815,
   40.33735,
   40.19576,
   40.05416,
   39.98336,
   39.91188,
   39.62601,
   39.55454,
   39.53675,
   39.52786,
   39.51885,
   39.48268,
   39.33841,
   39.19421,
   39.12211,
   39.08606,
   39.06803,
   39.04979,
   38.75872,
   38.6132,
   38.59509,
   38.57673,
   38.54001,
   38.46657,
   38.17302,
   38.13643,
   38.12728,
   38.11799,
   38.09942,
   38.02545,
   37.87749,
   37.72954,
   37.65557,
   37.58104,
   37.28288,
   37.20847,
   37.1712,
   37.13351,
   36.98338,
   36.83329,
   36.75824,
   36.72072,
   36.70196,
   36.68305,
   36.38088,
   36.2298,
   36.211,
   36.19199,
   36.15398,
   36.07795,
   35.77406,
   35.73624,
   35.71726,
   35.69816,
   35.62175,
   35.46895,
   35.31627,
   35.23992,
   35.16329,
   34.85672,
   34.78018,
   34.74189,
   34.70332,
   34.54958,
   34.24208,
   33.93403,
   33.78,
   33.74155,
   33.70299,
   33.62587,
   33.31758,
   33.27917,
   33.24068,
   33.16359,
   33.00941,
   32.85546,
   32.77849,
   32.70136,
   32.39372,
   32.24002,
   32.08665,
   31.77994,
   31.47451,
   31.3218,
   31.16979,
   30.86604,
   30.7904,
   30.71493,
   30.56399,
   30.41326,
   30.3379,
   30.26283,
   29.96358,
   29.88883,
   29.85146,
   29.81428,
   29.66604,
   29.3696,
   29.07621,
   28.92952,
   28.91124,
   28.89304,
   28.85677,
   28.78422,
   28.49421,
   28.45805,
   28.43997,
   28.42206,
   28.35043,
   28.20716,
   28.06406,
   27.99251,
   27.97469,
   27.95699,
   27.92159,
   27.63907,
   27.5685,
   27.53321,
   27.49826,
   27.35902,
   27.08059,
   26.80633,
   26.66921,
   26.65211,
   26.64356,
   26.63511,
   26.60135,
   26.53382,
   26.26387,
   26.23021,
   26.21339,
   26.19675,
   26.13032,
   25.99748,
   25.86478,
   25.79844,
   25.7819,
   25.76555,
   25.73283,
   25.47174,
   25.40651,
   25.3739,
   25.36577,
   25.35773,
   25.34165,
   25.21333,
   24.95671,
   24.70455,
   24.57848,
   24.54711,
   24.51613,
   24.45415,
   24.20642,
   24.17554,
   24.1601,
   24.14483,
   24.08399,
   23.96231,
   23.84062,
   23.77978,
   23.76459,
   23.74961,
   23.71964,
   23.48057,
   23.4209,
   23.39107,
   23.38361,
   23.37626,
   23.36156,
   23.24399,
   23.00913,
   22.77833,
   22.66307,
   22.6343,
   22.60591,
   22.54911,
   22.32234,
   22.29407,
   22.27993,
   22.26592,
   22.21019,
   22.09873,
   21.98727,
   21.93154,
   21.91761,
   21.90387,
   21.8764,
   21.65724,
   21.60253,
   21.57517,
   21.56156,
   21.54808,
   21.4402,
   21.22466,
   21.01257,
   20.90666,
   20.8802,
   20.85407,
   20.80182,
   20.59317,
   20.54123,
   20.48988,
   20.38718,
   20.28449,
   20.23314,
   20.2203,
   20.20761,
   20.18226,
   19.98018,
   19.92967,
   19.90441,
   19.89181,
   19.87934,
   19.7796,
   19.58045,
   19.3842,
   19.2862,
   19.2617,
   19.2375,
   19.1891,
   18.99581,
   18.94766,
   18.90003,
   18.80479,
   18.70954,
   18.66192,
   18.65002,
   18.63821,
   18.61469,
   18.42707,
   18.38017,
   18.35672,
   18.34501,
   18.33342,
   18.24076,
   18.05572,
   17.87322,
   17.78216,
   17.75939,
   17.73687,
   17.69188,
   17.51195,
   17.46713,
   17.42281,
   17.33417,
   17.24553,
   17.20121,
   17.17913,
   17.15724,
   16.9826,
   16.93894,
   16.91711,
   16.9062,
   16.89541,
   16.80917,
   16.63693,
   16.46706,
   16.38229,
   16.3611,
   16.34013,
   16.29827,
   16.13085,
   16.08912,
   16.04789,
   15.96544,
   15.88299,
   15.84177,
   15.82121,
   15.80086,
   15.63848,
   15.59788,
   15.57758,
   15.56744,
   15.55739,
   15.47726,
   15.31733,
   15.30736,
   15.2975,
   15.27777,
   15.23831,
   15.1594,
   15.08066,
   15.06097,
   15.04149,
   15.00264,
   14.84724,
   14.80848,
   14.77023,
   14.69374,
   14.61726,
   14.57901,
   14.55993,
   14.54107,
   14.39051,
   14.35287,
   14.33405,
   14.32464,
   14.31532,
   14.24108,
   14.09288,
   14.08363,
   14.07449,
   14.05622,
   14.01969,
   13.94661,
   13.87368,
   13.85545,
   13.8374,
   13.80144,
   13.6576,
   13.62172,
   13.58632,
   13.51555,
   13.44478,
   13.4094,
   13.39173,
   13.37428,
   13.23503,
   13.16548,
   13.09684,
   12.9598,
   12.95124,
   12.94279,
   12.92591,
   12.89213,
   12.82459,
   12.75717,
   12.74031,
   12.72362,
   12.69038,
   12.55744,
   12.52428,
   12.49154,
   12.42614,
   12.36074,
   12.32804,
   12.3117,
   12.29557,
   12.16687,
   12.10258,
   12.03914,
   11.91248,
   11.90457,
   11.89675,
   11.88114,
   11.84992,
   11.78749,
   11.72517,
   11.70959,
   11.69414,
   11.6634,
   11.54051,
   11.50985,
   11.47956,
   11.41908,
   11.3586,
   11.32836,
   11.31324,
   11.29832,
   11.17928,
   11.11979,
   11.0611,
   10.94391,
   10.92934,
   10.91489,
   10.886,
   10.82822,
   10.77053,
   10.75611,
   10.74891,
   10.7418,
   10.71335,
   10.59957,
   10.57118,
   10.54313,
   10.48712,
   10.43111,
   10.4031,
   10.3891,
   10.37527,
   10.26499,
   10.20987,
   10.15549,
   10.0469,
   10.03338,
   10.01999,
   9.993216,
   9.939664,
   9.886202,
   9.859555,
   9.833182,
   9.727714,
   9.701397,
   9.675373,
   9.623444,
   9.571514,
   9.54555,
   9.532568,
   9.519733,
   9.417477,
   9.366356,
   9.315933,
   9.215235,
   9.202689,
   9.190276,
   9.165449,
   9.115794,
   9.066218,
   9.041499,
   9.017046,
   8.919261,
   8.89486,
   8.870723,
   8.822582,
   8.774441,
   8.750371,
   8.738336,
   8.726429,
   8.631653,
   8.584265,
   8.537542,
   8.444297,
   8.432672,
   8.421182,
   8.398202,
   8.352242,
   8.30629,
   8.283369,
   8.260713,
   8.170116,
   8.14754,
   8.125207,
   8.08069,
   8.036173,
   8.013915,
   8.002786,
   7.991771,
   7.904044,
   7.860181,
   7.816951,
   7.730757,
   7.720002,
   7.709388,
   7.688161,
   7.645707,
   7.60326,
   7.582081,
   7.561169,
   7.477549,
   7.456709,
   7.436097,
   7.395037,
   7.353976,
   7.333446,
   7.323181,
   7.313018,
   7.232175,
   7.191754,
   7.151941,
   7.072576,
   7.062664,
   7.052901,
   7.033374,
   6.99432,
   6.955274,
   6.935785,
   6.916566,
   6.839721,
   6.820568,
   6.811053,
   6.801629,
   6.76393,
   6.726232,
   6.707383,
   6.697958,
   6.688623,
   6.614478,
   6.577405,
   6.540919,
   6.468201,
   6.459115,
   6.450174,
   6.432302,
   6.396559,
   6.360822,
   6.342977,
   6.325407,
   6.255153,
   6.237642,
   6.228937,
   6.22033,
   6.1859,
   6.117118,
   6.049487,
   6.015672,
   5.982398,
   5.916131,
   5.907851,
   5.899703,
   5.883434,
   5.850896,
   5.818366,
   5.802114,
   5.786136,
   5.722255,
   5.706332,
   5.69841,
   5.690591,
   5.659316,
   5.596831,
   5.535463,
   5.504779,
   5.474605,
   5.414532,
   5.407027,
   5.399638,
   5.384905,
   5.355438,
   5.325979,
   5.311253,
   5.296797,
   5.239002,
   5.224596,
   5.217422,
   5.210354,
   5.182084,
   5.125595,
   5.070173,
   5.042462,
   5.015223,
   4.961014,
   4.954242,
   4.94757,
   4.934285,
   4.907715,
   4.881153,
   4.867872,
   4.854842,
   4.802768,
   4.789789,
   4.783318,
   4.776954,
   4.751499,
   4.700629,
   4.650759,
   4.625824,
   4.601316,
   4.552564,
   4.540469,
   4.528527,
   4.504644,
   4.480769,
   4.468831,
   4.457115,
   4.410329,
   4.398668,
   4.392848,
   4.387132,
   4.364269,
   4.318573,
   4.273799,
   4.251412,
   4.229406,
   4.185645,
   4.174783,
   4.164066,
   4.142632,
   4.121206,
   4.110493,
   4.099973,
   4.057992,
   4.04753,
   4.042301,
   4.037172,
   4.016658,
   3.975651,
   3.935481,
   3.915395,
   3.895642,
   3.856378,
   3.846626,
   3.837009,
   3.817775,
   3.798549,
   3.788936,
   3.779488,
   3.741812,
   3.723121,
   3.704706,
   3.667889,
   3.631821,
   3.613787,
   3.596041,
   3.560775,
   3.55201,
   3.54337,
   3.526089,
   3.508815,
   3.500179,
   3.491681,
   3.457819,
   3.441013,
   3.424454,
   3.391342,
   3.358896,
   3.342674,
   3.326697,
   3.29499,
   3.287105,
   3.279332,
   3.263787,
   3.248249,
   3.240481,
   3.232829,
   3.202353,
   3.187189,
   3.172243,
   3.142353,
   3.113053,
   3.098404,
   3.083963,
   3.055344,
   3.048222,
   3.041202,
   3.027162,
   3.01313,
   3.006114,
   2.999195,
   2.971655,
   2.957946,
   2.944431,
   2.917401,
   2.890888,
   2.877633,
   2.864556,
   2.838643,
   2.832191,
   2.82583,
   2.813109,
   2.787764,
   2.762797,
   2.750365,
   2.738105,
   2.713584,
   2.689517,
   2.677485,
   2.665606,
   2.642069,
   2.618862,
   2.595821,
   2.573116,
   2.561808,
   2.550652,
   2.52834,
   2.506426,
   2.495473,
   2.48465,
   2.463208,
   2.442055,
   2.421049,
   2.400343,
   2.390028,
   2.379849,
   2.359491,
   2.339486,
   2.329488,
   2.319601,
   2.300016,
   2.280686,
   2.261487,
   2.242559,
   2.233127,
   2.223817,
   2.205198,
   2.186892,
   2.177745,
   2.168694,
   2.150766,
   2.133064,
   2.115479,
   2.098139,
   2.089497,
   2.080965,
   2.063902,
   2.04712,
   2.030433,
   2.013991,
   1.997751,
   1.981616,
   1.965704,
   1.957772,
   1.94994,
   1.934277,
   1.903541,
   1.888439,
   1.873517,
   1.85869,
   1.844067,
   1.836776,
   1.829577,
   1.815179,
   1.786915,
   1.773025,
   1.759297,
   1.745655,
   1.7322,
   1.705613,
   1.679591,
   1.666801,
   1.654157,
   1.641591,
   1.629197,
   1.6047,
   1.580716,
   1.568927,
   1.557268,
   1.545682,
   1.534252,
   1.511657,
   1.489528,
   1.478649,
   1.467888,
   1.457192,
   1.44664,
   1.425777,
   1.405336,
   1.395343,
   1.385371,
   1.375501,
   1.365763,
   1.346505,
   1.327631,
   1.318358,
   1.309104,
   1.299942,
   1.290902,
   1.273018,
   1.255482,
   1.246917,
   1.23837,
   1.22995,
   1.221554,
   1.205028,
   1.188816,
   1.172893,
   1.165054,
   1.157238,
   1.141845,
   1.126738,
   1.111983,
   1.104716,
   1.097471,
   1.083198,
   1.069182,
   1.055406,
   1.048616,
   1.04185,
   1.02851,
   1.015403,
   1.002589,
   0.9962707,
   0.9899746,
   0.9775564,
   0.9653491,
   0.9533398,
   0.9474152,
   0.9415124,
   0.9298629,
   0.9184044,
   0.9071887,
   0.9016529,
   0.8961384,
   0.8852498,
   0.8745345,
   0.8639839,
   0.8587734,
   0.8535839,
   0.8433313,
   0.8332361,
   0.8233871,
   0.8184777,
   0.8135891,
   0.8040131,
   0.7944921,
   0.7851917,
   0.7805562,
   0.7759412,
   0.7668906,
   0.7578938,
   0.7491399,
   0.7447773,
   0.7404349,
   0.7319103,
   0.7234384,
   0.7151471,
   0.7110155,
   0.7069038,
   0.6988238,
   0.6907953,
   0.6829824,
   0.6790899,
   0.6752168,
   0.6675993,
   0.6600322,
   0.6526148,
   0.6489199,
   0.6452439,
   0.6380079,
   0.6308212,
   0.6237715,
   0.6202603,
   0.6167675,
   0.6098867,
   0.6030542,
   0.5963475,
   0.5896856,
   0.5831366,
   0.576635,
   0.5703,
   0.5640089,
   0.5578217,
   0.5516808,
   0.5456471,
   0.5396563,
   0.5337615,
   0.5279119,
   0.5221616,
   0.5164535,
   0.5108341,
   0.5052589,
   0.4997967,
   0.4943758,
   0.4889959,
   0.483659,
   0.4784824,
   0.4733461,
   0.4682498,
   0.4631953,
   0.458256,
   0.4533561,
   0.4484951,
   0.4436748,
   0.4389608,
   0.434285,
   0.4296473,
   0.4250489,
   0.4205489,
   0.4160861,
   0.4116602,
   0.4072724,
   0.4030003,
   0.3987643,
   0.3945642,
   0.3904009,
   0.3863223,
   0.3822788,
   0.37827,
   0.3742967,
   0.3704024,
   0.366542,
   0.3627151,
   0.3589225,
   0.3552036,
   0.3515174,
   0.3478636,
   0.3442428,
   0.3407084,
   0.3372054,
   0.3337337,
   0.3302936,
   0.3269182,
   0.3235731,
   0.320258,
   0.3169732,
   0.3137491,
   0.3105541,
   0.307388,
   0.3042508,
   0.3011708,
   0.2981186,
   0.2950941,
   0.2920973,
   0.2891777,
   0.2862848,
   0.2834184,
   0.2805784,
   0.2777683,
   0.2749838,
   0.2722246,
   0.2694907,
   0.2668238,
   0.2641814,
   0.2615631,
   0.2589689,
   0.256402,
   0.2538585,
   0.251338,
   0.2488403};
   TGraph *graph = new TGraph(3729,stack2_fx164,stack2_fy164);
   graph->SetName("stack2");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(94);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack2164 = new TH1F("Graph_stack2164","Projection of full_model",3729,2000,8000);
   Graph_stack2164->SetMinimum(0);
   Graph_stack2164->SetMaximum(173.8065);
   Graph_stack2164->SetDirectory(0);
   Graph_stack2164->SetStats(0);
   Graph_stack2164->SetLineWidth(2);
   Graph_stack2164->SetMarkerStyle(20);
   Graph_stack2164->SetMarkerSize(0.2);
   Graph_stack2164->GetXaxis()->SetNdivisions(505);
   Graph_stack2164->GetXaxis()->SetLabelFont(132);
   Graph_stack2164->GetXaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack2164->GetXaxis()->SetTitleFont(132);
   Graph_stack2164->GetYaxis()->SetLabelFont(132);
   Graph_stack2164->GetYaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack2164->GetYaxis()->SetTitleFont(132);
   Graph_stack2164->GetZaxis()->SetLabelFont(132);
   Graph_stack2164->GetZaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack2164->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack2164);
   
   graph->Draw("b");
   
   Double_t stack1_fx165[3603] = {
   2500,
   2503.125,
   2504.688,
   2505.078,
   2505.469,
   2506.25,
   2509.375,
   2510.156,
   2510.938,
   2512.5,
   2514.062,
   2514.844,
   2515.625,
   2518.75,
   2519.531,
   2519.922,
   2520.312,
   2521.875,
   2525,
   2528.125,
   2529.688,
   2530.078,
   2530.469,
   2531.25,
   2534.375,
   2535.156,
   2535.938,
   2537.5,
   2539.062,
   2539.844,
   2540.625,
   2543.75,
   2544.531,
   2544.922,
   2545.312,
   2546.875,
   2550,
   2553.125,
   2554.688,
   2555.078,
   2555.469,
   2556.25,
   2559.375,
   2560.156,
   2560.938,
   2562.5,
   2564.062,
   2564.844,
   2565.234,
   2565.625,
   2568.75,
   2569.531,
   2569.922,
   2570.312,
   2571.875,
   2575,
   2578.125,
   2579.688,
   2580.078,
   2580.469,
   2581.25,
   2584.375,
   2585.156,
   2585.938,
   2587.5,
   2589.062,
   2589.844,
   2590.234,
   2590.625,
   2593.75,
   2594.531,
   2594.922,
   2595.117,
   2595.312,
   2596.875,
   2600,
   2603.125,
   2604.688,
   2605.078,
   2605.469,
   2606.25,
   2609.375,
   2610.156,
   2610.938,
   2612.5,
   2614.062,
   2614.844,
   2615.234,
   2615.625,
   2618.75,
   2619.531,
   2619.922,
   2620.117,
   2620.312,
   2621.875,
   2625,
   2628.125,
   2629.688,
   2630.078,
   2630.469,
   2631.25,
   2634.375,
   2635.156,
   2635.938,
   2637.5,
   2639.062,
   2639.844,
   2640.234,
   2640.625,
   2643.75,
   2644.531,
   2644.922,
   2645.117,
   2645.312,
   2646.875,
   2650,
   2653.125,
   2654.688,
   2655.078,
   2655.469,
   2656.25,
   2659.375,
   2660.156,
   2660.938,
   2662.5,
   2664.062,
   2664.844,
   2665.234,
   2665.625,
   2668.75,
   2670.312,
   2671.875,
   2675,
   2675.195,
   2675.391,
   2675.781,
   2676.562,
   2678.125,
   2679.688,
   2680.078,
   2680.469,
   2681.25,
   2684.375,
   2685.156,
   2685.938,
   2687.5,
   2689.062,
   2689.844,
   2690.234,
   2690.625,
   2693.75,
   2695.312,
   2696.875,
   2700,
   2703.125,
   2704.688,
   2705.078,
   2705.469,
   2706.25,
   2709.375,
   2710.156,
   2710.938,
   2712.5,
   2714.062,
   2714.844,
   2715.234,
   2715.625,
   2718.75,
   2720.312,
   2721.875,
   2725,
   2728.125,
   2729.688,
   2730.469,
   2731.25,
   2734.375,
   2735.156,
   2735.938,
   2737.5,
   2739.062,
   2739.844,
   2740.234,
   2740.625,
   2743.75,
   2745.312,
   2746.875,
   2750,
   2753.125,
   2754.688,
   2755.469,
   2756.25,
   2759.375,
   2760.156,
   2760.938,
   2762.5,
   2764.062,
   2764.844,
   2765.234,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2778.125,
   2779.688,
   2780.469,
   2781.25,
   2784.375,
   2785.156,
   2785.938,
   2787.5,
   2789.062,
   2789.844,
   2790.234,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2800.391,
   2800.781,
   2801.562,
   2803.125,
   2804.688,
   2805.078,
   2805.273,
   2805.469,
   2806.25,
   2809.375,
   2810.156,
   2810.352,
   2810.547,
   2810.938,
   2812.5,
   2814.062,
   2814.844,
   2815.234,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2825.391,
   2825.781,
   2826.562,
   2828.125,
   2829.688,
   2830.078,
   2830.273,
   2830.469,
   2831.25,
   2834.375,
   2835.156,
   2835.352,
   2835.547,
   2835.938,
   2837.5,
   2839.062,
   2839.844,
   2840.234,
   2840.43,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2850.391,
   2850.781,
   2851.562,
   2853.125,
   2854.688,
   2855.078,
   2855.273,
   2855.469,
   2856.25,
   2859.375,
   2860.156,
   2860.352,
   2860.547,
   2860.938,
   2862.5,
   2864.062,
   2864.844,
   2865.234,
   2865.43,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2875.391,
   2875.781,
   2876.562,
   2878.125,
   2879.688,
   2880.078,
   2880.273,
   2880.371,
   2880.469,
   2881.25,
   2884.375,
   2885.156,
   2885.352,
   2885.547,
   2885.938,
   2887.5,
   2889.062,
   2889.844,
   2890.234,
   2890.43,
   2890.625,
   2893.75,
   2895.312,
   2895.41,
   2895.508,
   2895.703,
   2896.094,
   2896.875,
   2900,
   2900.391,
   2900.781,
   2901.562,
   2903.125,
   2904.688,
   2905.469,
   2906.25,
   2909.375,
   2910.156,
   2910.352,
   2910.547,
   2910.938,
   2912.5,
   2914.062,
   2914.844,
   2915.234,
   2915.43,
   2915.625,
   2918.75,
   2920.312,
   2920.41,
   2920.508,
   2920.703,
   2921.094,
   2921.875,
   2925,
   2925.391,
   2925.781,
   2926.562,
   2928.125,
   2929.688,
   2930.469,
   2931.25,
   2934.375,
   2935.156,
   2935.352,
   2935.449,
   2935.547,
   2935.938,
   2937.5,
   2939.062,
   2939.844,
   2940.234,
   2940.43,
   2940.625,
   2943.75,
   2945.312,
   2945.508,
   2945.703,
   2946.094,
   2946.875,
   2950,
   2950.391,
   2950.781,
   2951.562,
   2953.125,
   2954.688,
   2955.469,
   2956.25,
   2959.375,
   2960.156,
   2960.352,
   2960.449,
   2960.547,
   2960.938,
   2962.5,
   2964.062,
   2964.844,
   2965.234,
   2965.43,
   2965.625,
   2968.75,
   2970.312,
   2970.508,
   2970.703,
   2971.094,
   2971.875,
   2975,
   2975.391,
   2975.781,
   2976.562,
   2978.125,
   2979.688,
   2980.469,
   2981.25,
   2984.375,
   2985.156,
   2985.547,
   2985.938,
   2987.5,
   2989.062,
   2989.844,
   2990.234,
   2990.43,
   2990.625,
   2993.75,
   2995.312,
   2995.508,
   2995.703,
   2996.094,
   2996.875,
   3000,
   3000.391,
   3000.781,
   3001.562,
   3003.125,
   3004.688,
   3005.469,
   3006.25,
   3009.375,
   3010.156,
   3010.547,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3020.508,
   3020.703,
   3021.094,
   3021.875,
   3025,
   3025.391,
   3025.781,
   3026.562,
   3028.125,
   3029.688,
   3030.469,
   3031.25,
   3034.375,
   3035.156,
   3035.547,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3046.875,
   3050,
   3050.781,
   3051.562,
   3053.125,
   3054.688,
   3055.469,
   3056.25,
   3059.375,
   3060.156,
   3060.547,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3071.875,
   3075,
   3075.781,
   3076.562,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3096.875,
   3100,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3106.25,
   3109.375,
   3110.156,
   3110.547,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3120.703,
   3121.094,
   3121.875,
   3125,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3131.25,
   3134.375,
   3135.156,
   3135.547,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3145.703,
   3146.094,
   3146.875,
   3150,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3156.25,
   3159.375,
   3160.156,
   3160.547,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3170.703,
   3171.094,
   3171.875,
   3175,
   3175.781,
   3176.562,
   3178.125,
   3179.688,
   3180.469,
   3180.859,
   3181.25,
   3184.375,
   3185.156,
   3185.547,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3195.703,
   3196.094,
   3196.875,
   3200,
   3200.781,
   3201.562,
   3203.125,
   3204.688,
   3205.469,
   3205.859,
   3206.25,
   3209.375,
   3210.156,
   3210.547,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3220.703,
   3221.094,
   3221.875,
   3225,
   3225.781,
   3226.562,
   3228.125,
   3229.688,
   3230.469,
   3230.859,
   3231.25,
   3234.375,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3245.312,
   3245.703,
   3246.094,
   3246.875,
   3250,
   3250.781,
   3251.562,
   3253.125,
   3254.688,
   3255.469,
   3255.859,
   3256.25,
   3259.375,
   3260.938,
   3262.5,
   3265.625,
   3268.75,
   3270.312,
   3270.703,
   3271.094,
   3271.875,
   3275,
   3275.781,
   3276.562,
   3278.125,
   3279.688,
   3280.469,
   3280.859,
   3281.25,
   3284.375,
   3285.938,
   3287.5,
   3290.625,
   3293.75,
   3295.312,
   3295.703,
   3296.094,
   3296.875,
   3300,
   3300.781,
   3301.562,
   3303.125,
   3304.688,
   3305.469,
   3305.859,
   3306.25,
   3309.375,
   3310.938,
   3312.5,
   3315.625,
   3318.75,
   3320.312,
   3320.703,
   3321.094,
   3321.875,
   3325,
   3325.781,
   3326.562,
   3328.125,
   3329.688,
   3330.469,
   3330.859,
   3331.25,
   3334.375,
   3335.938,
   3337.5,
   3340.625,
   3343.75,
   3345.312,
   3346.094,
   3346.875,
   3350,
   3350.781,
   3351.562,
   3353.125,
   3354.688,
   3355.469,
   3355.859,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3368.75,
   3370.312,
   3371.094,
   3371.875,
   3375,
   3375.781,
   3376.562,
   3378.125,
   3379.688,
   3380.469,
   3380.859,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3393.75,
   3395.312,
   3396.094,
   3396.875,
   3400,
   3400.781,
   3401.562,
   3403.125,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3418.75,
   3420.312,
   3421.094,
   3421.875,
   3425,
   3425.781,
   3426.562,
   3428.125,
   3429.688,
   3430.469,
   3430.859,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3441.016,
   3441.406,
   3442.188,
   3443.75,
   3445.312,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3451.562,
   3453.125,
   3454.688,
   3455.469,
   3455.859,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3466.016,
   3466.406,
   3467.188,
   3468.75,
   3470.312,
   3471.094,
   3471.875,
   3475,
   3475.781,
   3476.562,
   3478.125,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3506.25,
   3509.375,
   3510.938,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3525.977,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.055,
   3531.25,
   3534.375,
   3535.938,
   3536.035,
   3536.133,
   3536.328,
   3536.719,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3550.977,
   3551.172,
   3551.562,
   3553.125,
   3554.688,
   3555.469,
   3555.859,
   3556.055,
   3556.25,
   3559.375,
   3560.938,
   3561.133,
   3561.328,
   3561.719,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3575.977,
   3576.074,
   3576.172,
   3576.562,
   3578.125,
   3579.688,
   3580.469,
   3580.859,
   3581.055,
   3581.25,
   3584.375,
   3585.938,
   3586.133,
   3586.328,
   3586.719,
   3587.5,
   3590.625,
   3591.016,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3601.172,
   3601.562,
   3603.125,
   3604.688,
   3605.469,
   3605.859,
   3606.055,
   3606.25,
   3609.375,
   3610.938,
   3611.133,
   3611.328,
   3611.719,
   3612.5,
   3615.625,
   3616.016,
   3616.211,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3629.688,
   3630.469,
   3630.859,
   3631.055,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.211,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3656.25,
   3659.375,
   3660.938,
   3661.133,
   3661.328,
   3661.719,
   3662.5,
   3665.625,
   3666.016,
   3666.211,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3681.25,
   3684.375,
   3685.938,
   3686.133,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.211,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3706.25,
   3709.375,
   3710.938,
   3711.328,
   3711.719,
   3712.5,
   3715.625,
   3716.016,
   3716.211,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3737.5,
   3740.625,
   3743.75,
   3745.312,
   3746.094,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.406,
   3767.188,
   3768.75,
   3770.312,
   3771.094,
   3771.289,
   3771.484,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.562,
   3803.125,
   3806.25,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.875,
   3825,
   3826.562,
   3828.125,
   3831.25,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.484,
   3846.875,
   3850,
   3850.781,
   3851.172,
   3851.367,
   3851.562,
   3853.125,
   3856.25,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.289,
   3871.387,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3881.348,
   3881.445,
   3881.641,
   3882.031,
   3882.812,
   3884.375,
   3885.938,
   3886.328,
   3886.426,
   3886.523,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.289,
   3896.387,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.562,
   3903.125,
   3906.25,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.426,
   3911.523,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.289,
   3921.387,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.465,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.426,
   3936.523,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3950.781,
   3951.172,
   3951.367,
   3951.465,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.426,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3966.504,
   3966.602,
   3966.797,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3975.781,
   3976.172,
   3976.367,
   3976.465,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4001.562,
   4003.125,
   4006.25,
   4006.641,
   4007.031,
   4007.812,
   4009.375,
   4010.938,
   4011.719,
   4012.5,
   4015.625,
   4016.406,
   4017.188,
   4018.75,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4034.375,
   4035.938,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4042.188,
   4043.75,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4059.375,
   4060.938,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.875,
   4100,
   4101.562,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.328,
   4111.523,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4141.602,
   4141.797,
   4142.188,
   4143.75,
   4145.312,
   4146.094,
   4146.484,
   4146.68,
   4146.875,
   4150,
   4151.562,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4201.758,
   4201.953,
   4202.344,
   4203.125,
   4206.25,
   4206.641,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4216.406,
   4216.797,
   4217.188,
   4218.75,
   4220.312,
   4221.094,
   4221.484,
   4221.68,
   4221.875,
   4225,
   4226.562,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.797,
   4242.188,
   4243.75,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4262.5,
   4265.625,
   4266.406,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4311.816,
   4311.914,
   4312.109,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4321.875,
   4325,
   4326.562,
   4326.758,
   4326.855,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4331.641,
   4331.836,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4336.816,
   4336.914,
   4337.109,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4351.758,
   4351.855,
   4351.953,
   4352.344,
   4353.125,
   4356.25,
   4356.641,
   4356.836,
   4357.031,
   4357.812,
   4359.375,
   4360.938,
   4361.719,
   4361.914,
   4362.109,
   4362.5,
   4365.625,
   4366.406,
   4366.797,
   4366.895,
   4366.992,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.758,
   4376.855,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4381.641,
   4381.836,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4391.895,
   4391.992,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4456.641,
   4456.836,
   4456.934,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4466.992,
   4467.188,
   4468.75,
   4471.875,
   4471.973,
   4472.07,
   4472.266,
   4472.656,
   4473.438,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4481.641,
   4481.836,
   4481.934,
   4481.982,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4486.914,
   4487.012,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4496.973,
   4497.07,
   4497.266,
   4497.656,
   4498.438,
   4500,
   4501.562,
   4501.953,
   4502.002,
   4502.051,
   4502.148,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4521.973,
   4522.021,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.051,
   4527.148,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4536.914,
   4537.012,
   4537.109,
   4537.5,
   4540.625,
   4541.406,
   4541.797,
   4541.992,
   4542.041,
   4542.09,
   4542.188,
   4543.75,
   4546.875,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.051,
   4552.148,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4561.914,
   4562.012,
   4562.061,
   4562.109,
   4562.5,
   4565.625,
   4566.406,
   4566.797,
   4566.992,
   4567.09,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.051,
   4577.148,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4590.625,
   4592.188,
   4593.75,
   4596.875,
   4597.07,
   4597.266,
   4597.656,
   4598.438,
   4600,
   4601.562,
   4601.953,
   4602.148,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.129,
   4607.227,
   4607.422,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4616.406,
   4616.797,
   4616.992,
   4617.09,
   4617.188,
   4618.75,
   4621.875,
   4622.07,
   4622.119,
   4622.168,
   4622.266,
   4622.656,
   4623.438,
   4625,
   4626.562,
   4626.953,
   4627.148,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.129,
   4632.227,
   4632.422,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.158,
   4637.207,
   4637.305,
   4637.5,
   4640.625,
   4641.406,
   4641.797,
   4641.992,
   4642.09,
   4642.139,
   4642.188,
   4643.75,
   4646.875,
   4647.07,
   4647.119,
   4647.144,
   4647.168,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4651.562,
   4651.953,
   4652.148,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.129,
   4657.153,
   4657.178,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.158,
   4662.207,
   4662.305,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.197,
   4677.246,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.129,
   4682.178,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.07,
   4697.168,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4701.953,
   4702.148,
   4702.246,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.227,
   4707.422,
   4707.812,
   4709.375,
   4710.938,
   4711.719,
   4712.109,
   4712.207,
   4712.305,
   4712.5,
   4715.625,
   4717.188,
   4718.75,
   4721.875,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.227,
   4732.422,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.207,
   4762.256,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4776.953,
   4777.148,
   4777.246,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.275,
   4782.324,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.305,
   4787.5,
   4790.625,
   4792.188,
   4792.285,
   4792.383,
   4792.578,
   4792.969,
   4793.75,
   4796.875,
   4797.266,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.227,
   4807.324,
   4807.422,
   4807.812,
   4809.375,
   4810.938,
   4811.719,
   4812.109,
   4812.305,
   4812.5,
   4815.625,
   4817.188,
   4817.285,
   4817.383,
   4817.578,
   4817.969,
   4818.75,
   4821.875,
   4822.266,
   4822.363,
   4822.461,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.227,
   4832.324,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.363,
   4847.461,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.227,
   4857.324,
   4857.373,
   4857.422,
   4857.812,
   4859.375,
   4860.938,
   4861.719,
   4862.109,
   4862.305,
   4862.354,
   4862.402,
   4862.5,
   4865.625,
   4867.188,
   4867.383,
   4867.578,
   4867.969,
   4868.75,
   4871.875,
   4872.266,
   4872.363,
   4872.461,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4877.393,
   4877.441,
   4877.539,
   4877.734,
   4878.125,
   4881.25,
   4882.031,
   4882.227,
   4882.324,
   4882.373,
   4882.422,
   4882.812,
   4884.375,
   4885.938,
   4886.719,
   4887.109,
   4887.305,
   4887.402,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.363,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4902.441,
   4902.539,
   4902.734,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4935.938,
   4936.719,
   4937.109,
   4937.305,
   4937.402,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.432,
   4942.48,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4952.441,
   4952.539,
   4952.734,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.471,
   4957.52,
   4957.617,
   4957.812,
   4959.375,
   4960.938,
   4961.719,
   4962.109,
   4962.305,
   4962.402,
   4962.451,
   4962.5,
   4965.625,
   4967.188,
   4967.383,
   4967.48,
   4967.578,
   4967.969,
   4968.75,
   4971.875,
   4972.266,
   4972.461,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4977.441,
   4977.49,
   4977.539,
   4977.734,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.471,
   4982.52,
   4982.617,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.031,
   5032.422,
   5032.52,
   5032.617,
   5032.812,
   5034.375,
   5037.5,
   5037.549,
   5037.598,
   5037.695,
   5037.891,
   5038.281,
   5039.062,
   5040.625,
   5042.188,
   5042.383,
   5042.48,
   5042.529,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.568,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.549,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.588,
   5077.637,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.52,
   5082.568,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5087.598,
   5087.695,
   5087.891,
   5088.281,
   5089.062,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.266,
   5097.461,
   5097.559,
   5097.607,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5102.539,
   5102.588,
   5102.637,
   5102.734,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5112.598,
   5112.695,
   5112.891,
   5113.281,
   5114.062,
   5115.625,
   5117.188,
   5117.578,
   5117.627,
   5117.676,
   5117.773,
   5117.969,
   5118.75,
   5121.875,
   5122.266,
   5122.461,
   5122.559,
   5122.607,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.539,
   5127.637,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.598,
   5137.646,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.676,
   5142.773,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.812,
   5159.375,
   5162.5,
   5165.625,
   5167.188,
   5167.578,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.734,
   5178.125,
   5181.25,
   5182.031,
   5182.422,
   5182.617,
   5182.715,
   5182.812,
   5184.375,
   5187.5,
   5187.695,
   5187.891,
   5188.281,
   5189.062,
   5190.625,
   5192.188,
   5192.578,
   5192.676,
   5192.773,
   5192.969,
   5193.75,
   5196.875,
   5197.656,
   5197.705,
   5197.754,
   5197.852,
   5198.047,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.031,
   5207.422,
   5207.617,
   5207.715,
   5207.812,
   5209.375,
   5212.5,
   5212.695,
   5212.891,
   5213.281,
   5214.062,
   5215.625,
   5217.188,
   5217.578,
   5217.676,
   5217.725,
   5217.773,
   5217.969,
   5218.75,
   5221.875,
   5222.656,
   5222.754,
   5222.852,
   5223.047,
   5223.438,
   5225,
   5226.562,
   5227.344,
   5227.734,
   5228.125,
   5231.25,
   5232.031,
   5232.422,
   5232.617,
   5232.715,
   5232.812,
   5234.375,
   5237.5,
   5237.695,
   5237.891,
   5238.281,
   5239.062,
   5240.625,
   5242.188,
   5242.578,
   5242.773,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5247.754,
   5247.852,
   5248.047,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5262.695,
   5262.891,
   5263.281,
   5264.062,
   5265.625,
   5267.188,
   5267.578,
   5267.773,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5273.438,
   5275,
   5276.562,
   5277.344,
   5277.734,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5287.891,
   5288.281,
   5289.062,
   5290.625,
   5292.188,
   5292.578,
   5292.773,
   5292.969,
   5293.75,
   5296.875,
   5297.656,
   5297.852,
   5298.047,
   5298.438,
   5300,
   5301.562,
   5302.344,
   5302.734,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5312.891,
   5313.281,
   5314.062,
   5315.625,
   5317.188,
   5317.578,
   5317.773,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5322.852,
   5323.047,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.578,
   5342.773,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5352.832,
   5352.93,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.578,
   5367.773,
   5367.871,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5372.852,
   5373.047,
   5373.438,
   5375,
   5376.562,
   5377.344,
   5377.734,
   5377.832,
   5377.881,
   5377.93,
   5378.125,
   5381.25,
   5382.812,
   5382.91,
   5383.008,
   5383.203,
   5383.594,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.578,
   5392.773,
   5392.871,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5397.852,
   5397.9,
   5397.949,
   5398.047,
   5398.438,
   5400,
   5401.562,
   5402.344,
   5402.734,
   5402.93,
   5403.125,
   5406.25,
   5407.812,
   5407.91,
   5408.008,
   5408.203,
   5408.594,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.578,
   5417.773,
   5417.871,
   5417.92,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5422.852,
   5422.949,
   5423.047,
   5423.438,
   5425,
   5426.562,
   5427.344,
   5427.734,
   5427.93,
   5428.125,
   5431.25,
   5432.812,
   5432.91,
   5433.008,
   5433.203,
   5433.594,
   5434.375,
   5437.5,
   5437.891,
   5437.939,
   5437.988,
   5438.086,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5447.852,
   5447.949,
   5448.047,
   5448.438,
   5450,
   5451.562,
   5452.344,
   5452.734,
   5452.93,
   5453.125,
   5456.25,
   5457.812,
   5458.008,
   5458.203,
   5458.594,
   5459.375,
   5462.5,
   5462.891,
   5462.988,
   5463.086,
   5463.281,
   5464.062,
   5465.625,
   5467.188,
   5467.969,
   5468.75,
   5471.875,
   5472.656,
   5472.852,
   5472.949,
   5473.047,
   5473.438,
   5475,
   5476.562,
   5477.344,
   5477.734,
   5477.93,
   5478.125,
   5481.25,
   5482.812,
   5483.008,
   5483.203,
   5483.594,
   5484.375,
   5487.5,
   5487.891,
   5487.988,
   5488.086,
   5488.281,
   5489.062,
   5490.625,
   5492.188,
   5492.969,
   5493.75,
   5496.875,
   5497.656,
   5498.047,
   5498.438,
   5500,
   5501.562,
   5502.344,
   5502.734,
   5502.93,
   5503.125,
   5506.25,
   5507.812,
   5508.008,
   5508.203,
   5508.594,
   5509.375,
   5512.5,
   5512.891,
   5513.086,
   5513.281,
   5514.062,
   5515.625,
   5517.188,
   5517.969,
   5518.75,
   5521.875,
   5522.656,
   5523.047,
   5523.438,
   5525,
   5528.125,
   5531.25,
   5532.812,
   5533.203,
   5533.594,
   5534.375,
   5537.5,
   5537.891,
   5538.281,
   5539.062,
   5540.625,
   5542.188,
   5542.969,
   5543.75,
   5546.875,
   5548.438,
   5550,
   5553.125,
   5556.25,
   5557.812,
   5559.375,
   5562.5,
   5563.281,
   5564.062,
   5565.625,
   5567.188,
   5567.969,
   5568.75,
   5571.875,
   5572.656,
   5573.047,
   5573.438,
   5575,
   5578.125,
   5581.25,
   5582.812,
   5583.008,
   5583.203,
   5583.594,
   5584.375,
   5587.5,
   5587.891,
   5588.086,
   5588.281,
   5589.062,
   5590.625,
   5592.188,
   5592.969,
   5593.164,
   5593.359,
   5593.75,
   5596.875,
   5597.656,
   5598.047,
   5598.438,
   5600,
   5603.125,
   5606.25,
   5607.812,
   5608.008,
   5608.105,
   5608.203,
   5608.594,
   5609.375,
   5612.5,
   5612.891,
   5613.086,
   5613.281,
   5614.062,
   5615.625,
   5617.188,
   5617.969,
   5618.164,
   5618.359,
   5618.75,
   5621.875,
   5622.656,
   5623.047,
   5623.145,
   5623.242,
   5623.438,
   5625,
   5628.125,
   5631.25,
   5632.812,
   5633.203,
   5633.594,
   5634.375,
   5637.5,
   5637.891,
   5638.086,
   5638.281,
   5639.062,
   5640.625,
   5642.188,
   5642.969,
   5643.164,
   5643.359,
   5643.75,
   5646.875,
   5647.656,
   5648.047,
   5648.145,
   5648.242,
   5648.438,
   5650,
   5653.125,
   5656.25,
   5657.812,
   5658.203,
   5658.594,
   5659.375,
   5662.5,
   5662.891,
   5663.086,
   5663.281,
   5664.062,
   5665.625,
   5667.188,
   5667.969,
   5668.164,
   5668.359,
   5668.75,
   5671.875,
   5672.656,
   5673.047,
   5673.242,
   5673.438,
   5675,
   5678.125,
   5681.25,
   5682.812,
   5683.203,
   5683.594,
   5684.375,
   5687.5,
   5688.281,
   5689.062,
   5690.625,
   5692.188,
   5692.969,
   5693.164,
   5693.359,
   5693.75,
   5696.875,
   5697.656,
   5698.047,
   5698.242,
   5698.438,
   5700,
   5703.125,
   5706.25,
   5707.812,
   5708.203,
   5708.594,
   5709.375,
   5712.5,
   5713.281,
   5714.062,
   5715.625,
   5717.188,
   5717.969,
   5718.164,
   5718.359,
   5718.75,
   5721.875,
   5722.656,
   5723.047,
   5723.242,
   5723.438,
   5725,
   5728.125,
   5731.25,
   5732.812,
   5733.203,
   5733.594,
   5734.375,
   5737.5,
   5738.281,
   5739.062,
   5740.625,
   5742.188,
   5742.969,
   5743.359,
   5743.75,
   5746.875,
   5747.656,
   5748.047,
   5748.242,
   5748.438,
   5750,
   5753.125,
   5756.25,
   5757.812,
   5758.203,
   5758.594,
   5759.375,
   5762.5,
   5763.281,
   5764.062,
   5765.625,
   5767.188,
   5767.969,
   5768.359,
   5768.75,
   5771.875,
   5772.656,
   5773.047,
   5773.242,
   5773.438,
   5775,
   5778.125,
   5778.32,
   5778.516,
   5778.906,
   5779.688,
   5781.25,
   5782.812,
   5783.203,
   5783.594,
   5784.375,
   5787.5,
   5788.281,
   5789.062,
   5790.625,
   5792.188,
   5792.969,
   5793.359,
   5793.75,
   5796.875,
   5797.656,
   5798.047,
   5798.242,
   5798.438,
   5800,
   5803.125,
   5803.32,
   5803.516,
   5803.906,
   5804.688,
   5806.25,
   5807.812,
   5808.203,
   5808.594,
   5809.375,
   5812.5,
   5813.281,
   5814.062,
   5815.625,
   5817.188,
   5817.969,
   5818.359,
   5818.75,
   5821.875,
   5823.438,
   5825,
   5828.125,
   5828.32,
   5828.516,
   5828.906,
   5829.688,
   5831.25,
   5832.812,
   5833.203,
   5833.594,
   5834.375,
   5837.5,
   5838.281,
   5839.062,
   5840.625,
   5842.188,
   5842.969,
   5843.359,
   5843.75,
   5846.875,
   5848.438,
   5850,
   5853.125,
   5853.32,
   5853.516,
   5853.906,
   5854.688,
   5856.25,
   5857.812,
   5858.203,
   5858.594,
   5859.375,
   5862.5,
   5863.281,
   5864.062,
   5865.625,
   5867.188,
   5867.969,
   5868.359,
   5868.75,
   5871.875,
   5873.438,
   5875,
   5878.125,
   5878.516,
   5878.906,
   5879.688,
   5881.25,
   5882.812,
   5883.203,
   5883.398,
   5883.594,
   5884.375,
   5887.5,
   5888.281,
   5889.062,
   5890.625,
   5892.188,
   5892.969,
   5893.359,
   5893.75,
   5896.875,
   5898.438,
   5900,
   5903.125,
   5903.516,
   5903.906,
   5904.688,
   5906.25,
   5907.812,
   5908.594,
   5909.375,
   5912.5,
   5913.281,
   5914.062,
   5915.625,
   5917.188,
   5917.969,
   5918.359,
   5918.75,
   5921.875,
   5923.438,
   5925,
   5928.125,
   5928.516,
   5928.906,
   5929.688,
   5931.25,
   5932.812,
   5933.594,
   5934.375,
   5937.5,
   5938.281,
   5939.062,
   5940.625,
   5942.188,
   5942.969,
   5943.359,
   5943.75,
   5946.875,
   5948.438,
   5950,
   5953.125,
   5953.516,
   5953.906,
   5954.688,
   5956.25,
   5957.812,
   5958.594,
   5959.375,
   5962.5,
   5963.281,
   5964.062,
   5965.625,
   5967.188,
   5967.969,
   5968.359,
   5968.75,
   5971.875,
   5973.438,
   5975,
   5978.125,
   5978.516,
   5978.906,
   5979.688,
   5981.25,
   5982.812,
   5983.594,
   5984.375,
   5987.5,
   5988.281,
   5989.062,
   5990.625,
   5992.188,
   5992.969,
   5993.359,
   5993.75,
   5996.875,
   5998.438,
   6000,
   6003.125,
   6003.516,
   6003.906,
   6004.688,
   6006.25,
   6007.812,
   6008.594,
   6009.375,
   6012.5,
   6013.281,
   6013.672,
   6014.062,
   6015.625,
   6017.188,
   6017.969,
   6018.359,
   6018.75,
   6021.875,
   6023.438,
   6025,
   6028.125,
   6028.516,
   6028.906,
   6029.688,
   6031.25,
   6032.812,
   6033.594,
   6034.375,
   6037.5,
   6038.281,
   6038.672,
   6039.062,
   6040.625,
   6043.75,
   6046.875,
   6048.438,
   6050,
   6053.125,
   6053.516,
   6053.906,
   6054.688,
   6056.25,
   6057.812,
   6058.594,
   6059.375,
   6062.5,
   6063.281,
   6063.672,
   6064.062,
   6065.625,
   6068.75,
   6071.875,
   6073.438,
   6075,
   6078.125,
   6078.516,
   6078.906,
   6079.688,
   6081.25,
   6082.812,
   6083.594,
   6084.375,
   6087.5,
   6088.281,
   6088.672,
   6089.062,
   6090.625,
   6093.75,
   6096.875,
   6098.438,
   6100,
   6103.125,
   6103.516,
   6103.906,
   6104.688,
   6106.25,
   6107.812,
   6108.594,
   6109.375,
   6112.5,
   6113.281,
   6113.672,
   6114.062,
   6115.625,
   6118.75,
   6121.875,
   6123.438,
   6125,
   6128.125,
   6128.906,
   6129.688,
   6131.25,
   6132.812,
   6133.594,
   6134.375,
   6137.5,
   6138.281,
   6138.672,
   6139.062,
   6140.625,
   6143.75,
   6146.875,
   6148.438,
   6150,
   6153.125,
   6153.906,
   6154.688,
   6156.25,
   6157.812,
   6158.594,
   6159.375,
   6162.5,
   6163.281,
   6163.672,
   6164.062,
   6165.625,
   6168.75,
   6171.875,
   6173.438,
   6175,
   6178.125,
   6178.906,
   6179.688,
   6181.25,
   6182.812,
   6183.594,
   6184.375,
   6187.5,
   6189.062,
   6190.625,
   6193.75,
   6196.875,
   6198.438,
   6200,
   6203.125,
   6203.906,
   6204.688,
   6206.25,
   6207.812,
   6208.594,
   6209.375,
   6212.5,
   6214.062,
   6215.625,
   6218.75,
   6221.875,
   6223.438,
   6225,
   6228.125,
   6228.906,
   6229.688,
   6231.25,
   6232.812,
   6233.594,
   6234.375,
   6237.5,
   6239.062,
   6240.625,
   6243.75,
   6246.875,
   6248.438,
   6250,
   6253.125,
   6253.906,
   6254.688,
   6256.25,
   6257.812,
   6258.594,
   6259.375,
   6262.5,
   6264.062,
   6265.625,
   6268.75,
   6271.875,
   6273.438,
   6275,
   6278.125,
   6278.906,
   6279.688,
   6281.25,
   6284.375,
   6287.5,
   6289.062,
   6290.625,
   6293.75,
   6296.875,
   6298.438,
   6300,
   6303.125,
   6306.25,
   6309.375,
   6312.5,
   6314.062,
   6315.625,
   6318.75,
   6321.875,
   6323.438,
   6325,
   6328.125,
   6331.25,
   6334.375,
   6337.5,
   6339.062,
   6340.625,
   6343.75,
   6346.875,
   6348.438,
   6350,
   6353.125,
   6356.25,
   6359.375,
   6362.5,
   6364.062,
   6365.625,
   6368.75,
   6371.875,
   6373.438,
   6375,
   6378.125,
   6381.25,
   6384.375,
   6387.5,
   6389.062,
   6390.625,
   6393.75,
   6396.875,
   6400,
   6403.125,
   6406.25,
   6409.375,
   6412.5,
   6414.062,
   6415.625,
   6418.75,
   6425,
   6428.125,
   6431.25,
   6434.375,
   6437.5,
   6439.062,
   6440.625,
   6443.75,
   6450,
   6453.125,
   6456.25,
   6459.375,
   6462.5,
   6468.75,
   6475,
   6478.125,
   6481.25,
   6484.375,
   6487.5,
   6493.75,
   6500,
   6503.125,
   6506.25,
   6509.375,
   6512.5,
   6518.75,
   6525,
   6528.125,
   6531.25,
   6534.375,
   6537.5,
   6543.75,
   6550,
   6556.25,
   6559.375,
   6562.5,
   6568.75,
   6575,
   6581.25,
   6584.375,
   6587.5,
   6593.75,
   6600,
   6606.25,
   6612.5,
   6618.75,
   6625,
   6631.25,
   6637.5,
   6643.75,
   6650,
   6656.25,
   6662.5,
   6668.75,
   6675,
   6681.25,
   6687.5,
   6693.75,
   6700,
   6706.25,
   6712.5,
   6718.75,
   6725,
   6731.25,
   6737.5,
   6743.75,
   6750,
   6756.25,
   6762.5,
   6768.75,
   6775,
   6781.25,
   6787.5,
   6793.75,
   6800,
   6812.5,
   6825,
   6837.5,
   6850,
   6862.5,
   6875,
   6887.5,
   6900,
   6912.5,
   6925,
   6937.5,
   6950,
   6962.5,
   6975,
   6987.5,
   7000,
   7012.5,
   7025,
   7037.5,
   7050,
   7062.5,
   7075,
   7100,
   7125,
   7150,
   7175,
   7200,
   7225,
   7250,
   7275,
   7300,
   7325,
   7350,
   7375,
   7400,
   7450,
   7500};
   Double_t stack1_fy165[3603] = {
   0,
   3.41306,
   3.448304,
   3.457265,
   3.466337,
   3.484482,
   3.557314,
   3.57583,
   3.594576,
   3.632068,
   3.669818,
   3.688694,
   3.707796,
   3.785522,
   3.805017,
   3.814765,
   3.824624,
   3.864764,
   3.945043,
   4.027925,
   4.069377,
   4.079899,
   4.09056,
   4.111882,
   4.197483,
   4.218991,
   4.241084,
   4.28527,
   4.329457,
   4.35155,
   4.374176,
   4.465395,
   4.488265,
   4.499701,
   4.511254,
   4.558324,
   4.652464,
   4.749554,
   4.798123,
   4.810431,
   4.82291,
   4.847867,
   4.948079,
   4.973229,
   4.999069,
   5.050751,
   5.102432,
   5.128272,
   5.141428,
   5.154691,
   5.261281,
   5.287996,
   5.301354,
   5.314832,
   5.369779,
   5.479673,
   5.592866,
   5.649504,
   5.663836,
   5.678368,
   5.707435,
   5.824167,
   5.85343,
   5.883496,
   5.943628,
   6.003759,
   6.033825,
   6.049101,
   6.064509,
   6.188378,
   6.219415,
   6.234933,
   6.242705,
   6.250569,
   6.314344,
   6.441893,
   6.573073,
   6.638724,
   6.655258,
   6.671993,
   6.705774,
   6.840894,
   6.874732,
   6.909484,
   6.978989,
   7.048493,
   7.083246,
   7.100868,
   7.118643,
   7.261605,
   7.297415,
   7.31532,
   7.324272,
   7.333333,
   7.406822,
   7.553799,
   7.704687,
   7.780213,
   7.799221,
   7.818423,
   7.857218,
   8.012397,
   8.051221,
   8.091061,
   8.17074,
   8.25042,
   8.29026,
   8.310424,
   8.330755,
   8.494341,
   8.535304,
   8.555786,
   8.566027,
   8.576362,
   8.660288,
   8.828141,
   9.00009,
   9.086167,
   9.107818,
   9.129641,
   9.173763,
   9.350251,
   9.394373,
   9.439578,
   9.53,
   9.620422,
   9.665633,
   9.688335,
   9.711487,
   9.896703,
   9.98951,
   10.08431,
   10.2739,
   10.28593,
   10.29804,
   10.32227,
   10.37072,
   10.46763,
   10.56462,
   10.589,
   10.61352,
   10.66311,
   10.86146,
   10.91104,
   10.96168,
   11.06303,
   11.16439,
   11.21506,
   11.24046,
   11.26634,
   11.47337,
   11.57705,
   11.68272,
   11.89404,
   12.10934,
   12.21713,
   12.2442,
   12.27137,
   12.32631,
   12.54607,
   12.60101,
   12.65691,
   12.76885,
   12.88079,
   12.93676,
   12.96477,
   12.99326,
   13.22117,
   13.33525,
   13.45118,
   13.68304,
   13.91846,
   14.03631,
   14.09552,
   14.15538,
   14.39481,
   14.45467,
   14.51533,
   14.63685,
   14.75839,
   14.81916,
   14.84954,
   14.8803,
   15.12679,
   15.2501,
   15.375,
   15.6248,
   15.87749,
   16.00395,
   16.06739,
   16.13138,
   16.3873,
   16.45124,
   16.51583,
   16.64522,
   16.77455,
   16.83922,
   16.87155,
   16.90423,
   17.16554,
   17.29623,
   17.42809,
   17.6918,
   17.95753,
   18.09048,
   18.15708,
   18.22406,
   18.49196,
   18.55893,
   18.62628,
   18.76111,
   18.89595,
   18.96337,
   18.99708,
   19.03095,
   19.30218,
   19.4378,
   19.57407,
   19.84663,
   19.88096,
   19.91513,
   19.98349,
   20.12019,
   20.25703,
   20.29131,
   20.30845,
   20.32549,
   20.39414,
   20.66871,
   20.73735,
   20.75461,
   20.77178,
   20.80613,
   20.94375,
   21.08151,
   21.15039,
   21.18483,
   21.21906,
   21.49479,
   21.63266,
   21.77067,
   22.0467,
   22.08143,
   22.11591,
   22.18488,
   22.32281,
   22.46087,
   22.49544,
   22.51273,
   22.5299,
   22.59891,
   22.87496,
   22.94397,
   22.96133,
   22.97853,
   23.01294,
   23.15085,
   23.28887,
   23.35788,
   23.39239,
   23.40956,
   23.42663,
   23.70208,
   23.8398,
   23.97728,
   24.25224,
   24.2866,
   24.32089,
   24.38948,
   24.52666,
   24.66383,
   24.69818,
   24.71535,
   24.7324,
   24.80082,
   25.07449,
   25.14291,
   25.16014,
   25.17716,
   25.21119,
   25.34766,
   25.48424,
   25.55253,
   25.58667,
   25.60367,
   25.62052,
   25.89268,
   26.02876,
   26.16446,
   26.43583,
   26.46975,
   26.50357,
   26.57122,
   26.70652,
   26.84181,
   26.87568,
   26.89261,
   26.90108,
   26.90944,
   26.9769,
   27.24676,
   27.31422,
   27.33123,
   27.34803,
   27.38156,
   27.51615,
   27.65086,
   27.71822,
   27.7519,
   27.76869,
   27.78528,
   28.05386,
   28.18815,
   28.19662,
   28.205,
   28.22174,
   28.25523,
   28.3222,
   28.59029,
   28.6238,
   28.65727,
   28.7242,
   28.85806,
   28.99193,
   29.05885,
   29.12573,
   29.39324,
   29.46011,
   29.47692,
   29.49355,
   29.52698,
   29.66071,
   29.79444,
   29.8613,
   29.89473,
   29.91157,
   29.92818,
   30.19576,
   30.32955,
   30.33804,
   30.34641,
   30.36314,
   30.39659,
   30.46349,
   30.73139,
   30.76488,
   30.79843,
   30.86553,
   30.99975,
   31.13396,
   31.20107,
   31.26836,
   31.53752,
   31.60481,
   31.62172,
   31.63016,
   31.63849,
   31.67225,
   31.80731,
   31.94236,
   32.00989,
   32.04365,
   32.06053,
   32.07748,
   32.34876,
   32.4844,
   32.50157,
   32.51858,
   32.55261,
   32.62067,
   32.89333,
   32.92741,
   32.96167,
   33.03023,
   33.16736,
   33.30449,
   33.37307,
   33.44209,
   33.71816,
   33.78718,
   33.80451,
   33.81317,
   33.82174,
   33.8565,
   33.99554,
   34.13458,
   34.2041,
   34.23886,
   34.25624,
   34.27373,
   34.55401,
   34.69415,
   34.7117,
   34.72937,
   34.7647,
   34.83536,
   35.11801,
   35.15334,
   35.18892,
   35.26022,
   35.40281,
   35.54541,
   35.6167,
   35.68866,
   35.97652,
   36.04849,
   36.08453,
   36.12086,
   36.26619,
   36.41164,
   36.48437,
   36.52073,
   36.53891,
   36.55698,
   36.85055,
   36.99733,
   37.01569,
   37.03422,
   37.07129,
   37.14543,
   37.44198,
   37.47905,
   37.5164,
   37.5913,
   37.7411,
   37.8909,
   37.9658,
   38.04143,
   38.34412,
   38.41979,
   38.45766,
   38.49589,
   38.64878,
   38.95468,
   39.26356,
   39.41801,
   39.43745,
   39.4568,
   39.49579,
   39.57378,
   39.88573,
   39.92473,
   39.96397,
   40.04271,
   40.2002,
   40.35769,
   40.43643,
   40.51585,
   40.83378,
   40.91327,
   40.95302,
   40.99312,
   41.15351,
   41.47438,
   41.79795,
   41.95973,
   42.12264,
   42.44886,
   42.5306,
   42.61278,
   42.77715,
   42.94152,
   43.02371,
   43.10643,
   43.43756,
   43.52033,
   43.56171,
   43.6034,
   43.77009,
   44.10352,
   44.43902,
   44.60678,
   44.77535,
   45.11282,
   45.19734,
   45.28217,
   45.45184,
   45.6215,
   45.70634,
   45.79148,
   46.1325,
   46.3032,
   46.47451,
   46.81716,
   47.16129,
   47.33336,
   47.50601,
   47.85157,
   47.93815,
   48.02488,
   48.19834,
   48.37179,
   48.45852,
   48.54542,
   48.89379,
   48.98088,
   49.02443,
   49.06807,
   49.24271,
   49.59228,
   49.94316,
   50.1187,
   50.16262,
   50.20664,
   50.29468,
   50.64683,
   50.73501,
   50.82343,
   51.00025,
   51.17707,
   51.26549,
   51.35414,
   51.70937,
   51.79817,
   51.84258,
   51.8871,
   52.06534,
   52.42205,
   52.78043,
   52.95972,
   53.00457,
   53.04956,
   53.13953,
   53.49973,
   53.58997,
   53.6805,
   53.86157,
   54.04263,
   54.13316,
   54.22396,
   54.58813,
   54.67921,
   54.72475,
   54.77041,
   54.9536,
   55.31996,
   55.68861,
   55.87295,
   55.91915,
   55.96551,
   56.05823,
   56.42935,
   56.5224,
   56.61576,
   56.80249,
   56.98944,
   57.08291,
   57.12974,
   57.17666,
   57.55302,
   57.64716,
   57.69424,
   57.74143,
   57.931,
   58.31015,
   58.69214,
   58.88317,
   58.93107,
   58.97916,
   59.07533,
   59.46038,
   59.55673,
   59.65377,
   59.84786,
   60.04195,
   60.139,
   60.18775,
   60.23661,
   60.62803,
   60.72596,
   60.77492,
   60.82399,
   61.02139,
   61.41619,
   61.81441,
   62.01357,
   62.06336,
   62.11359,
   62.2141,
   62.61611,
   62.71668,
   62.81816,
   63.0211,
   63.22405,
   63.32552,
   63.37654,
   63.42767,
   63.83765,
   64.04291,
   64.25005,
   64.66434,
   65.08301,
   65.29242,
   65.34478,
   65.39767,
   65.50358,
   65.92722,
   66.03318,
   66.14036,
   66.35472,
   66.56908,
   66.67625,
   66.73002,
   66.78428,
   67.21832,
   67.43565,
   67.65546,
   68.09508,
   68.54023,
   68.76294,
   68.81862,
   68.87491,
   68.98776,
   69.43917,
   69.55204,
   69.66642,
   69.8952,
   70.12397,
   70.23836,
   70.29571,
   70.35368,
   70.81746,
   71.04965,
   71.28467,
   71.75471,
   72.23064,
   72.46876,
   72.5283,
   72.58841,
   72.709,
   73.19135,
   73.31193,
   73.43396,
   73.67808,
   73.9222,
   74.04426,
   74.10538,
   74.16711,
   74.66096,
   74.90809,
   75.15763,
   75.65671,
   76.1603,
   76.41223,
   76.47526,
   76.53858,
   76.66562,
   77.17378,
   77.30083,
   77.42875,
   77.68469,
   77.94064,
   78.06861,
   78.13276,
   78.19701,
   78.71203,
   78.96962,
   79.22838,
   79.74591,
   80.26519,
   80.52502,
   80.65501,
   80.78515,
   81.30569,
   81.43582,
   81.56614,
   81.82682,
   82.0875,
   82.21784,
   82.28301,
   82.34829,
   82.86986,
   83.13064,
   83.3913,
   83.91263,
   84.43344,
   84.69381,
   84.82395,
   84.95394,
   85.4739,
   85.60389,
   85.73369,
   85.99322,
   86.25266,
   86.38238,
   86.44724,
   86.51219,
   87.03041,
   87.2895,
   87.54826,
   88.06577,
   88.58292,
   88.84136,
   88.97063,
   89.10003,
   89.61714,
   89.74638,
   89.87576,
   90.13459,
   90.65233,
   91.17102,
   91.43038,
   91.69057,
   92.21097,
   92.73349,
   92.99486,
   93.12571,
   93.25714,
   93.78285,
   93.91428,
   94.04643,
   94.31106,
   94.57572,
   94.70805,
   94.77421,
   94.84073,
   95.37402,
   95.64066,
   95.90951,
   96.44719,
   96.51457,
   96.58235,
   96.71791,
   96.98904,
   97.2602,
   97.396,
   97.53275,
   98.07976,
   98.21651,
   98.35415,
   98.62994,
   98.90575,
   99.04366,
   99.11262,
   99.18192,
   99.73777,
   100.0157,
   100.2955,
   100.8551,
   100.9252,
   100.9955,
   101.1362,
   101.4176,
   101.699,
   101.8397,
   101.981,
   102.5461,
   102.6876,
   102.8292,
   103.1124,
   103.6788,
   104.2456,
   104.5291,
   104.8122,
   105.3783,
   105.4491,
   105.5197,
   105.6607,
   105.9428,
   106.225,
   106.3659,
   106.5063,
   107.0675,
   107.2079,
   107.2778,
   107.3475,
   107.626,
   107.9046,
   108.0439,
   108.1136,
   108.1828,
   108.7348,
   109.0108,
   109.2839,
   109.8298,
   109.8981,
   109.9655,
   110.1002,
   110.3696,
   110.6391,
   110.7737,
   110.9065,
   111.4376,
   111.5705,
   111.6037,
   111.6365,
   111.7018,
   111.9632,
   112.2246,
   112.3553,
   112.4207,
   112.4533,
   112.4854,
   112.9993,
   113.2563,
   113.2724,
   113.2881,
   113.3197,
   113.3828,
   113.5089,
   114.0135,
   114.0766,
   114.1386,
   114.2623,
   114.5098,
   114.7573,
   114.8809,
   115.0022,
   115.4874,
   115.6088,
   115.6391,
   115.669,
   115.7284,
   115.9661,
   116.2037,
   116.3225,
   116.3819,
   116.4116,
   116.4407,
   116.906,
   117.1386,
   117.1675,
   117.1959,
   117.2528,
   117.3667,
   117.822,
   117.8789,
   117.9347,
   118.0461,
   118.2687,
   118.4914,
   118.6027,
   118.7115,
   119.147,
   119.2559,
   119.2832,
   119.2968,
   119.3101,
   119.3633,
   119.5762,
   119.7891,
   119.8955,
   119.9487,
   119.9753,
   120.0014,
   120.4176,
   120.6257,
   120.6516,
   120.677,
   120.7278,
   120.8295,
   121.2363,
   121.2872,
   121.3371,
   121.4364,
   121.6352,
   121.834,
   121.9334,
   122.0304,
   122.4188,
   122.5159,
   122.5643,
   122.6117,
   122.8015,
   122.9912,
   123.0861,
   123.1336,
   123.1573,
   123.1806,
   123.5514,
   123.7368,
   123.7599,
   123.7826,
   123.8278,
   123.9184,
   124.2806,
   124.3259,
   124.3483,
   124.3704,
   124.4589,
   124.6358,
   124.8128,
   124.9013,
   124.9877,
   125.3333,
   125.4198,
   125.4629,
   125.505,
   125.6738,
   125.8425,
   125.9269,
   125.9691,
   125.9902,
   126.011,
   126.3405,
   126.5052,
   126.5258,
   126.5459,
   126.5861,
   126.6665,
   126.988,
   127.0282,
   127.0482,
   127.0678,
   127.1462,
   127.3029,
   127.4598,
   127.5382,
   127.6147,
   127.9204,
   127.9969,
   128.0351,
   128.0723,
   128.2212,
   128.5187,
   128.8085,
   128.9535,
   128.9716,
   128.9893,
   129.0245,
   129.0949,
   129.3767,
   129.4119,
   129.4294,
   129.4465,
   129.515,
   129.6518,
   129.7887,
   129.8571,
   129.9237,
   130.1894,
   130.2558,
   130.2891,
   130.3213,
   130.4501,
   130.7075,
   130.9571,
   131.0819,
   131.0976,
   131.1128,
   131.143,
   131.2034,
   131.4452,
   131.4755,
   131.4906,
   131.5052,
   131.5638,
   131.6809,
   131.798,
   131.8566,
   131.9135,
   132.1406,
   132.1974,
   132.2258,
   132.2534,
   132.3635,
   132.5837,
   132.7979,
   132.9051,
   132.9316,
   132.9577,
   133.0099,
   133.2187,
   133.2448,
   133.2579,
   133.2706,
   133.3217,
   133.4238,
   133.526,
   133.577,
   133.6273,
   133.828,
   133.8782,
   133.9033,
   133.9281,
   134.0271,
   134.2253,
   134.4219,
   134.5202,
   134.6186,
   134.8151,
   135.0123,
   135.1111,
   135.1605,
   135.2102,
   135.4097,
   135.4596,
   135.4845,
   135.5098,
   135.6112,
   135.8139,
   136.0209,
   136.1245,
   136.1505,
   136.177,
   136.2301,
   136.4423,
   136.4957,
   136.5503,
   136.6594,
   136.7686,
   136.8232,
   136.8369,
   136.8509,
   136.8791,
   137.1041,
   137.1604,
   137.1886,
   137.2173,
   137.3335,
   137.5659,
   137.8057,
   137.9257,
   137.9558,
   137.9868,
   138.0487,
   138.2964,
   138.3586,
   138.4224,
   138.5502,
   138.6779,
   138.7417,
   138.7577,
   138.7741,
   138.807,
   139.0699,
   139.1357,
   139.1686,
   139.202,
   139.337,
   139.6071,
   139.8836,
   140.0219,
   140.0565,
   140.0918,
   140.1624,
   140.4449,
   140.5156,
   140.5875,
   140.7311,
   140.8748,
   140.9467,
   141.0192,
   141.3105,
   141.4563,
   141.6033,
   141.8973,
   142.1928,
   142.3406,
   142.3774,
   142.4144,
   142.4884,
   142.7841,
   142.8579,
   142.9315,
   143.0787,
   143.2259,
   143.2995,
   143.3362,
   143.3726,
   143.6643,
   143.7372,
   143.7737,
   143.7919,
   143.8098,
   143.9534,
   144.2407,
   144.5224,
   144.6631,
   144.6983,
   144.7326,
   144.8012,
   145.0752,
   145.1436,
   145.2099,
   145.3424,
   145.4749,
   145.5412,
   145.5578,
   145.566,
   145.574,
   145.6058,
   145.8604,
   145.9241,
   145.9559,
   145.9718,
   145.987,
   146.1083,
   146.3509,
   146.3585,
   146.3658,
   146.3802,
   146.4088,
   146.4661,
   146.5807,
   146.6954,
   146.724,
   146.731,
   146.7377,
   146.7511,
   146.8048,
   147.0194,
   147.0729,
   147.1226,
   147.222,
   147.3213,
   147.371,
   147.3835,
   147.3897,
   147.3954,
   147.4181,
   147.5999,
   147.6453,
   147.6681,
   147.6794,
   147.6898,
   147.7718,
   147.9357,
   147.9457,
   147.9548,
   147.9729,
   148.0092,
   148.0818,
   148.1545,
   148.1726,
   148.1771,
   148.181,
   148.1889,
   148.2204,
   148.3463,
   148.3778,
   148.4045,
   148.4576,
   148.5108,
   148.5374,
   148.544,
   148.5474,
   148.5503,
   148.561,
   148.6475,
   148.6691,
   148.6799,
   148.6853,
   148.6877,
   148.6898,
   148.723,
   148.7895,
   148.7936,
   148.7965,
   148.8024,
   148.814,
   148.8374,
   148.8607,
   148.8666,
   148.8681,
   148.869,
   148.8707,
   148.8775,
   148.9048,
   148.9116,
   148.9139,
   148.9181,
   148.9224,
   148.9245,
   148.9253,
   148.924,
   148.9143,
   148.912,
   148.9108,
   148.9103,
   148.9099,
   148.9091,
   148.8957,
   148.8689,
   148.8672,
   148.8646,
   148.8591,
   148.8483,
   148.8266,
   148.8049,
   148.7995,
   148.7981,
   148.7964,
   148.7928,
   148.778,
   148.7192,
   148.7045,
   148.7025,
   148.7002,
   148.6956,
   148.6865,
   148.65,
   148.6134,
   148.5952,
   148.586,
   148.5752,
   148.4893,
   148.4678,
   148.457,
   148.4517,
   148.449,
   148.446,
   148.3972,
   148.2997,
   148.2936,
   148.287,
   148.2735,
   148.2466,
   148.1928,
   148.1389,
   148.1254,
   148.1186,
   148.1113,
   148.0822,
   147.9655,
   147.9364,
   147.9056,
   147.8434,
   147.7813,
   147.7503,
   147.7348,
   147.7185,
   147.5879,
   147.5222,
   147.4539,
   147.3172,
   147.2999,
   147.2823,
   147.2469,
   147.1763,
   147.1057,
   147.07,
   147.0338,
   146.8887,
   146.8525,
   146.8156,
   146.7415,
   146.5931,
   146.4425,
   146.3672,
   146.2909,
   146.1383,
   145.9842,
   145.907,
   145.8683,
   145.8294,
   145.6736,
   145.6345,
   145.5954,
   145.5168,
   145.3593,
   145.2005,
   145.1211,
   145.0408,
   144.8803,
   144.718,
   144.6367,
   144.5959,
   144.5547,
   144.3898,
   144.3485,
   144.3067,
   144.2229,
   144.139,
   144.097,
   144.0761,
   144.0548,
   143.8837,
   143.7981,
   143.7107,
   143.5358,
   143.5138,
   143.4914,
   143.4466,
   143.3569,
   143.2672,
   143.2222,
   143.176,
   142.9917,
   142.9456,
   142.9341,
   142.9222,
   142.8984,
   142.8035,
   142.7085,
   142.6611,
   142.6373,
   142.613,
   142.417,
   142.319,
   142.2178,
   142.0152,
   141.9898,
   141.9636,
   141.9112,
   141.8063,
   141.7015,
   141.6753,
   141.6622,
   141.6488,
   141.5946,
   141.3775,
   141.3232,
   141.3097,
   141.2957,
   141.2675,
   141.1551,
   141.0427,
   140.9865,
   140.9584,
   140.9442,
   140.9296,
   140.6968,
   140.5804,
   140.4601,
   140.2192,
   140.1891,
   140.1579,
   140.0957,
   139.9711,
   139.8466,
   139.7841,
   139.7198,
   139.4627,
   139.3984,
   139.3823,
   139.3659,
   139.3327,
   139.2002,
   139.0676,
   139.0014,
   138.9682,
   138.9516,
   138.9345,
   138.6618,
   138.5254,
   138.3856,
   138.1056,
   138.0706,
   138.0348,
   137.9631,
   137.8196,
   137.6762,
   137.6044,
   137.5311,
   137.2381,
   137.1648,
   137.1465,
   137.1279,
   137.0906,
   136.9413,
   136.792,
   136.7173,
   136.68,
   136.6613,
   136.6423,
   136.3389,
   136.1871,
   136.1678,
   136.1487,
   136.1103,
   136.0335,
   135.726,
   135.6876,
   135.6488,
   135.5712,
   135.4159,
   135.2605,
   135.1829,
   135.1047,
   134.7918,
   134.7136,
   134.6745,
   134.6352,
   134.4782,
   134.3211,
   134.2425,
   134.2032,
   134.1836,
   134.1641,
   133.8497,
   133.6925,
   133.6728,
   133.6532,
   133.614,
   133.5357,
   133.222,
   133.1827,
   133.1437,
   133.0657,
   132.9098,
   132.7538,
   132.6759,
   132.5984,
   132.2891,
   132.2118,
   132.1733,
   132.1349,
   131.982,
   131.8291,
   131.7526,
   131.7144,
   131.6953,
   131.6763,
   131.3748,
   131.224,
   131.2054,
   131.1868,
   131.1497,
   131.0755,
   130.7791,
   130.7421,
   130.7056,
   130.6329,
   130.4876,
   130.3423,
   130.2697,
   130.1986,
   129.9144,
   129.8433,
   129.8079,
   129.7733,
   129.6346,
   129.3576,
   129.0876,
   128.9526,
   128.9357,
   128.9193,
   128.8865,
   128.8209,
   128.5585,
   128.5257,
   128.5095,
   128.4935,
   128.4299,
   128.3025,
   128.1751,
   128.1114,
   128.0497,
   127.8028,
   127.741,
   127.7102,
   127.6804,
   127.5609,
   127.4413,
   127.3816,
   127.3517,
   127.3367,
   127.3221,
   127.0907,
   126.975,
   126.9605,
   126.9465,
   126.9185,
   126.8626,
   126.6387,
   126.6107,
   126.5968,
   126.5833,
   126.5292,
   126.4209,
   126.3126,
   126.2584,
   126.2059,
   125.9962,
   125.9438,
   125.9176,
   125.8922,
   125.7907,
   125.5878,
   125.3911,
   125.2927,
   125.2804,
   125.2684,
   125.2445,
   125.1968,
   125.006,
   124.9821,
   124.9703,
   124.9587,
   124.9124,
   124.8198,
   124.7272,
   124.6808,
   124.6753,
   124.6696,
   124.6583,
   124.6357,
   124.4558,
   124.4108,
   124.3883,
   124.3664,
   124.279,
   124.1043,
   123.9343,
   123.8493,
   123.8387,
   123.8335,
   123.8283,
   123.8076,
   123.7663,
   123.6012,
   123.5805,
   123.5702,
   123.5602,
   123.52,
   123.4398,
   123.3596,
   123.3195,
   123.3146,
   123.3096,
   123.2999,
   123.2804,
   123.1247,
   123.0858,
   123.0664,
   123.0474,
   122.972,
   122.8213,
   122.6756,
   122.6027,
   122.5936,
   122.5891,
   122.5847,
   122.5671,
   122.532,
   122.3916,
   122.374,
   122.3653,
   122.3568,
   122.3231,
   122.2557,
   122.1883,
   122.1545,
   122.1462,
   122.1382,
   122.122,
   121.9931,
   121.9609,
   121.9447,
   121.941,
   121.9371,
   121.9293,
   121.8679,
   121.7452,
   121.6291,
   121.571,
   121.5638,
   121.5603,
   121.5566,
   121.543,
   121.5156,
   121.4063,
   121.3927,
   121.3858,
   121.3793,
   121.3538,
   121.3027,
   121.2516,
   121.226,
   121.2197,
   121.2138,
   121.2019,
   121.107,
   121.0832,
   121.0714,
   121.0683,
   121.0656,
   121.0602,
   121.0164,
   120.9289,
   120.8487,
   120.8086,
   120.7987,
   120.7896,
   120.7714,
   120.6985,
   120.6894,
   120.6848,
   120.6806,
   120.6641,
   120.6312,
   120.5983,
   120.5818,
   120.5777,
   120.574,
   120.5667,
   120.5076,
   120.4929,
   120.4855,
   120.4786,
   120.4522,
   120.3994,
   120.3522,
   120.3286,
   120.3228,
   120.3175,
   120.307,
   120.2648,
   120.2544,
   120.2449,
   120.2259,
   120.207,
   120.1976,
   120.1952,
   120.193,
   120.1886,
   120.154,
   120.1453,
   120.1409,
   120.1388,
   120.1369,
   120.1208,
   120.0885,
   120.0577,
   120.0423,
   120.0385,
   120.0347,
   120.0271,
   119.9968,
   119.9929,
   119.991,
   119.99,
   119.9892,
   119.9814,
   119.966,
   119.9505,
   119.9428,
   119.9408,
   119.9388,
   119.9348,
   119.9023,
   119.8942,
   119.8901,
   119.8881,
   119.8859,
   119.8684,
   119.8335,
   119.8324,
   119.8312,
   119.8288,
   119.824,
   119.8144,
   119.7952,
   119.7761,
   119.7713,
   119.766,
   119.7553,
   119.7128,
   119.7074,
   119.7047,
   119.7033,
   119.7026,
   119.7021,
   119.6902,
   119.6664,
   119.6427,
   119.6308,
   119.6278,
   119.6263,
   119.6246,
   119.618,
   119.5648,
   119.5515,
   119.5449,
   119.5416,
   119.5379,
   119.5082,
   119.4488,
   119.4469,
   119.4449,
   119.4408,
   119.4325,
   119.416,
   119.383,
   119.3499,
   119.3417,
   119.3404,
   119.3393,
   119.3371,
   119.3326,
   119.3143,
   119.2411,
   119.2227,
   119.2025,
   119.1622,
   119.1218,
   119.1016,
   119.0966,
   119.0941,
   119.0913,
   119.0802,
   118.9918,
   118.9696,
   118.9586,
   118.9531,
   118.9471,
   118.8989,
   118.8024,
   118.7994,
   118.7979,
   118.7962,
   118.7897,
   118.7766,
   118.7505,
   118.6982,
   118.6459,
   118.6328,
   118.6294,
   118.6259,
   118.6189,
   118.5906,
   118.4777,
   118.4495,
   118.4191,
   118.3584,
   118.2978,
   118.2674,
   118.2598,
   118.256,
   118.2521,
   118.2358,
   118.1059,
   118.0734,
   118.0572,
   118.0491,
   118.0471,
   118.0449,
   118.0406,
   117.9713,
   117.8328,
   117.824,
   117.8148,
   117.7964,
   117.7596,
   117.686,
   117.6123,
   117.5939,
   117.5893,
   117.5844,
   117.5747,
   117.5357,
   117.3795,
   117.3405,
   117.2993,
   117.2168,
   117.1343,
   117.093,
   117.0826,
   117.0773,
   117.0747,
   117.0722,
   117.0505,
   116.8763,
   116.8328,
   116.811,
   116.8002,
   116.7947,
   116.7889,
   116.6973,
   116.514,
   116.5026,
   116.4905,
   116.4665,
   116.4183,
   116.3221,
   116.2258,
   116.2017,
   116.1957,
   116.1895,
   116.1769,
   116.1264,
   115.9245,
   115.8741,
   115.8214,
   115.7158,
   115.6102,
   115.5574,
   115.5309,
   115.5033,
   115.2827,
   115.1721,
   115.0572,
   114.8272,
   114.8129,
   114.798,
   114.7681,
   114.7083,
   114.5887,
   114.4692,
   114.4393,
   114.4241,
   114.4087,
   114.3466,
   114.0985,
   114.0364,
   114.0285,
   114.0205,
   114.0045,
   113.9724,
   113.8439,
   113.7154,
   113.6511,
   113.6189,
   113.5859,
   113.3207,
   113.2544,
   113.2212,
   113.2046,
   113.1964,
   113.1879,
   113.0511,
   112.7779,
   112.7609,
   112.7567,
   112.7523,
   112.7435,
   112.7084,
   112.6382,
   112.4979,
   112.3575,
   112.3226,
   112.3051,
   112.2869,
   112.2151,
   111.9278,
   111.856,
   111.8472,
   111.838,
   111.8197,
   111.7829,
   111.6364,
   111.4898,
   111.4165,
   111.3798,
   111.3753,
   111.3706,
   111.3613,
   111.3426,
   111.0445,
   110.97,
   110.9328,
   110.9142,
   110.9049,
   110.9002,
   110.8954,
   110.7443,
   110.4423,
   110.4234,
   110.4188,
   110.4164,
   110.414,
   110.4044,
   110.3663,
   110.29,
   110.1375,
   109.9851,
   109.9469,
   109.9279,
   109.9087,
   109.832,
   109.5254,
   109.4487,
   109.4391,
   109.4368,
   109.4344,
   109.4295,
   109.4103,
   109.372,
   109.2184,
   109.0648,
   108.9881,
   108.9497,
   108.9451,
   108.9403,
   108.9306,
   108.9114,
   108.6051,
   108.452,
   108.2999,
   107.9958,
   107.9768,
   107.9673,
   107.9579,
   107.9203,
   107.8452,
   107.6949,
   107.5446,
   107.507,
   107.4882,
   107.4837,
   107.479,
   107.4697,
   107.3957,
   107.0999,
   107.026,
   107.0169,
   107.0123,
   107.0076,
   106.9895,
   106.9533,
   106.8084,
   106.6636,
   106.5911,
   106.5549,
   106.5459,
   106.5371,
   106.5194,
   106.237,
   106.0958,
   105.9588,
   105.6847,
   105.6676,
   105.659,
   105.6506,
   105.6176,
   105.5514,
   105.419,
   105.2867,
   105.2536,
   105.237,
   105.2291,
   105.221,
   105.1573,
   104.9028,
   104.8391,
   104.8233,
   104.8081,
   104.7776,
   104.6557,
   104.5338,
   104.4729,
   104.4424,
   104.4348,
   104.4275,
   104.413,
   104.1805,
   104.0642,
   103.9535,
   103.7324,
   103.705,
   103.6787,
   103.6263,
   103.5214,
   103.4165,
   103.3903,
   103.3772,
   103.3645,
   103.3148,
   103.1162,
   103.0665,
   103.0541,
   103.0423,
   103.0188,
   102.9247,
   102.8307,
   102.7837,
   102.7602,
   102.7544,
   102.7487,
   102.7375,
   102.5592,
   102.47,
   102.4646,
   102.4593,
   102.4487,
   102.4275,
   102.3851,
   102.2155,
   102.1945,
   102.1742,
   102.1337,
   102.0526,
   101.9716,
   101.9513,
   101.9411,
   101.936,
   101.9311,
   101.8923,
   101.7363,
   101.6973,
   101.6874,
   101.678,
   101.6591,
   101.5834,
   101.5076,
   101.4698,
   101.4508,
   101.446,
   101.4436,
   101.4413,
   101.4321,
   101.2833,
   101.2089,
   101.204,
   101.1994,
   101.1902,
   101.1717,
   101.1348,
   100.9869,
   100.9684,
   100.9497,
   100.9124,
   100.8379,
   100.7633,
   100.7446,
   100.7352,
   100.7305,
   100.726,
   100.688,
   100.5358,
   100.4977,
   100.4882,
   100.4857,
   100.4833,
   100.4785,
   100.4588,
   100.3802,
   100.3016,
   100.2623,
   100.2426,
   100.2327,
   100.2225,
   100.0583,
   99.97617,
   99.97104,
   99.96566,
   99.95484,
   99.93322,
   99.88997,
   99.71698,
   99.69536,
   99.67253,
   99.62665,
   99.5349,
   99.44315,
   99.39712,
   99.34823,
   99.15265,
   99.10376,
   99.09154,
   99.08535,
   99.07882,
   99.05269,
   98.94817,
   98.84365,
   98.79139,
   98.76526,
   98.75219,
   98.73825,
   98.51453,
   98.40268,
   98.39572,
   98.38841,
   98.37344,
   98.34351,
   98.28364,
   98.04427,
   98.01432,
   98.00663,
   97.99863,
   97.98265,
   97.9187,
   97.79082,
   97.66292,
   97.59888,
   97.53069,
   97.25793,
   97.18974,
   97.17265,
   97.16411,
   97.15516,
   97.11891,
   96.97391,
   96.82891,
   96.75641,
   96.72016,
   96.70203,
   96.68301,
   96.37572,
   96.22207,
   96.20265,
   96.18237,
   96.14183,
   96.06073,
   95.73635,
   95.69581,
   95.6854,
   95.6748,
   95.65361,
   95.56836,
   95.39785,
   95.22734,
   95.14208,
   95.05288,
   94.6959,
   94.60665,
   94.58428,
   94.57309,
   94.56745,
   94.56172,
   94.51521,
   94.3292,
   94.14309,
   94.05004,
   94.00351,
   93.98025,
   93.97444,
   93.96849,
   93.95655,
   93.57062,
   93.37765,
   93.35336,
   93.32847,
   93.27868,
   93.17912,
   92.78063,
   92.73079,
   92.71832,
   92.70556,
   92.67997,
   92.57761,
   92.3729,
   92.16815,
   92.06578,
   92.05935,
   92.0528,
   92.03972,
   92.01354,
   91.96119,
   91.54244,
   91.43776,
   91.4116,
   91.39853,
   91.39199,
   91.38532,
   91.33206,
   91.11901,
   90.90603,
   90.79955,
   90.74631,
   90.71968,
   90.70633,
   90.69271,
   90.26131,
   90.04561,
   90.01864,
   89.9915,
   89.93718,
   89.82854,
   89.39401,
   89.33969,
   89.32618,
   89.31251,
   89.2853,
   89.17645,
   88.95875,
   88.74104,
   88.63219,
   88.61873,
   88.60515,
   88.57799,
   88.52367,
   88.08971,
   87.98122,
   87.927,
   87.87323,
   87.65815,
   87.22816,
   86.80413,
   86.59212,
   86.56557,
   86.5395,
   86.48757,
   86.3837,
   85.9681,
   85.91619,
   85.89036,
   85.865,
   85.76376,
   85.56128,
   85.35879,
   85.25755,
   85.15915,
   84.7669,
   84.66884,
   84.61981,
   84.57255,
   84.38375,
   84.19503,
   84.10068,
   84.0535,
   84.02991,
   84.01811,
   84.00645,
   83.64519,
   83.46456,
   83.44198,
   83.43644,
   83.431,
   83.42018,
   83.37725,
   83.29139,
   82.94797,
   82.90504,
   82.88366,
   82.86339,
   82.7823,
   82.62012,
   82.45794,
   82.37686,
   82.36684,
   82.35714,
   82.33812,
   82.30007,
   81.99571,
   81.91962,
   81.88158,
   81.87699,
   81.87255,
   81.86366,
   81.84587,
   81.704,
   81.56218,
   81.49126,
   81.45581,
   81.43808,
   81.42922,
   81.42478,
   81.4205,
   81.15765,
   81.02623,
   81.0098,
   81.00178,
   80.99411,
   80.96386,
   80.90335,
   80.66133,
   80.63108,
   80.61596,
   80.60203,
   80.54663,
   80.43583,
   80.32504,
   80.26964,
   80.26279,
   80.25941,
   80.25618,
   80.24355,
   80.21831,
   80.01637,
   79.96589,
   79.94065,
   79.93758,
   79.93466,
   79.92889,
   79.91736,
   79.82567,
   79.64235,
   79.47608,
   79.39295,
   79.38264,
   79.37749,
   79.37258,
   79.35372,
   79.316,
   79.16511,
   79.14625,
   79.13682,
   79.12807,
   79.09369,
   79.02493,
   78.95617,
   78.92179,
   78.91333,
   78.90543,
   78.88963,
   78.76324,
   78.73164,
   78.71584,
   78.71203,
   78.70831,
   78.70089,
   78.64204,
   78.52433,
   78.41271,
   78.35691,
   78.34299,
   78.32948,
   78.30246,
   78.1943,
   78.18085,
   78.17412,
   78.16729,
   78.14042,
   78.0867,
   78.03298,
   78.00612,
   77.99952,
   77.99264,
   77.97889,
   77.86948,
   77.84223,
   77.8286,
   77.8252,
   77.8216,
   77.81437,
   77.75737,
   77.64339,
   77.6416,
   77.63971,
   77.63592,
   77.62836,
   77.61322,
   77.58295,
   77.52242,
   77.46189,
   77.45437,
   77.45061,
   77.44873,
   77.44673,
   77.4304,
   77.39773,
   77.26728,
   77.25101,
   77.24288,
   77.23877,
   77.23433,
   77.19882,
   77.1278,
   77.05676,
   77.02124,
   77.01236,
   77.00271,
   76.98331,
   76.82804,
   76.78917,
   76.76974,
   76.76488,
   76.7624,
   76.75975,
   76.74914,
   76.66397,
   76.49362,
   76.49094,
   76.48809,
   76.48225,
   76.47058,
   76.44725,
   76.40058,
   76.30724,
   76.21389,
   76.19033,
   76.16487,
   76.11395,
   75.90983,
   75.88429,
   75.87152,
   75.86513,
   75.85831,
   75.80273,
   75.69156,
   75.5804,
   75.52481,
   75.5108,
   75.50725,
   75.50349,
   75.49598,
   75.46594,
   75.22486,
   75.16448,
   75.13429,
   75.12675,
   75.12297,
   75.11902,
   75.10292,
   74.97286,
   74.71275,
   74.70448,
   74.69576,
   74.67831,
   74.64342,
   74.57365,
   74.4341,
   74.2945,
   74.25961,
   74.22243,
   74.14791,
   73.8498,
   73.81251,
   73.79386,
   73.78454,
   73.77983,
   73.77493,
   73.69577,
   73.53744,
   73.37911,
   73.29995,
   73.28008,
   73.27512,
   73.26999,
   73.25961,
   73.21778,
   72.88311,
   72.79933,
   72.75744,
   72.73646,
   72.71465,
   72.53867,
   72.1867,
   72.1756,
   72.16415,
   72.14114,
   72.0951,
   72.00303,
   71.8189,
   71.6347,
   71.58865,
   71.58281,
   71.57682,
   71.56483,
   71.54086,
   71.44491,
   71.06108,
   71.01308,
   70.98908,
   70.97709,
   70.97109,
   70.96497,
   70.86544,
   70.66639,
   70.46733,
   70.36781,
   70.34281,
   70.33028,
   70.31746,
   70.26621,
   69.85511,
   69.75225,
   69.70082,
   69.67511,
   69.64889,
   69.43754,
   69.01484,
   69.00155,
   68.99489,
   68.98813,
   68.96109,
   68.907,
   68.79884,
   68.58251,
   68.36612,
   68.3119,
   68.29829,
   68.28454,
   68.25704,
   68.14674,
   67.70551,
   67.59518,
   67.48319,
   67.2592,
   67.03508,
   66.92302,
   66.8669,
   66.81046,
   66.35749,
   66.24422,
   66.18758,
   66.15926,
   66.13085,
   65.90277,
   65.4466,
   64.9891,
   64.76032,
   64.70305,
   64.6459,
   64.53166,
   64.07444,
   63.96004,
   63.84626,
   63.61873,
   63.39106,
   63.27722,
   63.22037,
   63.16393,
   62.71242,
   62.59954,
   62.5431,
   62.51488,
   62.50082,
   62.48686,
   62.26359,
   61.81703,
   61.78917,
   61.76165,
   61.70663,
   61.59657,
   61.37647,
   61.15637,
   61.10134,
   61.08759,
   61.074,
   61.04691,
   60.93853,
   60.50554,
   60.39746,
   60.39073,
   60.38408,
   60.3708,
   60.34423,
   60.2911,
   60.07856,
   59.86622,
   59.76005,
   59.70705,
   59.65491,
   59.23884,
   59.13485,
   59.08285,
   59.05685,
   59.04387,
   59.03111,
   58.82766,
   58.42076,
   58.39543,
   58.37053,
   58.32083,
   58.22142,
   58.02259,
   57.82383,
   57.77422,
   57.76182,
   57.75563,
   57.74955,
   57.7252,
   57.62817,
   57.24004,
   57.14301,
   57.13101,
   57.11917,
   57.09548,
   57.0481,
   56.85867,
   56.66924,
   56.57453,
   56.52719,
   56.48097,
   56.11116,
   56.01874,
   55.97254,
   55.94943,
   55.93788,
   55.92648,
   55.74593,
   55.38485,
   55.36247,
   55.34034,
   55.29622,
   55.20798,
   55.0315,
   54.85514,
   54.81118,
   54.78924,
   54.76754,
   54.68136,
   54.33664,
   54.25046,
   54.2398,
   54.22926,
   54.20816,
   54.16597,
   53.99744,
   53.82891,
   53.74464,
   53.70251,
   53.66125,
   53.33153,
   53.16679,
   53.00548,
   52.68285,
   52.66278,
   52.64281,
   52.60334,
   52.52441,
   52.36656,
   52.2087,
   52.16923,
   52.14951,
   52.1302,
   52.05297,
   51.74404,
   51.66681,
   51.59101,
   51.4399,
   51.2888,
   51.21325,
   51.17547,
   51.13844,
   50.84293,
   50.69524,
   50.55084,
   50.26204,
   50.22616,
   50.19089,
   50.12037,
   49.97932,
   49.83827,
   49.80303,
   49.78541,
   49.76812,
   49.69927,
   49.42386,
   49.35501,
   49.33793,
   49.32113,
   49.28752,
   49.15314,
   49.01877,
   48.95159,
   48.918,
   48.88504,
   48.62281,
   48.49175,
   48.36379,
   48.10788,
   48.07602,
   48.0448,
   47.98236,
   47.85747,
   47.73257,
   47.70133,
   47.68571,
   47.6704,
   47.60938,
   47.36532,
   47.3043,
   47.28905,
   47.27414,
   47.24432,
   47.12494,
   47.00556,
   46.94586,
   46.91602,
   46.88663,
   46.65264,
   46.53564,
   46.42072,
   46.19092,
   46.16225,
   46.13397,
   46.07741,
   45.96428,
   45.85116,
   45.823,
   45.80892,
   45.79471,
   45.73887,
   45.51548,
   45.45963,
   45.44568,
   45.43185,
   45.4042,
   45.29358,
   45.18297,
   45.12767,
   45.10001,
   45.09323,
   45.08634,
   45.07249,
   44.85272,
   44.74283,
   44.63332,
   44.41432,
   44.38694,
   44.35958,
   44.30486,
   44.19541,
   44.08596,
   44.05869,
   44.04506,
   44.03823,
   44.03122,
   43.97637,
   43.75697,
   43.70212,
   43.68841,
   43.67464,
   43.64708,
   43.53685,
   43.42662,
   43.37151,
   43.34395,
   43.33716,
   43.33376,
   43.33027,
   43.31627,
   43.09426,
   42.98325,
   42.97641,
   42.9694,
   42.95539,
   42.92736,
   42.87131,
   42.64733,
   42.61933,
   42.59104,
   42.53447,
   42.42132,
   42.30817,
   42.27994,
   42.26582,
   42.25876,
   42.25153,
   42.1943,
   41.96541,
   41.90818,
   41.89399,
   41.89043,
   41.88677,
   41.87944,
   41.85047,
   41.73462,
   41.61876,
   41.56084,
   41.53187,
   41.51748,
   41.5027,
   41.26803,
   41.15069,
   41.14347,
   41.13604,
   41.12116,
   41.09141,
   41.03192,
   40.79418,
   40.76446,
   40.73438,
   40.67416,
   40.55373,
   40.43331,
   40.40323,
   40.38819,
   40.38067,
   40.37691,
   40.37304,
   40.31204,
   40.06804,
   40.00705,
   39.99187,
   39.98422,
   39.97642,
   39.94553,
   39.82197,
   39.69851,
   39.63679,
   39.60592,
   39.59049,
   39.57464,
   39.32441,
   39.1993,
   39.19157,
   39.1837,
   39.16785,
   39.13616,
   39.07277,
   38.81948,
   38.78782,
   38.7839,
   38.77989,
   38.77187,
   38.75582,
   38.69175,
   38.5636,
   38.43544,
   38.37134,
   38.30652,
   38.04726,
   37.98244,
   37.96634,
   37.9583,
   37.95007,
   37.91717,
   37.78608,
   37.65506,
   37.58955,
   37.5568,
   37.54042,
   37.52374,
   37.2587,
   37.12618,
   37.10967,
   37.09292,
   37.0594,
   36.99238,
   36.72453,
   36.69117,
   36.68279,
   36.67429,
   36.65728,
   36.58963,
   36.45432,
   36.31902,
   36.25136,
   36.18303,
   35.9097,
   35.84137,
   35.82437,
   35.81587,
   35.80726,
   35.77265,
   35.63466,
   35.49672,
   35.42775,
   35.39326,
   35.37602,
   35.35856,
   35.08,
   34.94072,
   34.92338,
   34.9058,
   34.87064,
   34.80032,
   34.51926,
   34.48421,
   34.47545,
   34.46656,
   34.44876,
   34.3779,
   34.23616,
   34.09443,
   34.02356,
   33.95215,
   33.6664,
   33.59508,
   33.55937,
   33.52323,
   33.37929,
   33.23538,
   33.16343,
   33.12745,
   33.10946,
   33.09133,
   32.8015,
   32.65659,
   32.63856,
   32.62032,
   32.58385,
   32.51091,
   32.21933,
   32.18304,
   32.16482,
   32.14649,
   32.07315,
   31.92649,
   31.77994,
   31.70667,
   31.63311,
   31.33878,
   31.26529,
   31.22852,
   31.19149,
   31.04385,
   30.74856,
   30.45267,
   30.30472,
   30.26779,
   30.23074,
   30.15666,
   29.8605,
   29.82361,
   29.78663,
   29.71256,
   29.56442,
   29.41652,
   29.34257,
   29.26846,
   28.97288,
   28.82519,
   28.67783,
   28.38314,
   28.08968,
   27.94295,
   27.79692,
   27.50511,
   27.43244,
   27.35994,
   27.21495,
   27.07017,
   26.99778,
   26.92569,
   26.63829,
   26.5665,
   26.5306,
   26.49491,
   26.35257,
   26.06795,
   25.78633,
   25.64552,
   25.62797,
   25.61051,
   25.5757,
   25.50609,
   25.22781,
   25.19311,
   25.17577,
   25.15859,
   25.08987,
   24.95244,
   24.81519,
   24.74657,
   24.72948,
   24.7125,
   24.67856,
   24.40769,
   24.34002,
   24.30618,
   24.27269,
   24.13926,
   23.87243,
   23.60972,
   23.47837,
   23.46199,
   23.4538,
   23.44572,
   23.4134,
   23.34875,
   23.09032,
   23.0581,
   23.04199,
   23.02607,
   22.96251,
   22.8354,
   22.70844,
   22.64496,
   22.62914,
   22.6135,
   22.58222,
   22.33256,
   22.27018,
   22.23899,
   22.23122,
   22.22354,
   22.20817,
   22.08555,
   21.84032,
   21.5995,
   21.47909,
   21.44914,
   21.41956,
   21.36042,
   21.12398,
   21.09451,
   21.07978,
   21.06521,
   21.00718,
   20.89112,
   20.77507,
   20.71704,
   20.70255,
   20.68827,
   20.65971,
   20.43185,
   20.37498,
   20.34654,
   20.33943,
   20.33243,
   20.31843,
   20.20645,
   19.98275,
   19.76307,
   19.65337,
   19.62599,
   19.59898,
   19.54496,
   19.32926,
   19.30237,
   19.28893,
   19.2756,
   19.22263,
   19.11669,
   19.01075,
   18.95777,
   18.94453,
   18.93148,
   18.90539,
   18.69722,
   18.64525,
   18.61927,
   18.60635,
   18.59355,
   18.49114,
   18.28654,
   18.08535,
   17.98488,
   17.95978,
   17.93502,
   17.88549,
   17.6877,
   17.63845,
   17.58981,
   17.49252,
   17.39523,
   17.34659,
   17.33442,
   17.3224,
   17.29841,
   17.1071,
   17.05927,
   17.03536,
   17.02344,
   17.01164,
   16.91726,
   16.72884,
   16.54327,
   16.4506,
   16.42744,
   16.40457,
   16.35883,
   16.17618,
   16.13067,
   16.0857,
   15.99575,
   15.90581,
   15.86083,
   15.84959,
   15.83845,
   15.81625,
   15.63918,
   15.59492,
   15.57279,
   15.56173,
   15.55081,
   15.4634,
   15.28886,
   15.11684,
   15.03099,
   15.00953,
   14.98832,
   14.94595,
   14.77644,
   14.73421,
   14.69248,
   14.60904,
   14.52559,
   14.48387,
   14.46308,
   14.44249,
   14.27819,
   14.23711,
   14.21657,
   14.2063,
   14.19616,
   14.11507,
   13.95312,
   13.79351,
   13.71386,
   13.69395,
   13.67426,
   13.63496,
   13.47775,
   13.43856,
   13.39987,
   13.32251,
   13.24515,
   13.20646,
   13.18718,
   13.1681,
   13.01584,
   12.97778,
   12.95875,
   12.94923,
   12.93983,
   12.86473,
   12.71489,
   12.70555,
   12.69631,
   12.67784,
   12.64089,
   12.567,
   12.49328,
   12.47485,
   12.45662,
   12.42027,
   12.27488,
   12.23861,
   12.20286,
   12.13135,
   12.05985,
   12.02409,
   12.00626,
   11.98864,
   11.848,
   11.81285,
   11.79527,
   11.78648,
   11.77778,
   11.70847,
   11.57015,
   11.56152,
   11.553,
   11.53596,
   11.50188,
   11.43373,
   11.36572,
   11.34871,
   11.33189,
   11.29838,
   11.16435,
   11.13091,
   11.09795,
   11.03207,
   10.96618,
   10.93324,
   10.91679,
   10.90056,
   10.77103,
   10.70634,
   10.64253,
   10.51519,
   10.50723,
   10.49938,
   10.4837,
   10.45234,
   10.38961,
   10.32701,
   10.31136,
   10.29586,
   10.26503,
   10.1417,
   10.11093,
   10.08058,
   10.01996,
   9.959344,
   9.929034,
   9.913888,
   9.89896,
   9.779788,
   9.720252,
   9.661556,
   9.544386,
   9.537063,
   9.52983,
   9.515403,
   9.486547,
   9.428837,
   9.371233,
   9.356832,
   9.34256,
   9.314188,
   9.200697,
   9.172379,
   9.144437,
   9.088643,
   9.032849,
   9.004951,
   8.991003,
   8.977256,
   8.867543,
   8.812719,
   8.758673,
   8.650774,
   8.637356,
   8.624068,
   8.59749,
   8.544336,
   8.491275,
   8.478009,
   8.471384,
   8.464849,
   8.438709,
   8.334148,
   8.308055,
   8.282292,
   8.230872,
   8.179452,
   8.153742,
   8.140887,
   8.128204,
   8.027064,
   7.976512,
   7.926682,
   7.827189,
   7.814805,
   7.80255,
   7.77804,
   7.729021,
   7.680084,
   7.6557,
   7.631589,
   7.535145,
   7.511076,
   7.487299,
   7.439865,
   7.39243,
   7.368713,
   7.356855,
   7.345144,
   7.251836,
   7.205189,
   7.159221,
   7.067433,
   7.055998,
   7.044694,
   7.022085,
   6.976869,
   6.931724,
   6.90922,
   6.886983,
   6.798033,
   6.775831,
   6.753894,
   6.710154,
   6.666414,
   6.644544,
   6.633609,
   6.622803,
   6.536786,
   6.493777,
   6.451415,
   6.366892,
   6.356353,
   6.345949,
   6.325141,
   6.283525,
   6.241909,
   6.221156,
   6.200668,
   6.118718,
   6.098294,
   6.078115,
   6.037904,
   5.997694,
   5.977589,
   5.967536,
   5.957597,
   5.878442,
   5.838864,
   5.7999,
   5.72224,
   5.712547,
   5.702996,
   5.683894,
   5.645689,
   5.607485,
   5.588426,
   5.569636,
   5.494473,
   5.475739,
   5.457232,
   5.420384,
   5.383536,
   5.365112,
   5.3559,
   5.346789,
   5.274328,
   5.238098,
   5.202458,
   5.131436,
   5.122563,
   5.113839,
   5.096389,
   5.061491,
   5.026593,
   5.009177,
   4.992032,
   4.923455,
   4.906361,
   4.897875,
   4.88948,
   4.855898,
   4.822317,
   4.805527,
   4.797131,
   4.788825,
   4.722872,
   4.689895,
   4.657486,
   4.592922,
   4.584851,
   4.576926,
   4.561084,
   4.5294,
   4.497716,
   4.481897,
   4.466353,
   4.404176,
   4.388676,
   4.380977,
   4.373375,
   4.342967,
   4.282229,
   4.22259,
   4.19277,
   4.163492,
   4.105186,
   4.097898,
   4.090741,
   4.076454,
   4.047881,
   4.019307,
   4.005033,
   3.991034,
   3.935037,
   3.921078,
   3.914137,
   3.9073,
   3.87995,
   3.825317,
   3.771748,
   3.744963,
   3.718689,
   3.666385,
   3.659847,
   3.653425,
   3.640625,
   3.615026,
   3.589427,
   3.576631,
   3.564105,
   3.514001,
   3.50151,
   3.495293,
   3.489183,
   3.464741,
   3.415911,
   3.368093,
   3.344184,
   3.320747,
   3.274112,
   3.268283,
   3.262554,
   3.251154,
   3.228355,
   3.205556,
   3.194156,
   3.183007,
   3.138429,
   3.127316,
   3.121778,
   3.116347,
   3.094623,
   3.051216,
   3.008755,
   2.987524,
   2.966721,
   2.925347,
   2.915088,
   2.904983,
   2.884772,
   2.864562,
   2.854456,
   2.844573,
   2.805086,
   2.795242,
   2.79033,
   2.785523,
   2.766293,
   2.727864,
   2.690302,
   2.671521,
   2.65312,
   2.616541,
   2.607466,
   2.598536,
   2.580676,
   2.562817,
   2.553887,
   2.54515,
   2.510272,
   2.501576,
   2.497231,
   2.492986,
   2.476007,
   2.442069,
   2.408913,
   2.392335,
   2.37609,
   2.343809,
   2.335794,
   2.327915,
   2.312157,
   2.296398,
   2.288519,
   2.280805,
   2.250034,
   2.234778,
   2.219799,
   2.189853,
   2.160603,
   2.145978,
   2.131639,
   2.103159,
   2.096083,
   2.089131,
   2.075226,
   2.061322,
   2.054369,
   2.047556,
   2.020401,
   2.006932,
   1.99371,
   1.967273,
   1.941447,
   1.928534,
   1.915867,
   1.890748,
   1.884502,
   1.878369,
   1.866102,
   1.853835,
   1.847701,
   1.841684,
   1.817719,
   1.805793,
   1.794086,
   1.770674,
   1.747798,
   1.73636,
   1.725131,
   1.702904,
   1.697372,
   1.691942,
   1.681083,
   1.670223,
   1.664793,
   1.659461,
   1.638234,
   1.627667,
   1.617293,
   1.596546,
   1.576262,
   1.566122,
   1.556159,
   1.536444,
   1.531533,
   1.526714,
   1.517077,
   1.497883,
   1.479036,
   1.469649,
   1.460434,
   1.442003,
   1.423972,
   1.414959,
   1.406098,
   1.388567,
   1.371335,
   1.354254,
   1.337479,
   1.329121,
   1.320915,
   1.304503,
   1.288436,
   1.280407,
   1.272507,
   1.256882,
   1.241516,
   1.226283,
   1.211319,
   1.20386,
   1.196538,
   1.181893,
   1.167549,
   1.160382,
   1.153326,
   1.139372,
   1.125646,
   1.112035,
   1.098665,
   1.091998,
   1.085453,
   1.072364,
   1.059538,
   1.053131,
   1.046819,
   1.034342,
   1.022063,
   1.009887,
   0.9979255,
   0.9919589,
   0.986103,
   0.9743913,
   0.9629119,
   0.9515276,
   0.9403597,
   0.9293664,
   0.918465,
   0.9077571,
   0.9024138,
   0.897171,
   0.8866854,
   0.8662105,
   0.8562105,
   0.8463651,
   0.8366018,
   0.8270133,
   0.8222269,
   0.8175322,
   0.8081428,
   0.7898055,
   0.7808512,
   0.772034,
   0.7632906,
   0.7547055,
   0.737809,
   0.7213903,
   0.7133748,
   0.7054812,
   0.697654,
   0.6899705,
   0.6748482,
   0.6601544,
   0.6529832,
   0.6459205,
   0.6389175,
   0.6320449,
   0.6185188,
   0.6053771,
   0.5989655,
   0.5926504,
   0.586389,
   0.580246,
   0.5681559,
   0.5564104,
   0.5450689,
   0.5394893,
   0.534017,
   0.5232473,
   0.5127858,
   0.5026024,
   0.4975919,
   0.4926785,
   0.4830075,
   0.4736117,
   0.4645737,
   0.4557678,
   0.4471879,
   0.4388531,
   0.4307417,
   0.4228373,
   0.4151343,
   0.4076489,
   0.4004526,
   0.3934403,
   0.3866069,
   0.3799662,
   0.373503,
   0.3672029,
   0.3610614,
   0.3550899,
   0.3493507,
   0.3437556,
   0.3383007,
   0.3329955,
   0.3278298,
   0.3227914,
   0.3178764,
   0.313093,
   0.3084952,
   0.3040094,
   0.2996323,
   0.2953706,
   0.2912176,
   0.2871631,
   0.2832041,
   0.2793461,
   0.2720124,
   0.2650211,
   0.2583628,
   0.2520048,
   0.246026,
   0.2403103,
   0.2348511,
   0.2296224,
   0.2247218,
   0.2200233,
   0.2155226,
   0.2111992,
   0.2070496,
   0.2030557,
   0.1992147,
   0.1955105,
   0.1920424,
   0.1886946,
   0.1854656,
   0.1823427,
   0.1793247,
   0.1764002,
   0.1708195,
   0.1656994,
   0.1608635,
   0.1562801,
   0.1519217,
   0.147862,
   0.143982,
   0.1402634,
   0.1366901,
   0.1333177,
   0.1300642,
   0.1269188,
   0.123872,
   0.1181461,
   0.1127281};
   graph = new TGraph(3603,stack1_fx165,stack1_fy165);
   graph->SetName("stack1");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(93);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack1165 = new TH1F("Graph_stack1165","Projection of full_model",3603,2000,8000);
   Graph_stack1165->SetMinimum(0);
   Graph_stack1165->SetMaximum(163.8178);
   Graph_stack1165->SetDirectory(0);
   Graph_stack1165->SetStats(0);
   Graph_stack1165->SetLineWidth(2);
   Graph_stack1165->SetMarkerStyle(20);
   Graph_stack1165->SetMarkerSize(0.2);
   Graph_stack1165->GetXaxis()->SetNdivisions(505);
   Graph_stack1165->GetXaxis()->SetLabelFont(132);
   Graph_stack1165->GetXaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack1165->GetXaxis()->SetTitleFont(132);
   Graph_stack1165->GetYaxis()->SetLabelFont(132);
   Graph_stack1165->GetYaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack1165->GetYaxis()->SetTitleFont(132);
   Graph_stack1165->GetZaxis()->SetLabelFont(132);
   Graph_stack1165->GetZaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack1165->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack1165);
   
   graph->Draw("b");
   
   Double_t stack0_fx166[2408] = {
   2500,
   2500,
   2503.125,
   2504.688,
   2506.25,
   2509.375,
   2512.5,
   2515.625,
   2518.75,
   2520.312,
   2521.875,
   2525,
   2528.125,
   2529.688,
   2531.25,
   2534.375,
   2535.156,
   2535.938,
   2537.5,
   2539.062,
   2539.844,
   2540.625,
   2543.75,
   2545.312,
   2546.875,
   2550,
   2553.125,
   2554.688,
   2556.25,
   2559.375,
   2560.156,
   2560.938,
   2562.5,
   2564.062,
   2564.844,
   2565.625,
   2568.75,
   2570.312,
   2571.875,
   2575,
   2578.125,
   2579.688,
   2581.25,
   2584.375,
   2585.156,
   2585.938,
   2587.5,
   2589.062,
   2589.844,
   2590.625,
   2593.75,
   2595.312,
   2596.875,
   2600,
   2603.125,
   2604.688,
   2605.469,
   2606.25,
   2609.375,
   2610.156,
   2610.938,
   2612.5,
   2614.062,
   2614.844,
   2615.625,
   2618.75,
   2620.312,
   2621.875,
   2625,
   2628.125,
   2629.688,
   2630.469,
   2631.25,
   2634.375,
   2635.156,
   2635.938,
   2637.5,
   2639.062,
   2639.844,
   2640.625,
   2643.75,
   2645.312,
   2646.875,
   2650,
   2653.125,
   2654.688,
   2655.469,
   2656.25,
   2659.375,
   2660.156,
   2660.938,
   2662.5,
   2664.062,
   2664.844,
   2665.234,
   2665.625,
   2668.75,
   2670.312,
   2671.875,
   2675,
   2678.125,
   2679.688,
   2680.469,
   2681.25,
   2684.375,
   2685.156,
   2685.938,
   2687.5,
   2689.062,
   2689.844,
   2690.234,
   2690.625,
   2693.75,
   2695.312,
   2696.875,
   2700,
   2703.125,
   2704.688,
   2705.469,
   2706.25,
   2709.375,
   2710.156,
   2710.938,
   2712.5,
   2714.062,
   2714.844,
   2715.234,
   2715.625,
   2718.75,
   2720.312,
   2721.875,
   2725,
   2728.125,
   2729.688,
   2730.469,
   2731.25,
   2734.375,
   2735.156,
   2735.938,
   2737.5,
   2739.062,
   2739.844,
   2740.234,
   2740.625,
   2743.75,
   2745.312,
   2746.875,
   2750,
   2753.125,
   2754.688,
   2755.469,
   2756.25,
   2759.375,
   2760.156,
   2760.938,
   2762.5,
   2764.062,
   2764.844,
   2765.234,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2778.125,
   2779.688,
   2780.469,
   2781.25,
   2784.375,
   2785.156,
   2785.938,
   2787.5,
   2789.062,
   2789.844,
   2790.234,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2803.125,
   2804.688,
   2805.469,
   2806.25,
   2809.375,
   2810.156,
   2810.938,
   2812.5,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2828.125,
   2829.688,
   2830.469,
   2831.25,
   2834.375,
   2835.156,
   2835.938,
   2837.5,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2850.391,
   2850.781,
   2851.562,
   2853.125,
   2854.688,
   2855.469,
   2856.25,
   2859.375,
   2860.156,
   2860.938,
   2862.5,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2875.391,
   2875.781,
   2876.562,
   2878.125,
   2879.688,
   2880.469,
   2881.25,
   2884.375,
   2885.156,
   2885.938,
   2887.5,
   2890.625,
   2893.75,
   2895.312,
   2896.875,
   2900,
   2900.391,
   2900.781,
   2901.562,
   2903.125,
   2904.688,
   2905.469,
   2906.25,
   2909.375,
   2910.156,
   2910.547,
   2910.938,
   2912.5,
   2914.062,
   2914.844,
   2915.234,
   2915.625,
   2918.75,
   2920.312,
   2921.875,
   2925,
   2925.391,
   2925.781,
   2926.562,
   2928.125,
   2929.688,
   2930.469,
   2931.25,
   2934.375,
   2935.156,
   2935.547,
   2935.938,
   2937.5,
   2939.062,
   2939.844,
   2940.234,
   2940.43,
   2940.625,
   2943.75,
   2945.312,
   2946.875,
   2950,
   2950.391,
   2950.781,
   2951.562,
   2953.125,
   2954.688,
   2955.469,
   2956.25,
   2959.375,
   2960.156,
   2960.547,
   2960.938,
   2962.5,
   2964.062,
   2964.844,
   2965.234,
   2965.43,
   2965.625,
   2968.75,
   2970.312,
   2970.508,
   2970.703,
   2971.094,
   2971.875,
   2975,
   2975.391,
   2975.781,
   2976.562,
   2978.125,
   2979.688,
   2980.469,
   2981.25,
   2984.375,
   2985.156,
   2985.547,
   2985.938,
   2987.5,
   2990.625,
   2993.75,
   2995.312,
   2995.508,
   2995.703,
   2996.094,
   2996.875,
   3000,
   3000.391,
   3000.781,
   3001.562,
   3003.125,
   3004.688,
   3005.469,
   3006.25,
   3009.375,
   3010.156,
   3010.547,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3020.703,
   3021.094,
   3021.875,
   3025,
   3025.391,
   3025.781,
   3026.562,
   3028.125,
   3029.688,
   3030.469,
   3031.25,
   3034.375,
   3035.156,
   3035.547,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3046.875,
   3050,
   3050.781,
   3051.562,
   3053.125,
   3054.688,
   3055.469,
   3056.25,
   3059.375,
   3060.156,
   3060.547,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3071.875,
   3075,
   3075.781,
   3076.562,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3096.875,
   3100,
   3106.25,
   3112.5,
   3115.625,
   3118.75,
   3125,
   3131.25,
   3137.5,
   3140.625,
   3143.75,
   3146.875,
   3150,
   3156.25,
   3159.375,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3171.875,
   3175,
   3178.125,
   3181.25,
   3184.375,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3196.875,
   3200,
   3200.781,
   3201.562,
   3203.125,
   3204.688,
   3205.469,
   3206.25,
   3209.375,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3220.703,
   3221.094,
   3221.875,
   3225,
   3225.781,
   3226.562,
   3228.125,
   3229.688,
   3230.469,
   3231.25,
   3234.375,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3245.312,
   3245.703,
   3246.094,
   3246.875,
   3250,
   3250.781,
   3251.562,
   3253.125,
   3254.688,
   3255.469,
   3255.859,
   3256.25,
   3259.375,
   3260.938,
   3262.5,
   3265.625,
   3268.75,
   3270.312,
   3270.703,
   3271.094,
   3271.875,
   3275,
   3275.781,
   3276.562,
   3278.125,
   3279.688,
   3280.469,
   3280.859,
   3281.25,
   3284.375,
   3285.938,
   3287.5,
   3290.625,
   3293.75,
   3295.312,
   3295.703,
   3296.094,
   3296.875,
   3300,
   3300.781,
   3301.562,
   3303.125,
   3304.688,
   3305.469,
   3305.859,
   3306.25,
   3309.375,
   3310.938,
   3312.5,
   3315.625,
   3318.75,
   3320.312,
   3320.703,
   3321.094,
   3321.875,
   3325,
   3325.781,
   3326.562,
   3328.125,
   3329.688,
   3330.469,
   3331.25,
   3334.375,
   3335.938,
   3337.5,
   3340.625,
   3343.75,
   3350,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3368.75,
   3370.312,
   3371.094,
   3371.875,
   3375,
   3375.781,
   3376.562,
   3378.125,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3393.75,
   3396.875,
   3400,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3418.75,
   3420.312,
   3421.094,
   3421.875,
   3425,
   3425.781,
   3426.562,
   3428.125,
   3429.688,
   3430.469,
   3430.859,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3441.016,
   3441.406,
   3442.188,
   3443.75,
   3445.312,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3451.562,
   3453.125,
   3454.688,
   3455.469,
   3455.859,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3466.016,
   3466.406,
   3467.188,
   3468.75,
   3470.312,
   3471.094,
   3471.875,
   3475,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3506.25,
   3509.375,
   3510.938,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3525.977,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.055,
   3531.25,
   3534.375,
   3535.938,
   3536.035,
   3536.133,
   3536.328,
   3536.719,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3550.977,
   3551.172,
   3551.562,
   3553.125,
   3554.688,
   3555.469,
   3555.859,
   3556.055,
   3556.25,
   3559.375,
   3560.938,
   3561.133,
   3561.328,
   3561.719,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3575.977,
   3576.074,
   3576.172,
   3576.562,
   3578.125,
   3579.688,
   3580.469,
   3580.859,
   3581.055,
   3581.25,
   3584.375,
   3585.938,
   3586.133,
   3586.328,
   3586.719,
   3587.5,
   3590.625,
   3591.016,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3601.172,
   3601.562,
   3603.125,
   3604.688,
   3605.469,
   3605.859,
   3606.055,
   3606.25,
   3609.375,
   3610.938,
   3611.133,
   3611.328,
   3611.719,
   3612.5,
   3615.625,
   3616.016,
   3616.211,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3629.688,
   3630.469,
   3630.859,
   3631.055,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.211,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3656.25,
   3659.375,
   3660.938,
   3661.133,
   3661.328,
   3661.719,
   3662.5,
   3665.625,
   3666.016,
   3666.211,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3681.25,
   3684.375,
   3685.938,
   3686.133,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.211,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3706.25,
   3709.375,
   3710.938,
   3711.328,
   3711.719,
   3712.5,
   3715.625,
   3716.016,
   3716.211,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.562,
   3728.125,
   3731.25,
   3737.5,
   3740.625,
   3743.75,
   3745.312,
   3746.094,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.406,
   3767.188,
   3768.75,
   3770.312,
   3771.094,
   3771.289,
   3771.484,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.562,
   3803.125,
   3806.25,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.875,
   3825,
   3826.562,
   3828.125,
   3831.25,
   3834.375,
   3835.938,
   3837.5,
   3840.625,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.484,
   3846.875,
   3850,
   3850.781,
   3851.172,
   3851.367,
   3851.562,
   3853.125,
   3856.25,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.289,
   3871.387,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3881.348,
   3881.445,
   3881.641,
   3882.031,
   3882.812,
   3884.375,
   3885.938,
   3886.328,
   3886.426,
   3886.523,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.289,
   3896.387,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.562,
   3903.125,
   3906.25,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.426,
   3911.523,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.289,
   3921.387,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.465,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.426,
   3936.523,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3950.781,
   3951.172,
   3951.367,
   3951.465,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.426,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3966.504,
   3966.602,
   3966.797,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3975.781,
   3976.172,
   3976.367,
   3976.465,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4001.562,
   4003.125,
   4006.25,
   4006.641,
   4007.031,
   4007.812,
   4009.375,
   4010.938,
   4011.719,
   4012.5,
   4015.625,
   4016.406,
   4017.188,
   4018.75,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4034.375,
   4035.938,
   4037.5,
   4040.625,
   4042.188,
   4043.75,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4059.375,
   4060.938,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.875,
   4100,
   4101.562,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.328,
   4111.523,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4141.602,
   4141.797,
   4142.188,
   4143.75,
   4145.312,
   4146.094,
   4146.484,
   4146.68,
   4146.875,
   4150,
   4151.562,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4178.125,
   4181.25,
   4181.641,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.797,
   4192.188,
   4193.75,
   4196.875,
   4200,
   4201.562,
   4203.125,
   4206.25,
   4212.5,
   4215.625,
   4217.188,
   4218.75,
   4221.875,
   4225,
   4226.562,
   4228.125,
   4231.25,
   4231.641,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.797,
   4242.188,
   4243.75,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4262.5,
   4265.625,
   4266.406,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4321.875,
   4325,
   4326.562,
   4326.758,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4331.641,
   4331.836,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4336.914,
   4337.109,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4351.758,
   4351.855,
   4351.953,
   4352.344,
   4353.125,
   4356.25,
   4356.641,
   4356.836,
   4357.031,
   4357.812,
   4359.375,
   4360.938,
   4361.719,
   4361.914,
   4362.109,
   4362.5,
   4365.625,
   4366.406,
   4366.797,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4381.641,
   4381.836,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4391.895,
   4391.992,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4432.031,
   4432.812,
   4434.375,
   4437.5,
   4440.625,
   4442.188,
   4443.75,
   4446.875,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4466.992,
   4467.188,
   4468.75,
   4471.875,
   4471.973,
   4472.07,
   4472.266,
   4472.656,
   4473.438,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4486.914,
   4487.012,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4496.973,
   4497.07,
   4497.266,
   4497.656,
   4498.438,
   4500,
   4501.562,
   4501.953,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4521.973,
   4522.021,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.051,
   4527.148,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4536.914,
   4537.012,
   4537.109,
   4537.5,
   4540.625,
   4541.406,
   4541.797,
   4541.992,
   4542.041,
   4542.09,
   4542.188,
   4543.75,
   4546.875,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.051,
   4552.148,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4562.109,
   4562.5,
   4565.625,
   4566.406,
   4566.797,
   4566.992,
   4567.09,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.051,
   4577.148,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4590.625,
   4592.188,
   4593.75,
   4596.875,
   4597.07,
   4597.266,
   4597.656,
   4598.438,
   4600,
   4601.562,
   4601.953,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.812,
   4609.375,
   4612.5,
   4618.75,
   4621.875,
   4625,
   4626.562,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4646.875,
   4647.07,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4651.562,
   4651.953,
   4652.148,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.129,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.07,
   4697.168,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4701.953,
   4702.148,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.227,
   4707.422,
   4707.812,
   4709.375,
   4710.938,
   4711.719,
   4712.109,
   4712.207,
   4712.305,
   4712.5,
   4715.625,
   4717.188,
   4718.75,
   4721.875,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.227,
   4732.422,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.5,
   4740.625,
   4742.188,
   4743.75,
   4746.875,
   4750,
   4751.562,
   4753.125,
   4756.25,
   4757.031,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.5,
   4765.625,
   4767.188,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.305,
   4787.5,
   4790.625,
   4792.188,
   4792.285,
   4792.383,
   4792.578,
   4792.969,
   4793.75,
   4796.875,
   4797.266,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.227,
   4807.324,
   4807.422,
   4807.812,
   4809.375,
   4810.938,
   4811.719,
   4812.109,
   4812.305,
   4812.5,
   4815.625,
   4817.188,
   4817.285,
   4817.383,
   4817.578,
   4817.969,
   4818.75,
   4821.875,
   4822.266,
   4822.363,
   4822.461,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.227,
   4832.324,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.422,
   4857.812,
   4859.375,
   4862.5,
   4865.625,
   4867.188,
   4868.75,
   4871.875,
   4875,
   4876.562,
   4877.344,
   4878.125,
   4881.25,
   4882.031,
   4882.422,
   4882.812,
   4884.375,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4952.539,
   4952.734,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4965.625,
   4967.188,
   4967.383,
   4967.578,
   4967.969,
   4968.75,
   4971.875,
   4972.266,
   4972.461,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4977.539,
   4977.734,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5028.125,
   5031.25,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5043.75,
   5046.875,
   5050,
   5056.25,
   5057.812,
   5059.375,
   5062.5,
   5065.625,
   5067.188,
   5068.75,
   5071.875,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5078.125,
   5081.25,
   5082.812,
   5084.375,
   5087.5,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5102.734,
   5103.125,
   5106.25,
   5107.812,
   5109.375,
   5112.5,
   5115.625,
   5117.188,
   5117.578,
   5117.969,
   5118.75,
   5121.875,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5128.125,
   5131.25,
   5132.812,
   5134.375,
   5137.5,
   5140.625,
   5142.188,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5153.125,
   5156.25,
   5157.812,
   5159.375,
   5162.5,
   5165.625,
   5167.188,
   5168.75,
   5171.875,
   5175,
   5187.5,
   5193.75,
   5196.875,
   5200,
   5203.125,
   5206.25,
   5207.812,
   5209.375,
   5212.5,
   5215.625,
   5217.188,
   5217.969,
   5218.75,
   5221.875,
   5222.656,
   5223.438,
   5225,
   5226.562,
   5227.344,
   5227.734,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5237.5,
   5240.625,
   5242.188,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5262.891,
   5263.281,
   5264.062,
   5265.625,
   5267.188,
   5267.578,
   5267.773,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5273.438,
   5275,
   5276.562,
   5277.344,
   5277.734,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5287.891,
   5288.281,
   5289.062,
   5290.625,
   5292.188,
   5292.578,
   5292.773,
   5292.969,
   5293.75,
   5296.875,
   5297.656,
   5297.852,
   5298.047,
   5298.438,
   5300,
   5301.562,
   5302.344,
   5302.734,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5312.891,
   5313.281,
   5314.062,
   5315.625,
   5317.188,
   5317.578,
   5317.773,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5322.852,
   5323.047,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5372.852,
   5373.047,
   5373.438,
   5375,
   5376.562,
   5377.344,
   5377.734,
   5378.125,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5398.047,
   5398.438,
   5400,
   5401.562,
   5402.344,
   5402.734,
   5403.125,
   5406.25,
   5407.812,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5423.047,
   5423.438,
   5425,
   5428.125,
   5431.25,
   5432.812,
   5434.375,
   5437.5,
   5437.891,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5448.438,
   5450,
   5453.125,
   5456.25,
   5457.812,
   5459.375,
   5462.5,
   5463.281,
   5464.062,
   5465.625,
   5467.188,
   5467.969,
   5468.75,
   5471.875,
   5472.656,
   5473.438,
   5475,
   5478.125,
   5481.25,
   5482.812,
   5484.375,
   5487.5,
   5488.281,
   5489.062,
   5490.625,
   5492.188,
   5492.969,
   5493.75,
   5496.875,
   5498.438,
   5500,
   5503.125,
   5506.25,
   5507.812,
   5509.375,
   5512.5,
   5515.625,
   5517.188,
   5517.969,
   5518.75,
   5521.875,
   5523.438,
   5525,
   5528.125,
   5531.25,
   5532.812,
   5534.375,
   5537.5,
   5540.625,
   5543.75,
   5546.875,
   5548.438,
   5550,
   5553.125,
   5556.25,
   5557.812,
   5559.375,
   5562.5,
   5565.625,
   5568.75,
   5571.875,
   5573.438,
   5575,
   5578.125,
   5581.25,
   5582.812,
   5584.375,
   5587.5,
   5590.625,
   5593.75,
   5596.875,
   5598.438,
   5600,
   5603.125,
   5606.25,
   5607.812,
   5609.375,
   5612.5,
   5615.625,
   5618.75,
   5621.875,
   5623.438,
   5625,
   5628.125,
   5631.25,
   5632.812,
   5634.375,
   5637.5,
   5643.75,
   5646.875,
   5650,
   5653.125,
   5656.25,
   5659.375,
   5662.5,
   5668.75,
   5671.875,
   5675,
   5678.125,
   5681.25,
   5684.375,
   5687.5,
   5693.75,
   5700,
   5703.125,
   5706.25,
   5709.375,
   5712.5,
   5718.75,
   5725,
   5728.125,
   5731.25,
   5737.5,
   5743.75,
   5750,
   5753.125,
   5756.25,
   5762.5,
   5768.75,
   5775,
   5781.25,
   5787.5,
   5793.75,
   5800,
   5806.25,
   5812.5,
   5818.75,
   5825,
   5831.25,
   5837.5,
   5843.75,
   5850,
   5856.25,
   5862.5,
   5868.75,
   5875,
   5881.25,
   5887.5,
   5893.75,
   5900,
   5906.25,
   5912.5,
   5918.75,
   5925,
   5931.25,
   5937.5,
   5943.75,
   5950,
   5962.5,
   5975,
   5987.5,
   6000,
   6012.5,
   6025,
   6037.5,
   6050,
   6062.5,
   6075,
   6087.5,
   6100,
   6112.5,
   6125,
   6137.5,
   6150,
   6162.5,
   6175,
   6187.5,
   6200,
   6212.5,
   6225,
   6250,
   6275,
   6300,
   6325,
   6350,
   6375,
   6400,
   6425,
   6450,
   6475,
   6500,
   6525,
   6550,
   6600,
   6650,
   6700,
   6750,
   6800,
   6850,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7500};
   Double_t stack0_fy166[2408] = {
   0,
   2.365879,
   2.409612,
   2.431479,
   2.453843,
   2.498827,
   2.544833,
   2.591358,
   2.638942,
   2.662861,
   2.68733,
   2.736267,
   2.786582,
   2.811745,
   2.837464,
   2.889214,
   2.902209,
   2.915512,
   2.942119,
   2.968726,
   2.982029,
   2.995614,
   3.050329,
   3.077819,
   3.105947,
   3.162204,
   3.220017,
   3.248936,
   3.278476,
   3.337938,
   3.352855,
   3.368137,
   3.398702,
   3.429266,
   3.444548,
   3.460136,
   3.522975,
   3.55453,
   3.586826,
   3.651419,
   3.717768,
   3.750964,
   3.784851,
   3.85309,
   3.870193,
   3.887726,
   3.922792,
   3.957858,
   3.975391,
   3.993257,
   4.065331,
   4.101506,
   4.138538,
   4.212603,
   4.288642,
   4.326694,
   4.345964,
   4.365512,
   4.443708,
   4.463288,
   4.483372,
   4.523541,
   4.563709,
   4.583793,
   4.604235,
   4.686764,
   4.728167,
   4.770554,
   4.855328,
   4.942307,
   4.985843,
   5.007865,
   5.03022,
   5.119639,
   5.14201,
   5.164965,
   5.210876,
   5.256786,
   5.279741,
   5.303077,
   5.39735,
   5.444621,
   5.49301,
   5.589788,
   5.688999,
   5.738665,
   5.76376,
   5.789245,
   5.891184,
   5.916669,
   5.942814,
   5.99511,
   6.047407,
   6.073556,
   6.08669,
   6.100102,
   6.207398,
   6.261171,
   6.316193,
   6.426237,
   6.538918,
   6.595336,
   6.623807,
   6.652725,
   6.768397,
   6.797315,
   6.826924,
   6.886197,
   6.94547,
   6.975107,
   6.989966,
   7.005148,
   7.126604,
   7.187443,
   7.249644,
   7.374044,
   7.501229,
   7.564916,
   7.597013,
   7.629607,
   7.759982,
   7.792575,
   7.825873,
   7.892571,
   7.95927,
   7.99262,
   8.009313,
   8.026368,
   8.162805,
   8.231114,
   8.300859,
   8.44035,
   8.582681,
   8.653957,
   8.689829,
   8.726233,
   8.871849,
   8.908253,
   8.945346,
   9.019685,
   9.094024,
   9.131194,
   9.149779,
   9.16874,
   9.320474,
   9.396406,
   9.473795,
   9.628572,
   9.786132,
   9.865033,
   9.904689,
   9.944891,
   10.1057,
   10.1459,
   10.18675,
   10.26864,
   10.35053,
   10.39147,
   10.41195,
   10.43276,
   10.59949,
   10.68289,
   10.76771,
   10.93735,
   11.10961,
   11.19586,
   11.23916,
   11.283,
   11.45834,
   11.50218,
   11.54659,
   11.63566,
   11.72473,
   11.76926,
   11.79153,
   11.81409,
   11.99497,
   12.08543,
   12.17722,
   12.3608,
   12.5468,
   12.63992,
   12.68662,
   12.73384,
   12.92271,
   12.96993,
   13.01767,
   13.1134,
   13.30512,
   13.49914,
   13.59615,
   13.69442,
   13.89097,
   14.08978,
   14.18932,
   14.2392,
   14.2896,
   14.49118,
   14.54157,
   14.59245,
   14.6945,
   14.89882,
   15.10544,
   15.20874,
   15.3133,
   15.52246,
   15.54864,
   15.57511,
   15.62804,
   15.73391,
   15.83979,
   15.89282,
   15.94641,
   16.16079,
   16.21439,
   16.26848,
   16.37702,
   16.59433,
   16.81418,
   16.9241,
   17.03541,
   17.25812,
   17.28598,
   17.31419,
   17.37061,
   17.48345,
   17.5963,
   17.6528,
   17.71,
   17.93877,
   17.99597,
   18.05373,
   18.16973,
   18.40198,
   18.63733,
   18.75501,
   18.87435,
   19.11323,
   19.14308,
   19.17339,
   19.23403,
   19.3553,
   19.47657,
   19.53728,
   19.59888,
   19.84527,
   19.90686,
   19.93783,
   19.96913,
   20.09433,
   20.21953,
   20.28213,
   20.31343,
   20.34501,
   20.59959,
   20.72688,
   20.85621,
   21.11515,
   21.14752,
   21.1804,
   21.24627,
   21.37801,
   21.50975,
   21.57567,
   21.64272,
   21.91089,
   21.97794,
   22.01163,
   22.04576,
   22.18228,
   22.3188,
   22.38706,
   22.42119,
   22.43825,
   22.45561,
   22.73366,
   22.87268,
   23.01406,
   23.29726,
   23.33266,
   23.36861,
   23.44073,
   23.58496,
   23.7292,
   23.80134,
   23.8748,
   24.16864,
   24.2421,
   24.27899,
   24.3164,
   24.46606,
   24.61571,
   24.69054,
   24.72796,
   24.74666,
   24.76565,
   25.0705,
   25.22292,
   25.24204,
   25.26144,
   25.30025,
   25.37785,
   25.68828,
   25.72709,
   25.76644,
   25.84544,
   26.00346,
   26.16147,
   26.24048,
   26.32087,
   26.6425,
   26.7229,
   26.76322,
   26.80412,
   26.96772,
   27.29516,
   27.62787,
   27.79423,
   27.81505,
   27.83618,
   27.87845,
   27.96299,
   28.30115,
   28.34342,
   28.38617,
   28.47204,
   28.64378,
   28.81553,
   28.9014,
   28.98851,
   29.3372,
   29.42437,
   29.46802,
   29.51224,
   29.6891,
   30.04301,
   30.40162,
   30.58092,
   30.62601,
   30.67142,
   30.76224,
   31.12551,
   31.17092,
   31.21669,
   31.30862,
   31.49248,
   31.67633,
   31.76826,
   31.86116,
   32.23307,
   32.32605,
   32.37256,
   32.41954,
   32.60747,
   32.98343,
   33.36298,
   33.55275,
   33.74396,
   34.1269,
   34.22287,
   34.31938,
   34.5124,
   34.70543,
   34.80194,
   34.89908,
   35.28794,
   35.38516,
   35.43377,
   35.48268,
   35.67838,
   36.06981,
   36.46345,
   36.66026,
   36.85789,
   37.25348,
   37.35249,
   37.45181,
   37.65045,
   37.84908,
   37.9484,
   38.04803,
   38.44674,
   38.64623,
   38.84618,
   39.24609,
   39.64698,
   39.84743,
   40.0482,
   40.44988,
   41.2545,
   42.06038,
   42.4636,
   42.86715,
   43.67466,
   44.4829,
   45.29192,
   45.69666,
   46.1018,
   46.50712,
   46.91273,
   47.72508,
   48.13191,
   48.3354,
   48.5392,
   48.9468,
   49.35528,
   49.55952,
   49.76414,
   50.17362,
   50.58396,
   50.99476,
   51.40656,
   51.61256,
   51.81912,
   52.23224,
   52.64676,
   52.85404,
   53.0619,
   53.478,
   53.58207,
   53.68651,
   53.89539,
   54.10428,
   54.20872,
   54.31348,
   54.73305,
   54.94298,
   55.15374,
   55.57526,
   55.99883,
   56.21064,
   56.2636,
   56.31682,
   56.4233,
   56.84923,
   56.95575,
   57.06285,
   57.27706,
   57.49127,
   57.59837,
   57.70593,
   58.13707,
   58.35283,
   58.56988,
   59.00398,
   59.44119,
   59.65986,
   59.71452,
   59.76958,
   59.87979,
   60.32063,
   60.43088,
   60.54203,
   60.76435,
   60.98666,
   61.09782,
   61.15353,
   61.20962,
   61.65832,
   61.88291,
   62.10943,
   62.56247,
   63.01989,
   63.2487,
   63.3059,
   63.3636,
   63.47921,
   63.94163,
   64.05725,
   64.1741,
   64.40779,
   64.64149,
   64.75834,
   64.8169,
   64.87596,
   65.34844,
   65.58493,
   65.82374,
   66.30136,
   66.78382,
   67.02519,
   67.08553,
   67.14635,
   67.26829,
   67.75604,
   67.87798,
   68.00109,
   68.24738,
   68.49367,
   68.61682,
   68.67847,
   68.74061,
   69.23776,
   69.4865,
   69.73719,
   70.23855,
   70.74349,
   70.99607,
   71.05922,
   71.12265,
   71.24977,
   71.75825,
   71.88537,
   72.01314,
   72.26876,
   72.52439,
   72.6522,
   72.78031,
   73.29375,
   73.55052,
   73.80803,
   74.32306,
   74.83899,
   75.87152,
   76.90395,
   77.41953,
   77.67729,
   77.93455,
   78.44906,
   78.96229,
   79.21885,
   79.34702,
   79.4749,
   79.98644,
   80.11433,
   80.24184,
   80.49678,
   81.00645,
   81.5147,
   81.7688,
   82.0222,
   82.52901,
   83.03478,
   83.54022,
   84.04518,
   85.0548,
   85.55996,
   85.81255,
   86.06565,
   86.57185,
   87.07958,
   87.33353,
   87.46063,
   87.58819,
   88.09842,
   88.22598,
   88.35413,
   88.6107,
   88.86728,
   88.99557,
   89.05971,
   89.1242,
   89.64078,
   89.89906,
   90.15925,
   90.67963,
   90.74478,
   90.81033,
   90.94143,
   91.20365,
   91.46586,
   91.59716,
   91.72929,
   92.25784,
   92.38997,
   92.52289,
   92.78917,
   93.05545,
   93.18859,
   93.25516,
   93.32208,
   93.85837,
   94.12652,
   94.39627,
   94.93582,
   95.0033,
   95.07107,
   95.20661,
   95.4777,
   95.74878,
   95.8844,
   96.02039,
   96.56439,
   97.65388,
   98.19866,
   98.47104,
   98.74284,
   99.2864,
   99.35433,
   99.42198,
   99.55729,
   99.8279,
   100.0985,
   100.2337,
   100.3681,
   100.9059,
   101.0403,
   101.1073,
   101.174,
   101.4406,
   101.7072,
   101.8405,
   101.9071,
   101.9733,
   102.5009,
   102.7647,
   103.0254,
   103.5465,
   103.6116,
   103.6758,
   103.8042,
   104.061,
   104.3179,
   104.4461,
   104.5724,
   105.0779,
   105.2043,
   105.2359,
   105.2671,
   105.3292,
   105.5775,
   105.8259,
   105.95,
   106.0121,
   106.0431,
   106.0736,
   106.561,
   106.8047,
   106.8199,
   106.8348,
   106.8647,
   106.9244,
   107.0438,
   107.5215,
   107.5812,
   107.6397,
   107.7567,
   107.9905,
   108.2244,
   108.3411,
   108.4555,
   108.913,
   109.0274,
   109.056,
   109.0842,
   109.1401,
   109.3636,
   109.5872,
   109.699,
   109.7549,
   109.7829,
   109.8102,
   110.247,
   110.4654,
   110.4925,
   110.5191,
   110.5724,
   110.679,
   111.1055,
   111.1588,
   111.211,
   111.315,
   111.5231,
   111.7312,
   111.8351,
   111.9366,
   112.3426,
   112.4441,
   112.4694,
   112.4821,
   112.4945,
   112.544,
   112.7419,
   112.9399,
   113.0389,
   113.0883,
   113.1131,
   113.1373,
   113.5233,
   113.7162,
   113.7402,
   113.7637,
   113.8108,
   113.9048,
   114.281,
   114.3281,
   114.3741,
   114.4658,
   114.6491,
   114.8324,
   114.9241,
   115.0134,
   115.3706,
   115.4599,
   115.5044,
   115.5479,
   115.7219,
   115.8959,
   115.983,
   116.0265,
   116.0482,
   116.0696,
   116.4086,
   116.5781,
   116.5993,
   116.6199,
   116.6612,
   116.7437,
   117.074,
   117.1152,
   117.1356,
   117.1557,
   117.2361,
   117.3969,
   117.5577,
   117.6381,
   117.7164,
   118.0295,
   118.1078,
   118.1468,
   118.1849,
   118.3373,
   118.4896,
   118.5658,
   118.6039,
   118.6229,
   118.6417,
   118.9382,
   119.0864,
   119.1049,
   119.123,
   119.159,
   119.2311,
   119.5194,
   119.5555,
   119.5733,
   119.5908,
   119.6609,
   119.801,
   119.9411,
   120.0111,
   120.0793,
   120.3514,
   120.4194,
   120.4534,
   120.4864,
   120.6183,
   120.8821,
   121.1379,
   121.2658,
   121.2818,
   121.2974,
   121.3283,
   121.3903,
   121.6379,
   121.6689,
   121.6842,
   121.6992,
   121.7591,
   121.8788,
   121.9985,
   122.0584,
   122.1164,
   122.3476,
   122.4054,
   122.4343,
   122.4622,
   122.5737,
   122.7965,
   123.0114,
   123.1189,
   123.1323,
   123.1454,
   123.1712,
   123.223,
   123.4299,
   123.4558,
   123.4686,
   123.4811,
   123.5309,
   123.6305,
   123.7301,
   123.7799,
   123.8281,
   124.02,
   124.0679,
   124.0919,
   124.1151,
   124.2076,
   124.3925,
   124.5712,
   124.6605,
   124.6827,
   124.7043,
   124.7476,
   124.9207,
   124.9423,
   124.9531,
   124.9637,
   125.0058,
   125.09,
   125.1742,
   125.2162,
   125.2575,
   125.4221,
   125.4633,
   125.4838,
   125.5041,
   125.585,
   125.7468,
   126.0669,
   126.2265,
   126.3866,
   126.4667,
   126.5068,
   126.5472,
   126.7092,
   126.7497,
   126.7699,
   126.7904,
   126.8728,
   127.0377,
   127.2064,
   127.2907,
   127.3119,
   127.3336,
   127.3769,
   127.5504,
   127.594,
   127.6388,
   127.7283,
   127.8178,
   127.8626,
   127.8738,
   127.8854,
   127.9085,
   128.0937,
   128.14,
   128.1632,
   128.187,
   128.2829,
   128.4748,
   128.6736,
   128.773,
   128.798,
   128.8237,
   128.8752,
   129.0811,
   129.1329,
   129.1861,
   129.2926,
   129.3991,
   129.4523,
   129.4656,
   129.4793,
   129.5068,
   129.7265,
   129.7814,
   129.8089,
   129.8369,
   129.9499,
   130.1759,
   130.4075,
   130.5234,
   130.5524,
   130.5819,
   130.6411,
   130.8777,
   130.937,
   130.9972,
   131.1175,
   131.2378,
   131.2979,
   131.3586,
   131.6022,
   131.7241,
   131.8468,
   132.0921,
   132.3379,
   132.4608,
   132.5834,
   132.8283,
   132.8894,
   132.9501,
   133.0713,
   133.1926,
   133.2533,
   133.2834,
   133.3132,
   133.5519,
   133.6116,
   133.6414,
   133.6563,
   133.6709,
   133.7876,
   134.0209,
   134.2475,
   134.3606,
   134.3889,
   134.4162,
   134.4707,
   134.6885,
   134.7429,
   134.7948,
   134.8987,
   135.0026,
   135.0545,
   135.0675,
   135.0739,
   135.08,
   135.1046,
   135.3008,
   135.3498,
   135.3743,
   135.3866,
   135.3981,
   135.4897,
   135.6728,
   135.6785,
   135.684,
   135.6945,
   135.7156,
   135.7578,
   135.8422,
   135.9265,
   135.9476,
   135.9527,
   135.9575,
   135.967,
   136.0053,
   136.1583,
   136.1965,
   136.2306,
   136.2987,
   136.3667,
   136.4008,
   136.4093,
   136.4135,
   136.4173,
   136.4321,
   136.5503,
   136.5799,
   136.5947,
   136.6021,
   136.6085,
   136.6582,
   136.7577,
   136.7636,
   136.7686,
   136.7786,
   136.7986,
   136.8385,
   136.8785,
   136.8885,
   136.8909,
   136.8928,
   136.8965,
   136.9115,
   136.9713,
   136.9862,
   136.9961,
   137.0158,
   137.0355,
   137.0454,
   137.0478,
   137.0491,
   137.0499,
   137.0522,
   137.071,
   137.0757,
   137.078,
   137.0792,
   137.0795,
   137.0795,
   137.0785,
   137.0767,
   137.0765,
   137.0751,
   137.0723,
   137.0668,
   137.0557,
   137.0446,
   137.0418,
   137.0411,
   137.0399,
   137.0373,
   137.0267,
   136.9846,
   136.974,
   136.9589,
   136.9281,
   136.8974,
   136.882,
   136.8741,
   136.8641,
   136.784,
   136.764,
   136.754,
   136.7489,
   136.7464,
   136.7433,
   136.6944,
   136.5967,
   136.5906,
   136.5835,
   136.5692,
   136.5406,
   136.4834,
   136.4262,
   136.4119,
   136.4084,
   136.4045,
   136.3964,
   136.3639,
   136.2341,
   136.2016,
   136.1974,
   136.1929,
   136.1839,
   136.1659,
   136.0939,
   136.0219,
   135.9859,
   135.9678,
   135.9482,
   135.7913,
   135.7521,
   135.7324,
   135.7226,
   135.7177,
   135.7125,
   135.6283,
   135.4598,
   135.4493,
   135.4382,
   135.4159,
   135.3712,
   135.2819,
   135.1925,
   135.1702,
   135.1589,
   135.1472,
   135.1003,
   134.9127,
   134.8659,
   134.8173,
   134.7197,
   134.6221,
   134.5733,
   134.5489,
   134.5237,
   134.3222,
   134.2213,
   134.1179,
   133.911,
   133.885,
   133.8586,
   133.8058,
   133.7003,
   133.5947,
   133.5417,
   133.4881,
   133.2736,
   133.22,
   133.1658,
   133.0573,
   132.84,
   132.6209,
   132.5113,
   132.401,
   132.1804,
   131.9587,
   131.8478,
   131.7365,
   131.5137,
   131.4021,
   131.2901,
   131.0662,
   130.8413,
   130.7288,
   130.6157,
   130.3894,
   130.1617,
   130.0478,
   129.9907,
   129.9332,
   129.7033,
   129.6458,
   129.5878,
   129.4715,
   129.3552,
   129.2971,
   129.268,
   129.2387,
   129.003,
   128.8851,
   128.7654,
   128.5259,
   128.4958,
   128.4653,
   128.4044,
   128.2824,
   128.1604,
   128.0992,
   128.0369,
   127.7878,
   127.7255,
   127.7099,
   127.6939,
   127.6621,
   127.5346,
   127.4071,
   127.3434,
   127.3115,
   127.279,
   127.0175,
   126.8868,
   126.7526,
   126.4839,
   126.4502,
   126.4157,
   126.3466,
   126.2083,
   126.0701,
   126.0356,
   126.0183,
   126.0007,
   125.9296,
   125.6448,
   125.5736,
   125.5558,
   125.5375,
   125.5009,
   125.3541,
   125.2073,
   125.1339,
   125.0973,
   125.0787,
   125.0598,
   124.7571,
   124.6058,
   124.4499,
   124.1377,
   124.0987,
   124.0584,
   123.978,
   123.817,
   123.6561,
   123.5754,
   123.4925,
   123.1609,
   123.078,
   123.0572,
   123.036,
   122.9933,
   122.8226,
   122.652,
   122.5666,
   122.5239,
   122.5025,
   122.4806,
   122.1295,
   121.954,
   121.7741,
   121.4137,
   121.3686,
   121.3225,
   121.2301,
   121.0454,
   120.8607,
   120.7682,
   120.6737,
   120.2957,
   120.2012,
   120.1775,
   120.1536,
   120.1053,
   119.9123,
   119.7193,
   119.6228,
   119.5746,
   119.5504,
   119.5259,
   119.1325,
   118.9359,
   118.7362,
   118.3363,
   118.2864,
   118.2357,
   118.1343,
   117.9316,
   117.7288,
   117.6273,
   117.5248,
   117.1144,
   117.0118,
   116.9604,
   116.9086,
   116.7015,
   116.2872,
   115.8703,
   115.6618,
   115.4525,
   115.0338,
   114.1953,
   113.7762,
   113.5669,
   113.3581,
   112.9406,
   112.5254,
   112.3178,
   112.1117,
   111.6999,
   111.6484,
   111.5973,
   111.4954,
   111.2916,
   111.0879,
   110.986,
   110.8853,
   110.4829,
   110.3822,
   110.332,
   110.2825,
   110.0842,
   109.6878,
   109.2978,
   109.1027,
   109.0784,
   109.0544,
   109.0066,
   108.9108,
   108.5279,
   108.48,
   108.4563,
   108.4328,
   108.339,
   108.1513,
   107.9636,
   107.8698,
   107.7779,
   107.4106,
   107.3187,
   107.2729,
   107.228,
   107.0486,
   106.8691,
   106.7794,
   106.7345,
   106.7121,
   106.6899,
   106.3396,
   106.1644,
   106.1425,
   106.1211,
   106.0784,
   105.9931,
   105.6515,
   105.6088,
   105.5876,
   105.5669,
   105.4837,
   105.3174,
   105.1511,
   105.0679,
   104.9869,
   104.6632,
   104.5823,
   104.5419,
   104.5026,
   104.3453,
   104.031,
   103.7255,
   103.5727,
   103.5537,
   103.535,
   103.4979,
   103.4238,
   103.1274,
   103.0904,
   103.072,
   103.054,
   102.9822,
   102.8385,
   102.6949,
   102.623,
   102.5532,
   102.2751,
   102.2055,
   102.1708,
   102.1371,
   102.0026,
   101.7337,
   101.474,
   101.3441,
   101.3279,
   101.3121,
   101.2808,
   101.2182,
   100.9678,
   100.9365,
   100.9209,
   100.9058,
   100.8456,
   100.7251,
   100.6047,
   100.5445,
   100.5297,
   100.5152,
   100.4863,
   100.2551,
   100.1973,
   100.1684,
   100.1406,
   100.0299,
   99.80861,
   99.59727,
   99.4916,
   99.47839,
   99.4718,
   99.46551,
   99.44037,
   99.3901,
   99.18899,
   99.16385,
   99.15128,
   99.13929,
   99.09162,
   98.99627,
   98.90092,
   98.85325,
   98.84151,
   98.83025,
   98.80773,
   98.62761,
   98.58257,
   98.56006,
   98.53864,
   98.45391,
   98.28446,
   98.12571,
   98.04634,
   98.02676,
   98.00825,
   97.97123,
   97.82316,
   97.80466,
   97.7954,
   97.78665,
   97.75227,
   97.6835,
   97.61474,
   97.58036,
   97.57185,
   97.5639,
   97.54799,
   97.42075,
   97.38895,
   97.37304,
   97.36907,
   97.36541,
   97.35807,
   97.29942,
   97.1821,
   97.07414,
   97.02019,
   97.00685,
   96.99446,
   96.96968,
   96.87057,
   96.85818,
   96.85198,
   96.84611,
   96.82333,
   96.77776,
   96.7322,
   96.70942,
   96.70373,
   96.69848,
   96.68797,
   96.60393,
   96.58291,
   96.57241,
   96.56242,
   96.52341,
   96.44538,
   96.37211,
   96.33551,
   96.32639,
   96.31769,
   96.30028,
   96.23062,
   96.21328,
   96.19641,
   96.16266,
   96.09528,
   96.02847,
   95.99499,
   95.96116,
   95.8935,
   95.82349,
   95.78845,
   95.77969,
   95.77044,
   95.75192,
   95.67786,
   95.65921,
   95.63931,
   95.59949,
   95.55968,
   95.53977,
   95.5348,
   95.52948,
   95.51864,
   95.4319,
   95.41022,
   95.39937,
   95.39388,
   95.38792,
   95.34024,
   95.24489,
   95.24191,
   95.23861,
   95.23203,
   95.21885,
   95.1925,
   95.1398,
   95.08709,
   95.07392,
   95.0594,
   95.0302,
   94.91339,
   94.88399,
   94.85162,
   94.78689,
   94.72215,
   94.68979,
   94.68169,
   94.67754,
   94.67306,
   94.65515,
   94.51187,
   94.47605,
   94.45814,
   94.44918,
   94.4393,
   94.36024,
   94.20212,
   94.19718,
   94.19187,
   94.181,
   94.15927,
   94.1158,
   94.02886,
   93.94193,
   93.92019,
   93.89665,
   93.84905,
   93.65865,
   93.61092,
   93.55903,
   93.45524,
   93.35146,
   93.29957,
   93.28659,
   93.28011,
   93.27307,
   93.24492,
   93.01967,
   92.96336,
   92.9352,
   92.92112,
   92.90606,
   92.78441,
   92.54112,
   92.53351,
   92.52971,
   92.52563,
   92.50928,
   92.47658,
   92.41119,
   92.2804,
   92.14961,
   92.11691,
   92.10859,
   92.09985,
   92.08235,
   92.01236,
   91.73239,
   91.6624,
   91.58783,
   91.43867,
   91.28951,
   91.21493,
   91.19629,
   91.18697,
   91.17722,
   91.13766,
   90.82117,
   90.74204,
   90.70248,
   90.6827,
   90.67776,
   90.67254,
   90.66209,
   90.4949,
   90.16052,
   90.1395,
   90.11751,
   90.07353,
   89.98557,
   89.80966,
   89.63374,
   89.58977,
   89.57877,
   89.56726,
   89.54421,
   89.45203,
   89.08331,
   88.99113,
   88.89503,
   88.70257,
   88.51011,
   88.41387,
   88.36552,
   88.31548,
   87.91516,
   87.81508,
   87.76504,
   87.74002,
   87.7274,
   87.71444,
   87.50704,
   87.09225,
   87.06633,
   87.03957,
   86.98604,
   86.87899,
   86.66489,
   86.45079,
   86.39726,
   86.38388,
   86.37022,
   86.34269,
   86.23257,
   85.79212,
   85.682,
   85.56933,
   85.34361,
   85.1179,
   85.00504,
   84.94854,
   84.89092,
   84.42989,
   84.19914,
   83.96457,
   83.49543,
   83.46611,
   83.43643,
   83.37697,
   83.25805,
   83.0202,
   82.78236,
   82.7229,
   82.66306,
   82.5429,
   82.0623,
   81.94215,
   81.82127,
   81.57936,
   81.09537,
   80.12498,
   79.64002,
   79.15701,
   78.91559,
   78.79515,
   78.67541,
   78.19647,
   78.07674,
   77.95824,
   77.7216,
   77.48497,
   77.36665,
   77.30749,
   77.24919,
   76.78329,
   76.55047,
   76.32203,
   75.86515,
   75.83659,
   75.80844,
   75.75265,
   75.64107,
   75.4179,
   75.19474,
   75.13895,
   75.11105,
   75.08389,
   74.97531,
   74.54096,
   74.43237,
   74.4188,
   74.40552,
   74.3792,
   74.32656,
   74.11602,
   73.90547,
   73.8002,
   73.74756,
   73.69648,
   73.28976,
   73.08651,
   72.8908,
   72.4994,
   72.47493,
   72.4627,
   72.45095,
   72.40403,
   72.31019,
   72.12251,
   71.93483,
   71.88791,
   71.86445,
   71.84187,
   71.75217,
   71.39337,
   71.30367,
   71.28148,
   71.26011,
   71.21737,
   71.04639,
   70.87542,
   70.78993,
   70.74719,
   70.73661,
   70.72645,
   70.70614,
   70.3811,
   70.21858,
   70.06439,
   69.75608,
   69.73681,
   69.72717,
   69.71789,
   69.68139,
   69.60838,
   69.46237,
   69.31636,
   69.27986,
   69.26161,
   69.24406,
   69.17496,
   68.89856,
   68.82946,
   68.81228,
   68.79593,
   68.76322,
   68.63238,
   68.50154,
   68.43612,
   68.40341,
   68.39523,
   68.38746,
   68.37195,
   68.12387,
   67.99983,
   67.8818,
   67.64597,
   67.61664,
   67.58851,
   67.53223,
   67.41968,
   67.30713,
   67.27899,
   67.26492,
   67.25119,
   67.19717,
   66.98108,
   66.92706,
   66.91355,
   66.90048,
   66.87437,
   66.7699,
   66.66544,
   66.61321,
   66.5871,
   66.56142,
   66.35767,
   66.2558,
   66.15543,
   65.9548,
   65.75502,
   65.65519,
   65.55502,
   65.35416,
   65.30394,
   65.25313,
   65.15102,
   65.04891,
   64.99785,
   64.97233,
   64.94638,
   64.73668,
   64.63182,
   64.5234,
   64.30616,
   64.27901,
   64.25069,
   64.19402,
   64.08067,
   63.96732,
   63.91041,
   63.85092,
   63.61298,
   63.55349,
   63.53862,
   63.52318,
   63.49183,
   63.36643,
   63.24104,
   63.17834,
   63.14699,
   63.13124,
   63.11468,
   62.84965,
   62.71714,
   62.70886,
   62.70013,
   62.6826,
   62.64755,
   62.57745,
   62.29705,
   62.262,
   62.22508,
   62.15092,
   62.00258,
   61.85425,
   61.77986,
   61.70149,
   61.38797,
   61.30959,
   61.29,
   61.28011,
   61.26977,
   61.22844,
   61.06311,
   60.89777,
   60.81511,
   60.77377,
   60.75311,
   60.73141,
   60.3836,
   60.20969,
   60.19882,
   60.1876,
   60.16481,
   60.11922,
   60.02806,
   59.66341,
   59.61783,
   59.60622,
   59.59432,
   59.57051,
   59.47529,
   59.28484,
   59.09439,
   58.99909,
   58.90002,
   58.50377,
   58.4047,
   58.37994,
   58.36756,
   58.35476,
   58.30345,
   58.09821,
   57.89297,
   57.79034,
   57.73903,
   57.71338,
   57.68705,
   57.26369,
   57.05201,
   57.0254,
   56.99824,
   56.9439,
   56.83523,
   56.40054,
   56.34621,
   56.29092,
   56.17984,
   55.95768,
   55.73553,
   55.62445,
   55.51144,
   55.05931,
   54.94628,
   54.88964,
   54.83238,
   54.60334,
   54.14509,
   53.68297,
   53.45191,
   53.2199,
   52.75561,
   52.29102,
   52.0587,
   51.94254,
   51.82671,
   51.36343,
   51.24761,
   51.18973,
   51.13219,
   50.90203,
   50.44187,
   49.98595,
   49.75798,
   49.72949,
   49.70133,
   49.64505,
   49.53249,
   49.08223,
   49.02595,
   48.99795,
   48.97023,
   48.85936,
   48.63762,
   48.41587,
   48.305,
   48.1959,
   47.76009,
   47.65114,
   47.5967,
   47.54327,
   47.32956,
   46.9024,
   46.48394,
   46.27471,
   46.24856,
   46.22288,
   46.17174,
   46.06946,
   45.66034,
   45.6092,
   45.58375,
   45.55877,
   45.45889,
   45.25912,
   45.05934,
   44.95946,
   44.86173,
   44.47188,
   44.37441,
   44.32568,
   44.27813,
   44.08804,
   43.70806,
   43.33748,
   43.15218,
   43.12902,
   43.10627,
   43.06113,
   42.97084,
   42.60968,
   42.56454,
   42.542,
   42.52001,
   42.43202,
   42.25604,
   42.08006,
   41.99207,
   41.97032,
   41.94889,
   41.90601,
   41.56299,
   41.47724,
   41.43436,
   41.39247,
   41.22529,
   40.89102,
   40.56499,
   40.40198,
   40.3816,
   40.36151,
   40.32176,
   40.24226,
   39.92425,
   39.88449,
   39.86462,
   39.8452,
   39.76761,
   39.61245,
   39.45728,
   39.3797,
   39.36045,
   39.34152,
   39.30364,
   39.00065,
   38.92491,
   38.88703,
   38.8499,
   38.7019,
   38.40593,
   38.11655,
   37.97187,
   37.93586,
   37.90047,
   37.82969,
   37.54656,
   37.51116,
   37.49347,
   37.47607,
   37.40674,
   37.26809,
   37.12945,
   37.06012,
   37.04285,
   37.02586,
   36.99187,
   36.71998,
   36.65201,
   36.61802,
   36.58452,
   36.45105,
   36.18411,
   35.92161,
   35.79037,
   35.75764,
   35.72532,
   35.66068,
   35.40215,
   35.33766,
   35.27387,
   35.1463,
   35.01872,
   34.95494,
   34.89169,
   34.63937,
   34.5134,
   34.38835,
   34.13826,
   33.88976,
   33.76552,
   33.64167,
   33.3942,
   33.14704,
   32.65267,
   32.52897,
   32.40496,
   32.15693,
   31.90763,
   31.78297,
   31.65763,
   31.40652,
   31.34369,
   31.28035,
   31.15369,
   31.02702,
   30.96368,
   30.89989,
   30.64395,
   30.51577,
   30.38633,
   30.12747,
   29.86551,
   29.73449,
   29.70174,
   29.66858,
   29.60223,
   29.33682,
   29.27041,
   29.20319,
   29.06874,
   28.9343,
   28.86708,
   28.83332,
   28.79927,
   28.52686,
   28.39042,
   28.25245,
   27.97652,
   27.69725,
   27.55755,
   27.52263,
   27.48733,
   27.41664,
   27.1339,
   27.06318,
   26.9917,
   26.84874,
   26.70578,
   26.6343,
   26.56234,
   26.27342,
   26.12881,
   25.98297,
   25.69129,
   25.3972,
   25.2501,
   25.17632,
   25.10221,
   24.80576,
   24.73165,
   24.65705,
   24.50784,
   24.20917,
   23.90908,
   23.75896,
   23.60822,
   23.30673,
   23.00421,
   22.85291,
   22.70134,
   22.39795,
   22.09418,
   20.87791,
   20.27061,
   19.96749,
   19.66503,
   19.36297,
   19.06193,
   18.91146,
   18.76168,
   18.46211,
   18.16418,
   18.01527,
   17.94098,
   17.86704,
   17.57127,
   17.49733,
   17.42392,
   17.27721,
   17.13049,
   17.05714,
   17.02046,
   16.98411,
   16.69331,
   16.54799,
   16.40405,
   16.11617,
   15.83127,
   15.68894,
   15.61803,
   15.54775,
   15.2666,
   15.19631,
   15.12687,
   14.98819,
   14.84952,
   14.78019,
   14.74552,
   14.71134,
   14.43807,
   14.30152,
   14.16707,
   13.89817,
   13.86475,
   13.83171,
   13.76564,
   13.6335,
   13.50137,
   13.46833,
   13.45182,
   13.43561,
   13.37076,
   13.11137,
   13.04652,
   12.98276,
   12.85562,
   12.72848,
   12.66491,
   12.63312,
   12.60193,
   12.35299,
   12.22858,
   12.10688,
   11.86349,
   11.83325,
   11.80354,
   11.74413,
   11.62529,
   11.50646,
   11.47675,
   11.46189,
   11.44737,
   11.38943,
   11.15765,
   11.0997,
   11.08532,
   11.07121,
   11.04299,
   10.93011,
   10.81724,
   10.7608,
   10.73258,
   10.70499,
   10.48538,
   10.37559,
   10.26889,
   10.05551,
   10.029,
   10.00311,
   9.951342,
   9.8478,
   9.744258,
   9.718372,
   9.705429,
   9.692793,
   9.642606,
   9.44186,
   9.391673,
   9.379185,
   9.367035,
   9.342736,
   9.24554,
   9.148345,
   9.099747,
   9.075448,
   9.051752,
   8.863708,
   8.769686,
   8.678782,
   8.497056,
   8.474446,
   8.452514,
   8.408649,
   8.32092,
   8.233191,
   8.189576,
   8.14726,
   7.977997,
   7.935682,
   7.92511,
   7.914913,
   7.894518,
   7.81294,
   7.731361,
   7.690572,
   7.670177,
   7.650305,
   7.493146,
   7.414567,
   7.33884,
   7.187557,
   7.168697,
   7.150504,
   7.114118,
   7.041345,
   6.968573,
   6.932367,
   6.897378,
   6.757423,
   6.722434,
   6.713687,
   6.705242,
   6.688427,
   6.621164,
   6.553902,
   6.520271,
   6.503455,
   6.487056,
   6.357794,
   6.293163,
   6.230962,
   6.106789,
   6.091271,
   6.076363,
   6.046547,
   5.986915,
   5.927283,
   5.897582,
   5.868947,
   5.754409,
   5.725774,
   5.711674,
   5.697924,
   5.642925,
   5.587927,
   5.560428,
   5.546678,
   5.533238,
   5.427596,
   5.374775,
   5.323913,
   5.222441,
   5.209758,
   5.197544,
   5.173173,
   5.124431,
   5.075689,
   5.05138,
   5.027961,
   4.934284,
   4.910865,
   4.8993,
   4.888044,
   4.843021,
   4.753193,
   4.666606,
   4.623313,
   4.581539,
   4.498244,
   4.487832,
   4.477764,
   4.457723,
   4.417642,
   4.37756,
   4.357544,
   4.338247,
   4.261061,
   4.241764,
   4.222911,
   4.185732,
   4.111523,
   4.039853,
   4.004018,
   3.969341,
   3.900225,
   3.883193,
   3.86652,
   3.833175,
   3.79983,
   3.783158,
   3.767062,
   3.702679,
   3.686583,
   3.670813,
   3.639717,
   3.577624,
   3.51752,
   3.487468,
   3.4583,
   3.400182,
   3.38583,
   3.371774,
   3.343661,
   3.315549,
   3.301492,
   3.287873,
   3.233454,
   3.206486,
   3.180138,
   3.127507,
   3.076458,
   3.050934,
   3.0261,
   2.976629,
   2.92842,
   2.904439,
   2.892449,
   2.880798,
   2.834287,
   2.811215,
   2.788655,
   2.743577,
   2.699795,
   2.677904,
   2.656567,
   2.614073,
   2.572607,
   2.531626,
   2.491572,
   2.471689,
   2.45224,
   2.413369,
   2.37559,
   2.3567,
   2.338267,
   2.301569,
   2.265731,
   2.230303,
   2.195668,
   2.178465,
   2.16164,
   2.128004,
   2.095307,
   2.078959,
   2.062994,
   2.031224,
   2.000184,
   1.969496,
   1.939499,
   1.924592,
   1.910017,
   1.880873,
   1.852547,
   1.838384,
   1.824545,
   1.79702,
   1.770119,
   1.743524,
   1.717531,
   1.704609,
   1.691979,
   1.66672,
   1.642174,
   1.629901,
   1.617903,
   1.59405,
   1.547678,
   1.525151,
   1.503,
   1.481106,
   1.459823,
   1.438779,
   1.418099,
   1.377881,
   1.358344,
   1.339125,
   1.320134,
   1.301663,
   1.283397,
   1.265449,
   1.230524,
   1.196859,
   1.180359,
   1.164301,
   1.148419,
   1.132812,
   1.102424,
   1.073116,
   1.058748,
   1.044755,
   1.017307,
   0.9907966,
   0.9652115,
   0.9526649,
   0.9404357,
   0.91644,
   0.8932428,
   0.8708391,
   0.8491274,
   0.8280831,
   0.8077205,
   0.7880398,
   0.7689526,
   0.7504383,
   0.7325076,
   0.7151653,
   0.6983339,
   0.6819962,
   0.6661605,
   0.6508346,
   0.6359506,
   0.6214941,
   0.6074715,
   0.5938928,
   0.5806981,
   0.5678755,
   0.5554296,
   0.5433723,
   0.5316503,
   0.5202536,
   0.5091857,
   0.4984593,
   0.4880271,
   0.4778805,
   0.4680222,
   0.4584652,
   0.4401213,
   0.422803,
   0.4064322,
   0.3909682,
   0.3763442,
   0.3625235,
   0.3494487,
   0.3370866,
   0.3253876,
   0.3143212,
   0.3038444,
   0.2939292,
   0.2845382,
   0.2756456,
   0.2672189,
   0.2592341,
   0.2516629,
   0.2444834,
   0.2376708,
   0.231205,
   0.2250644,
   0.2192307,
   0.208411,
   0.1986131,
   0.1897194,
   0.1816264,
   0.1742429,
   0.167489,
   0.1612947,
   0.1555987,
   0.1503476,
   0.1454947,
   0.140999,
   0.1368247,
   0.1329403,
   0.1259335,
   0.1197923,
   0.1143686,
   0.1095422,
   0.1052147,
   0.1013041,
   0.09774167,
   0.09143963,
   0.0859491,
   0.08101981,
   0.07648181,
   0.07222315,
   0.06817258,
   0.06817258,
   0};
   graph = new TGraph(2408,stack0_fx166,stack0_fy166);
   graph->SetName("stack0");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(92);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack0166 = new TH1F("Graph_stack0166","Projection of full_model",2408,2000,8000);
   Graph_stack0166->SetMinimum(0);
   Graph_stack0166->SetMaximum(150.7875);
   Graph_stack0166->SetDirectory(0);
   Graph_stack0166->SetStats(0);
   Graph_stack0166->SetLineWidth(2);
   Graph_stack0166->SetMarkerStyle(20);
   Graph_stack0166->SetMarkerSize(0.2);
   Graph_stack0166->GetXaxis()->SetNdivisions(505);
   Graph_stack0166->GetXaxis()->SetLabelFont(132);
   Graph_stack0166->GetXaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack0166->GetXaxis()->SetTitleFont(132);
   Graph_stack0166->GetYaxis()->SetLabelFont(132);
   Graph_stack0166->GetYaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack0166->GetYaxis()->SetTitleFont(132);
   Graph_stack0166->GetZaxis()->SetLabelFont(132);
   Graph_stack0166->GetZaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack0166->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack0166);
   
   graph->Draw("f");
   
   Double_t full_mod_fx167[101] = {
   2400,
   2400,
   2500,
   2600,
   2650,
   2700,
   2750,
   2800,
   2900,
   3000,
   3100,
   3200,
   3250,
   3300,
   3400,
   3450,
   3500,
   3550,
   3600,
   3650,
   3700,
   3800,
   3850,
   3900,
   3925,
   3950,
   4000,
   4100,
   4150,
   4200,
   4250,
   4300,
   4350,
   4400,
   4500,
   4550,
   4600,
   4700,
   4725,
   4750,
   4800,
   4900,
   4925,
   4950,
   4975,
   5000,
   5100,
   5125,
   5150,
   5175,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5300,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5462.5,
   5475,
   5487.5,
   5500,
   5525,
   5550,
   5575,
   5600,
   5625,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   6000,
   6100,
   6200,
   6300,
   6400,
   6500,
   6600,
   6700,
   6800,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7600,
   7600};
   Double_t full_mod_fy167[101] = {
   0,
   3.673988,
   3.673988,
   6.995135,
   9.533225,
   12.78398,
   16.7369,
   21.22232,
   30.63179,
   40.352,
   51.84308,
   64.74132,
   71.92427,
   79.94593,
   97.98422,
   107.2853,
   117.121,
   126.3894,
   134.1626,
   140.4948,
   145.5336,
   154.087,
   159.5123,
   164.3183,
   165.8239,
   166.5691,
   166.2766,
   163.6066,
   161.3934,
   158.3687,
   155.6759,
   154.3654,
   154.383,
   155.6615,
   161.5837,
   164.1737,
   165.7446,
   167.0269,
   168.0043,
   169.5526,
   173.6729,
   181.1337,
   183.9321,
   188.1158,
   194.0691,
   201.8306,
   240.4234,
   248.7003,
   255.4909,
   260.6041,
   264.0143,
   265.0287,
   265.4812,
   265.241,
   264.1975,
   263.0441,
   261.1884,
   258.6473,
   255.4432,
   251.6081,
   247.1823,
   236.7567,
   128.665,
   117.2954,
   106.9522,
   97.63123,
   89.28787,
   81.85525,
   75.24874,
   69.38034,
   64.16007,
   55.34038,
   48.22651,
   42.40259,
   37.57331,
   33.52243,
   30.08219,
   24.53154,
   20.20781,
   16.7612,
   14.00389,
   11.77946,
   8.442652,
   6.160536,
   4.643633,
   3.624294,
   2.901654,
   2.365815,
   1.956887,
   1.636633,
   1.378708,
   1.165616,
   0.9863892,
   0.8342123,
   0.7045907,
   0.5942346,
   0.5004826,
   0.421045,
   0.421045,
   0.421045,
   0};
   graph = new TGraph(101,full_mod_fx167,full_mod_fy167);
   graph->SetName("full_mod");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_full_mod167 = new TH1F("Graph_full_mod167","Projection of full_model",101,1880,8120);
   Graph_full_mod167->SetMinimum(0);
   Graph_full_mod167->SetMaximum(292.0293);
   Graph_full_mod167->SetDirectory(0);
   Graph_full_mod167->SetStats(0);
   Graph_full_mod167->SetLineWidth(2);
   Graph_full_mod167->SetMarkerStyle(20);
   Graph_full_mod167->SetMarkerSize(0.2);
   Graph_full_mod167->GetXaxis()->SetNdivisions(505);
   Graph_full_mod167->GetXaxis()->SetLabelFont(132);
   Graph_full_mod167->GetXaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetXaxis()->SetTitleOffset(0.85);
   Graph_full_mod167->GetXaxis()->SetTitleFont(132);
   Graph_full_mod167->GetYaxis()->SetLabelFont(132);
   Graph_full_mod167->GetYaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetYaxis()->SetTitleOffset(0.74);
   Graph_full_mod167->GetYaxis()->SetTitleFont(132);
   Graph_full_mod167->GetZaxis()->SetLabelFont(132);
   Graph_full_mod167->GetZaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetZaxis()->SetTitleOffset(0.8);
   Graph_full_mod167->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_mod167);
   
   graph->Draw("l");
   
   Double_t h_data_to_fit_fx3175[50] = {
   2550,
   2650,
   2750,
   2850,
   2950,
   3050,
   3150,
   3250,
   3350,
   3450,
   3550,
   3650,
   3750,
   3850,
   3950,
   4050,
   4150,
   4250,
   4350,
   4450,
   4550,
   4650,
   4750,
   4850,
   4950,
   5050,
   5150,
   5250,
   5350,
   5450,
   5550,
   5650,
   5750,
   5850,
   5950,
   6050,
   6150,
   6250,
   6350,
   6450,
   6550,
   6650,
   6750,
   6850,
   6950,
   7050,
   7150,
   7250,
   7350,
   7450};
   Double_t h_data_to_fit_fy3175[50] = {
   2,
   8,
   15,
   29,
   35,
   32,
   67,
   73,
   97,
   117,
   110,
   144,
   160,
   145,
   167,
   165,
   158,
   163,
   146,
   169,
   175,
   153,
   175,
   166,
   197,
   221,
   253,
   258,
   184,
   90,
   57,
   31,
   16,
   14,
   9,
   9,
   5,
   4,
   5,
   4,
   2,
   1,
   1,
   0,
   2,
   1,
   0,
   0,
   1,
   0};
   Double_t h_data_to_fit_felx3175[50] = {
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50};
   Double_t h_data_to_fit_fely3175[50] = {
   1.291815,
   2.768386,
   3.82938,
   5.353932,
   5.887675,
   5.627135,
   8.164873,
   8.524388,
   9.831854,
   10.3282,
   10,
   11.51041,
   12.15899,
   11.55197,
   12.43252,
   12.35496,
   12.07975,
   12.27693,
   11.59339,
   12.50961,
   12.7382,
   11.87942,
   12.7382,
   12.3938,
   13.54457,
   14.37447,
   15.41383,
   15.57016,
   13.07387,
   9.469177,
   7.527619,
   5.537565,
   3.957801,
   3.6965,
   2.943461,
   2.943461,
   2.159691,
   1.914339,
   2.159691,
   1.914339,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   1.291815,
   0.8272462,
   0,
   0,
   0.8272462,
   0};
   Double_t h_data_to_fit_fehx3175[50] = {
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50};
   Double_t h_data_to_fit_fehy3175[50] = {
   2.63786,
   3.945142,
   4.958738,
   6.44702,
   6.97241,
   6.715753,
   9.226102,
   9.583044,
   10.88273,
   11.3282,
   11,
   12.51041,
   13.15899,
   12.55197,
   13.43252,
   13.35496,
   13.07975,
   13.27693,
   12.59339,
   13.50961,
   13.7382,
   12.87942,
   13.7382,
   13.3938,
   14.54457,
   15.37447,
   16.41383,
   16.57016,
   14.07387,
   10.522,
   8.594007,
   6.627601,
   5.083066,
   4.830381,
   4.110204,
   4.110204,
   3.382473,
   3.162753,
   3.382473,
   3.162753,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   2.299527,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_to_fit_fx3175,h_data_to_fit_fy3175,h_data_to_fit_felx3175,h_data_to_fit_fehx3175,h_data_to_fit_fely3175,h_data_to_fit_fehy3175);
   grae->SetName("h_data_to_fit");
   grae->SetTitle("Histogram of data_to_fit_plot__Bminus_MCORR");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.2);
   
   TH1F *Graph_h_data_to_fit3175 = new TH1F("Graph_h_data_to_fit3175","Histogram of data_to_fit_plot__Bminus_MCORR",100,2000,8000);
   Graph_h_data_to_fit3175->SetMinimum(0);
   Graph_h_data_to_fit3175->SetMaximum(302.0272);
   Graph_h_data_to_fit3175->SetDirectory(0);
   Graph_h_data_to_fit3175->SetStats(0);
   Graph_h_data_to_fit3175->SetLineWidth(2);
   Graph_h_data_to_fit3175->SetMarkerStyle(20);
   Graph_h_data_to_fit3175->SetMarkerSize(0.2);
   Graph_h_data_to_fit3175->GetXaxis()->SetNdivisions(505);
   Graph_h_data_to_fit3175->GetXaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleOffset(0.85);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleFont(132);
   Graph_h_data_to_fit3175->GetYaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleOffset(0.74);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleFont(132);
   Graph_h_data_to_fit3175->GetZaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleOffset(0.8);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_to_fit3175);
   
   grae->Draw("p");
   
   Double_t sig_fx168[94] = {
   2500,
   2500,
   2600,
   2700,
   2800,
   2900,
   3000,
   3100,
   3200,
   3300,
   3400,
   3500,
   3600,
   3700,
   3800,
   3900,
   4000,
   4100,
   4200,
   4300,
   4400,
   4450,
   4500,
   4600,
   4700,
   4750,
   4800,
   4825,
   4850,
   4875,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5100,
   5125,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5462.5,
   5475,
   5487.5,
   5500,
   5512.5,
   5525,
   5550,
   5575,
   5600,
   5625,
   5650,
   5700,
   5750,
   5800,
   5900,
   6000,
   6100,
   6200,
   6300,
   6400,
   6500,
   6600,
   6700,
   6800,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7500};
   Double_t sig_fy168[94] = {
   0,
   0.0958646,
   0.143243,
   0.2108778,
   0.3058695,
   0.4371201,
   0.6155294,
   0.8541377,
   1.16823,
   1.575479,
   2.096342,
   2.755087,
   3.582096,
   4.618259,
   5.922207,
   7.580537,
   9.719663,
   12.51547,
   16.19399,
   21.01421,
   27.2248,
   30.90935,
   34.99336,
   44.33032,
   55.14758,
   61.21124,
   68.01282,
   71.84949,
   76.10364,
   80.89565,
   86.35949,
   92.63126,
   99.83217,
   108.0466,
   117.2969,
   127.5188,
   138.5405,
   161.7064,
   172.942,
   183.23,
   187.8584,
   192.076,
   195.8443,
   199.1211,
   201.8413,
   203.9045,
   205.1871,
   205.5804,
   205.1178,
   203.9356,
   202.0495,
   199.4835,
   196.2706,
   192.4509,
   188.0715,
   183.1849,
   82.9218,
   72.54395,
   63.22404,
   54.95648,
   47.69727,
   41.37671,
   35.91033,
   31.20732,
   27.17669,
   23.7314,
   20.7908,
   16.13986,
   12.73655,
   10.21429,
   8.309098,
   6.838201,
   4.75194,
   3.398638,
   2.520123,
   1.623969,
   1.290711,
   1.145314,
   1.047593,
   0.9586883,
   0.8712218,
   0.7850986,
   0.7014058,
   0.6212302,
   0.5454722,
   0.4748207,
   0.4097542,
   0.3505533,
   0.2973182,
   0.2499919,
   0.2083853,
   0.1722047,
   0.1722047,
   0};
   graph = new TGraph(94,sig_fx168,sig_fy168);
   graph->SetName("sig");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_sig168 = new TH1F("Graph_sig168","Projection of full_model",100,2000,8000);
   Graph_sig168->SetMinimum(0);
   Graph_sig168->SetMaximum(226.1384);
   Graph_sig168->SetDirectory(0);
   Graph_sig168->SetStats(0);
   Graph_sig168->SetLineWidth(2);
   Graph_sig168->SetMarkerStyle(20);
   Graph_sig168->SetMarkerSize(0.2);
   Graph_sig168->GetXaxis()->SetNdivisions(505);
   Graph_sig168->GetXaxis()->SetLabelFont(132);
   Graph_sig168->GetXaxis()->SetTitleSize(0.048);
   Graph_sig168->GetXaxis()->SetTitleOffset(0.85);
   Graph_sig168->GetXaxis()->SetTitleFont(132);
   Graph_sig168->GetYaxis()->SetLabelFont(132);
   Graph_sig168->GetYaxis()->SetTitleSize(0.048);
   Graph_sig168->GetYaxis()->SetTitleOffset(0.74);
   Graph_sig168->GetYaxis()->SetTitleFont(132);
   Graph_sig168->GetZaxis()->SetLabelFont(132);
   Graph_sig168->GetZaxis()->SetTitleSize(0.048);
   Graph_sig168->GetZaxis()->SetTitleOffset(0.8);
   Graph_sig168->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig168);
   
   graph->Draw("l");
   
   TH1D *frame_dbcc540__350 = new TH1D("frame_dbcc540__350","A RooPlot of \"Bminus_MCORR\"",50,2500,7500);
   frame_dbcc540__350->SetBinContent(1,288.2987);
   frame_dbcc540__350->SetMinimum(0);
   frame_dbcc540__350->SetMaximum(345.9584);
   frame_dbcc540__350->SetEntries(1);
   frame_dbcc540__350->SetDirectory(0);
   frame_dbcc540__350->SetStats(0);
   frame_dbcc540__350->SetLineWidth(2);
   frame_dbcc540__350->SetMarkerStyle(20);
   frame_dbcc540__350->SetMarkerSize(0.2);
   frame_dbcc540__350->GetXaxis()->SetTitle("#it{m}_{corr} [GeV/#it{c}^{2}]");
   frame_dbcc540__350->GetXaxis()->SetNdivisions(505);
   frame_dbcc540__350->GetXaxis()->SetLabelFont(132);
   frame_dbcc540__350->GetXaxis()->SetLabelSize(0.07);
   frame_dbcc540__350->GetXaxis()->SetTitleSize(0.07);
   frame_dbcc540__350->GetXaxis()->SetTitleFont(132);
   frame_dbcc540__350->GetYaxis()->SetTitle("Entries / (0.1GeV/#it{c}^{2})");
   frame_dbcc540__350->GetYaxis()->SetLabelFont(132);
   frame_dbcc540__350->GetYaxis()->SetLabelSize(0.07);
   frame_dbcc540__350->GetYaxis()->SetTitleSize(0.07);
   frame_dbcc540__350->GetYaxis()->SetTitleOffset(1.1);
   frame_dbcc540__350->GetYaxis()->SetTitleFont(132);
   frame_dbcc540__350->GetZaxis()->SetLabelFont(132);
   frame_dbcc540__350->GetZaxis()->SetTitleSize(0.048);
   frame_dbcc540__350->GetZaxis()->SetTitleOffset(0.8);
   frame_dbcc540__350->GetZaxis()->SetTitleFont(132);
   frame_dbcc540__350->Draw("AXISSAME");
   TBox *box = new TBox(7601,-99999,9000,10);
   box->SetLineWidth(2);
   box->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.77,0.75,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  #splitline{2011 + 2012 + 2016}{#scale[1.2]{#it{m(p#bar{p})} #in } [1.87, 2.0] GeV/#it{c}^{2} }");
   pt->Draw();
   pad1->Modified();
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "The pad 20% of the height",0,0,1,0);
   pad2->Draw();
   pad2->cd();
   pad2->Range(0,0,1,1);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.15);
   pad2->SetRightMargin(0.2);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   TLine *line = new TLine(2500,1,7500,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-1,7500,-1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,2,7500,2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-2,7500,-2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,3,7500,3);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-3,7500,-3);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-4,7500,-4);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,4,7500,4);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->cd();
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->Modified();
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->cd();
   bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can->SetSelected(bin0/FullFit2011_2012_2016_PPbin_0_paper_nopulls_can);
}


==> figs/Fig3c.C <==
void FullFit2011_2012_2016_PPbin_1_paper_nopulls_fit()
{
//=========Macro generated from canvas: bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can/bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can
//=========  (Wed Nov  6 11:53:06 2019) by ROOT version6.08/06
   TCanvas *bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can = new TCanvas("bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can", "bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can",0,0,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->SetHighLightColor(2);
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->Range(0,0,1,1);
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->SetFillColor(0);
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->SetBorderMode(0);
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->SetBorderSize(2);
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->SetTickx(1);
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->SetTicky(1);
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->SetRightMargin(0.2);
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->SetFrameLineWidth(2);
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "The pad 80% of the height",0,0,1,1);
   pad1->Draw();
   pad1->cd();
   pad1->Range(1250,-98.99056,9062.5,560.9465);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.16);
   pad1->SetRightMargin(0.2);
   pad1->SetBottomMargin(0.15);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_f5172d0__349 = new TH1D("frame_f5172d0__349","A RooPlot of \"Bminus_MCORR\"",50,2500,7500);
   frame_f5172d0__349->SetBinContent(1,412.4607);
   frame_f5172d0__349->SetMinimum(0);
   frame_f5172d0__349->SetMaximum(494.9528);
   frame_f5172d0__349->SetEntries(1);
   frame_f5172d0__349->SetDirectory(0);
   frame_f5172d0__349->SetStats(0);
   frame_f5172d0__349->SetLineWidth(2);
   frame_f5172d0__349->SetMarkerStyle(20);
   frame_f5172d0__349->SetMarkerSize(0.2);
   frame_f5172d0__349->GetXaxis()->SetTitle("#it{m}_{corr} [GeV/#it{c}^{2}]");
   frame_f5172d0__349->GetXaxis()->SetNdivisions(505);
   frame_f5172d0__349->GetXaxis()->SetLabelFont(132);
   frame_f5172d0__349->GetXaxis()->SetLabelSize(0.07);
   frame_f5172d0__349->GetXaxis()->SetTitleSize(0.07);
   frame_f5172d0__349->GetXaxis()->SetTitleFont(132);
   frame_f5172d0__349->GetYaxis()->SetTitle("Entries / (0.1GeV/#it{c}^{2})");
   frame_f5172d0__349->GetYaxis()->SetLabelFont(132);
   frame_f5172d0__349->GetYaxis()->SetLabelSize(0.07);
   frame_f5172d0__349->GetYaxis()->SetTitleSize(0.07);
   frame_f5172d0__349->GetYaxis()->SetTitleOffset(1.1);
   frame_f5172d0__349->GetYaxis()->SetTitleFont(132);
   frame_f5172d0__349->GetZaxis()->SetLabelFont(132);
   frame_f5172d0__349->GetZaxis()->SetTitleSize(0.048);
   frame_f5172d0__349->GetZaxis()->SetTitleOffset(0.8);
   frame_f5172d0__349->GetZaxis()->SetTitleFont(132);
   frame_f5172d0__349->Draw("FUNC");
   
   Double_t stack2_fx164[3619] = {
   2500,
   2503.125,
   2504.688,
   2506.25,
   2509.375,
   2510.156,
   2510.938,
   2512.5,
   2514.062,
   2514.844,
   2515.625,
   2518.75,
   2520.312,
   2521.875,
   2525,
   2528.125,
   2529.688,
   2531.25,
   2534.375,
   2535.156,
   2535.938,
   2537.5,
   2539.062,
   2539.844,
   2540.625,
   2543.75,
   2545.312,
   2546.875,
   2550,
   2553.125,
   2554.688,
   2556.25,
   2559.375,
   2560.156,
   2560.938,
   2562.5,
   2564.062,
   2564.844,
   2565.625,
   2568.75,
   2570.312,
   2571.875,
   2575,
   2578.125,
   2579.688,
   2581.25,
   2584.375,
   2585.156,
   2585.938,
   2587.5,
   2589.062,
   2589.844,
   2590.625,
   2593.75,
   2595.312,
   2596.875,
   2600,
   2603.125,
   2604.688,
   2605.469,
   2606.25,
   2609.375,
   2610.156,
   2610.938,
   2612.5,
   2614.062,
   2614.844,
   2615.625,
   2618.75,
   2620.312,
   2621.875,
   2625,
   2628.125,
   2629.688,
   2630.078,
   2630.469,
   2631.25,
   2634.375,
   2635.156,
   2635.938,
   2637.5,
   2639.062,
   2639.844,
   2640.625,
   2643.75,
   2645.312,
   2646.875,
   2650,
   2653.125,
   2654.688,
   2655.078,
   2655.469,
   2656.25,
   2659.375,
   2660.156,
   2660.938,
   2662.5,
   2664.062,
   2664.844,
   2665.234,
   2665.625,
   2668.75,
   2670.312,
   2671.875,
   2675,
   2678.125,
   2679.688,
   2680.078,
   2680.469,
   2681.25,
   2684.375,
   2685.156,
   2685.938,
   2687.5,
   2689.062,
   2689.844,
   2690.234,
   2690.625,
   2693.75,
   2695.312,
   2696.875,
   2700,
   2703.125,
   2704.688,
   2705.078,
   2705.469,
   2706.25,
   2709.375,
   2710.156,
   2710.938,
   2712.5,
   2714.062,
   2714.844,
   2715.234,
   2715.625,
   2718.75,
   2720.312,
   2721.875,
   2725,
   2728.125,
   2729.688,
   2730.078,
   2730.469,
   2731.25,
   2734.375,
   2735.156,
   2735.938,
   2737.5,
   2739.062,
   2739.844,
   2740.234,
   2740.625,
   2743.75,
   2745.312,
   2746.875,
   2750,
   2750.391,
   2750.781,
   2751.562,
   2753.125,
   2754.688,
   2755.469,
   2756.25,
   2759.375,
   2760.156,
   2760.938,
   2762.5,
   2764.062,
   2764.844,
   2765.234,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2775.391,
   2775.781,
   2776.562,
   2778.125,
   2779.688,
   2780.469,
   2781.25,
   2784.375,
   2785.156,
   2785.938,
   2787.5,
   2789.062,
   2789.844,
   2790.234,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2800.391,
   2800.781,
   2801.562,
   2803.125,
   2804.688,
   2805.469,
   2806.25,
   2809.375,
   2810.156,
   2810.938,
   2812.5,
   2814.062,
   2814.844,
   2815.234,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2825.391,
   2825.781,
   2826.562,
   2828.125,
   2829.688,
   2830.469,
   2831.25,
   2834.375,
   2835.156,
   2835.938,
   2837.5,
   2839.062,
   2839.844,
   2840.234,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2850.391,
   2850.781,
   2851.562,
   2853.125,
   2854.688,
   2855.469,
   2856.25,
   2859.375,
   2860.156,
   2860.547,
   2860.938,
   2862.5,
   2864.062,
   2864.844,
   2865.234,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2875.391,
   2875.781,
   2876.562,
   2878.125,
   2879.688,
   2880.469,
   2881.25,
   2884.375,
   2885.156,
   2885.547,
   2885.938,
   2887.5,
   2889.062,
   2889.844,
   2890.234,
   2890.625,
   2893.75,
   2895.312,
   2896.875,
   2900,
   2900.391,
   2900.781,
   2901.562,
   2903.125,
   2904.688,
   2905.469,
   2906.25,
   2909.375,
   2910.156,
   2910.547,
   2910.938,
   2912.5,
   2914.062,
   2914.844,
   2915.234,
   2915.43,
   2915.625,
   2918.75,
   2920.312,
   2921.875,
   2925,
   2925.391,
   2925.781,
   2926.562,
   2928.125,
   2929.688,
   2930.469,
   2931.25,
   2934.375,
   2935.156,
   2935.547,
   2935.938,
   2937.5,
   2939.062,
   2939.844,
   2940.234,
   2940.43,
   2940.625,
   2943.75,
   2945.312,
   2945.508,
   2945.703,
   2946.094,
   2946.875,
   2950,
   2950.391,
   2950.781,
   2951.562,
   2953.125,
   2954.688,
   2955.469,
   2956.25,
   2959.375,
   2960.156,
   2960.547,
   2960.938,
   2962.5,
   2964.062,
   2964.844,
   2965.234,
   2965.43,
   2965.625,
   2968.75,
   2970.312,
   2970.508,
   2970.703,
   2971.094,
   2971.875,
   2975,
   2975.391,
   2975.781,
   2976.562,
   2978.125,
   2979.688,
   2980.469,
   2981.25,
   2984.375,
   2985.156,
   2985.547,
   2985.938,
   2987.5,
   2989.062,
   2989.844,
   2990.234,
   2990.43,
   2990.625,
   2993.75,
   2995.312,
   2995.508,
   2995.703,
   2996.094,
   2996.875,
   3000,
   3000.391,
   3000.781,
   3001.562,
   3003.125,
   3004.688,
   3005.469,
   3006.25,
   3009.375,
   3010.156,
   3010.547,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3020.508,
   3020.703,
   3021.094,
   3021.875,
   3025,
   3025.391,
   3025.586,
   3025.781,
   3026.562,
   3028.125,
   3029.688,
   3030.469,
   3031.25,
   3034.375,
   3035.156,
   3035.547,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3045.508,
   3045.703,
   3046.094,
   3046.875,
   3050,
   3050.391,
   3050.586,
   3050.781,
   3051.562,
   3053.125,
   3054.688,
   3055.469,
   3056.25,
   3059.375,
   3060.156,
   3060.547,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3070.703,
   3071.094,
   3071.875,
   3075,
   3075.391,
   3075.586,
   3075.781,
   3076.562,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.156,
   3085.547,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3095.703,
   3096.094,
   3096.875,
   3100,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3106.25,
   3109.375,
   3110.156,
   3110.547,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3121.875,
   3125,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3131.25,
   3134.375,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3146.875,
   3150,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3156.25,
   3159.375,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3171.875,
   3175,
   3175.781,
   3176.562,
   3178.125,
   3181.25,
   3184.375,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3196.875,
   3200,
   3203.125,
   3206.25,
   3209.375,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3221.875,
   3225,
   3228.125,
   3231.25,
   3234.375,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3246.875,
   3250,
   3256.25,
   3259.375,
   3260.938,
   3262.5,
   3265.625,
   3268.75,
   3271.875,
   3275,
   3278.125,
   3281.25,
   3284.375,
   3285.938,
   3287.5,
   3290.625,
   3293.75,
   3295.312,
   3296.875,
   3300,
   3303.125,
   3306.25,
   3309.375,
   3310.938,
   3312.5,
   3315.625,
   3318.75,
   3320.312,
   3321.875,
   3325,
   3325.781,
   3326.562,
   3328.125,
   3329.688,
   3330.469,
   3330.859,
   3331.25,
   3334.375,
   3335.938,
   3337.5,
   3340.625,
   3341.016,
   3341.406,
   3342.188,
   3343.75,
   3345.312,
   3345.703,
   3346.094,
   3346.875,
   3350,
   3350.781,
   3351.562,
   3353.125,
   3354.688,
   3355.469,
   3355.859,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3365.82,
   3366.016,
   3366.406,
   3367.188,
   3368.75,
   3370.312,
   3370.703,
   3370.898,
   3371.094,
   3371.875,
   3375,
   3375.781,
   3375.879,
   3375.977,
   3376.172,
   3376.562,
   3378.125,
   3379.688,
   3380.469,
   3380.859,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3390.82,
   3391.016,
   3391.406,
   3392.188,
   3393.75,
   3395.312,
   3395.703,
   3395.898,
   3396.094,
   3396.875,
   3400,
   3400.781,
   3400.977,
   3401.172,
   3401.562,
   3403.125,
   3404.688,
   3405.469,
   3405.859,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3416.016,
   3416.406,
   3417.188,
   3418.75,
   3420.312,
   3421.094,
   3421.875,
   3425,
   3425.781,
   3426.562,
   3428.125,
   3429.688,
   3430.469,
   3430.859,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3441.016,
   3441.406,
   3442.188,
   3443.75,
   3445.312,
   3445.703,
   3445.898,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3450.977,
   3451.172,
   3451.562,
   3453.125,
   3454.688,
   3455.469,
   3455.859,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3466.016,
   3466.406,
   3467.188,
   3468.75,
   3470.312,
   3471.094,
   3471.875,
   3475,
   3475.781,
   3476.562,
   3478.125,
   3479.688,
   3480.469,
   3480.859,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3495.703,
   3495.898,
   3495.996,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3500.977,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3505.957,
   3506.006,
   3506.055,
   3506.25,
   3509.375,
   3510.938,
   3511.035,
   3511.133,
   3511.328,
   3511.719,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3520.703,
   3520.898,
   3520.996,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3525.977,
   3526.025,
   3526.074,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.055,
   3531.25,
   3534.375,
   3535.938,
   3536.035,
   3536.133,
   3536.328,
   3536.719,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3550.977,
   3551.074,
   3551.172,
   3551.562,
   3553.125,
   3554.688,
   3555.469,
   3555.859,
   3556.055,
   3556.25,
   3559.375,
   3560.938,
   3561.133,
   3561.328,
   3561.719,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3576.562,
   3578.125,
   3581.25,
   3584.375,
   3585.938,
   3587.5,
   3590.625,
   3591.016,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3601.172,
   3601.562,
   3603.125,
   3604.688,
   3605.469,
   3605.859,
   3606.055,
   3606.25,
   3609.375,
   3610.938,
   3611.133,
   3611.328,
   3611.719,
   3612.5,
   3615.625,
   3616.016,
   3616.113,
   3616.211,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3629.688,
   3630.469,
   3630.859,
   3631.055,
   3631.152,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.211,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3656.25,
   3659.375,
   3660.938,
   3662.5,
   3665.625,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3681.25,
   3684.375,
   3685.938,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3706.25,
   3709.375,
   3710.938,
   3712.5,
   3715.625,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.406,
   3767.188,
   3768.75,
   3770.312,
   3771.094,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.016,
   3791.211,
   3791.309,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.27,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3806.348,
   3806.445,
   3806.641,
   3807.031,
   3807.812,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.016,
   3816.211,
   3816.309,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.27,
   3826.318,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3831.348,
   3831.445,
   3831.641,
   3832.031,
   3832.812,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.016,
   3841.211,
   3841.309,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.289,
   3846.387,
   3846.484,
   3846.875,
   3850,
   3850.781,
   3851.172,
   3851.367,
   3851.562,
   3853.125,
   3856.25,
   3856.348,
   3856.445,
   3856.641,
   3857.031,
   3857.812,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3884.375,
   3885.938,
   3886.328,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.562,
   3903.125,
   3906.25,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4001.562,
   4003.125,
   4006.25,
   4006.445,
   4006.641,
   4007.031,
   4007.812,
   4009.375,
   4010.938,
   4011.328,
   4011.523,
   4011.719,
   4012.5,
   4015.625,
   4016.406,
   4016.602,
   4016.797,
   4017.188,
   4018.75,
   4020.312,
   4021.094,
   4021.484,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4031.445,
   4031.641,
   4032.031,
   4032.812,
   4034.375,
   4035.938,
   4036.328,
   4036.523,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4041.504,
   4041.602,
   4041.797,
   4042.188,
   4043.75,
   4045.312,
   4046.094,
   4046.484,
   4046.582,
   4046.68,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4056.445,
   4056.543,
   4056.641,
   4057.031,
   4057.812,
   4059.375,
   4060.938,
   4061.328,
   4061.523,
   4061.572,
   4061.621,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4066.504,
   4066.553,
   4066.602,
   4066.797,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.582,
   4071.68,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.445,
   4081.543,
   4081.592,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.328,
   4086.523,
   4086.572,
   4086.621,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.582,
   4096.68,
   4096.875,
   4100,
   4101.562,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.328,
   4136.523,
   4136.621,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4141.602,
   4141.65,
   4141.699,
   4141.797,
   4142.188,
   4143.75,
   4145.312,
   4146.094,
   4146.484,
   4146.582,
   4146.631,
   4146.68,
   4146.875,
   4150,
   4151.562,
   4151.66,
   4151.758,
   4151.953,
   4152.344,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.328,
   4161.523,
   4161.621,
   4161.67,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.65,
   4166.699,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.66,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4181.689,
   4181.738,
   4181.836,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.602,
   4191.699,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4203.125,
   4206.25,
   4206.641,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4216.406,
   4216.602,
   4216.699,
   4216.797,
   4217.188,
   4218.75,
   4220.312,
   4221.094,
   4221.484,
   4221.68,
   4221.729,
   4221.777,
   4221.875,
   4225,
   4226.562,
   4226.66,
   4226.709,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4231.738,
   4231.836,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.602,
   4241.699,
   4241.748,
   4241.797,
   4242.188,
   4243.75,
   4245.312,
   4246.094,
   4246.484,
   4246.68,
   4246.729,
   4246.753,
   4246.777,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.738,
   4256.763,
   4256.787,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4261.768,
   4261.816,
   4261.914,
   4262.109,
   4262.5,
   4265.625,
   4266.406,
   4266.602,
   4266.699,
   4266.748,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.777,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.738,
   4281.787,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4286.816,
   4286.914,
   4287.109,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4295.312,
   4296.094,
   4296.484,
   4296.68,
   4296.777,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4311.816,
   4311.914,
   4312.109,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4321.875,
   4325,
   4326.562,
   4326.758,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4331.641,
   4331.836,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4336.914,
   4337.109,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4351.758,
   4351.855,
   4351.953,
   4352.344,
   4353.125,
   4356.25,
   4356.641,
   4356.836,
   4357.031,
   4357.812,
   4359.375,
   4360.938,
   4361.719,
   4361.914,
   4362.109,
   4362.5,
   4365.625,
   4366.406,
   4366.797,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4381.641,
   4381.836,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4416.895,
   4416.992,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4431.641,
   4431.836,
   4431.934,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.895,
   4441.943,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4446.973,
   4447.07,
   4447.266,
   4447.656,
   4448.438,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4456.641,
   4456.836,
   4456.934,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4461.963,
   4462.012,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4466.992,
   4467.188,
   4468.75,
   4471.875,
   4471.973,
   4472.07,
   4472.266,
   4472.656,
   4473.438,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4500,
   4501.562,
   4501.953,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4521.973,
   4522.021,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.051,
   4527.148,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4536.914,
   4537.012,
   4537.036,
   4537.061,
   4537.109,
   4537.5,
   4540.625,
   4541.406,
   4541.797,
   4541.992,
   4542.041,
   4542.09,
   4542.188,
   4543.75,
   4546.875,
   4546.973,
   4547.021,
   4547.046,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.051,
   4552.148,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.08,
   4557.129,
   4557.227,
   4557.422,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4561.914,
   4562.012,
   4562.061,
   4562.109,
   4562.5,
   4565.625,
   4566.406,
   4566.797,
   4566.992,
   4567.09,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.051,
   4577.148,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4590.625,
   4591.406,
   4591.797,
   4591.992,
   4592.09,
   4592.188,
   4593.75,
   4596.875,
   4597.07,
   4597.266,
   4597.656,
   4598.438,
   4600,
   4601.562,
   4601.953,
   4602.051,
   4602.1,
   4602.148,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.129,
   4607.227,
   4607.422,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4616.406,
   4616.797,
   4616.992,
   4617.09,
   4617.188,
   4618.75,
   4621.875,
   4622.07,
   4622.119,
   4622.168,
   4622.266,
   4622.656,
   4623.438,
   4625,
   4626.562,
   4626.953,
   4627.148,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.129,
   4632.227,
   4632.422,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4646.875,
   4647.07,
   4647.168,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4651.562,
   4651.953,
   4652.148,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.129,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.129,
   4682.178,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.07,
   4697.168,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4701.953,
   4702.148,
   4702.246,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.227,
   4707.422,
   4707.812,
   4709.375,
   4710.938,
   4711.719,
   4712.109,
   4712.5,
   4715.625,
   4717.188,
   4718.75,
   4721.875,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.246,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.227,
   4732.422,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.236,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.275,
   4757.324,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.207,
   4762.256,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4776.953,
   4777.148,
   4777.246,
   4777.295,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.275,
   4782.324,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.305,
   4787.5,
   4790.625,
   4792.188,
   4792.285,
   4792.383,
   4792.578,
   4792.969,
   4793.75,
   4796.875,
   4797.266,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.227,
   4807.324,
   4807.422,
   4807.812,
   4809.375,
   4810.938,
   4811.719,
   4812.109,
   4812.305,
   4812.5,
   4815.625,
   4817.188,
   4817.383,
   4817.578,
   4817.969,
   4818.75,
   4821.875,
   4822.266,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.227,
   4832.324,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.363,
   4847.461,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.227,
   4857.324,
   4857.422,
   4857.812,
   4859.375,
   4860.938,
   4861.719,
   4862.109,
   4862.305,
   4862.402,
   4862.5,
   4865.625,
   4867.188,
   4867.383,
   4867.578,
   4867.969,
   4868.75,
   4871.875,
   4872.266,
   4872.363,
   4872.461,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4878.125,
   4881.25,
   4882.031,
   4882.422,
   4882.812,
   4884.375,
   4885.938,
   4886.719,
   4887.109,
   4887.305,
   4887.402,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4910.938,
   4911.719,
   4912.109,
   4912.305,
   4912.402,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4927.441,
   4927.539,
   4927.734,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4968.75,
   4971.875,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.383,
   5017.48,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.559,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.031,
   5032.422,
   5032.52,
   5032.617,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.588,
   5077.637,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.52,
   5082.568,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5087.598,
   5087.695,
   5087.891,
   5088.281,
   5089.062,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.266,
   5097.461,
   5097.559,
   5097.607,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5102.539,
   5102.588,
   5102.637,
   5102.734,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5112.598,
   5112.695,
   5112.891,
   5113.281,
   5114.062,
   5115.625,
   5117.188,
   5117.578,
   5117.627,
   5117.676,
   5117.773,
   5117.969,
   5118.75,
   5121.875,
   5122.266,
   5122.461,
   5122.559,
   5122.607,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.539,
   5127.637,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.598,
   5137.646,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.627,
   5142.676,
   5142.773,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.539,
   5152.637,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.666,
   5157.715,
   5157.812,
   5159.375,
   5162.5,
   5162.695,
   5162.891,
   5163.281,
   5164.062,
   5165.625,
   5167.188,
   5167.578,
   5167.676,
   5167.773,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.734,
   5178.125,
   5181.25,
   5182.812,
   5184.375,
   5187.5,
   5190.625,
   5192.188,
   5192.578,
   5192.969,
   5193.75,
   5196.875,
   5197.656,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.031,
   5207.422,
   5207.617,
   5207.715,
   5207.812,
   5209.375,
   5212.5,
   5212.695,
   5212.891,
   5213.281,
   5214.062,
   5215.625,
   5217.188,
   5217.578,
   5217.773,
   5217.969,
   5218.75,
   5221.875,
   5222.656,
   5222.754,
   5222.852,
   5223.047,
   5223.438,
   5225,
   5226.562,
   5227.344,
   5227.734,
   5228.125,
   5231.25,
   5232.031,
   5232.422,
   5232.617,
   5232.715,
   5232.812,
   5234.375,
   5237.5,
   5237.695,
   5237.891,
   5238.281,
   5239.062,
   5240.625,
   5242.188,
   5242.578,
   5242.773,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5247.754,
   5247.852,
   5248.047,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5262.695,
   5262.891,
   5263.281,
   5264.062,
   5265.625,
   5267.188,
   5267.578,
   5267.773,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5272.754,
   5272.852,
   5273.047,
   5273.438,
   5275,
   5276.562,
   5277.344,
   5277.734,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5287.695,
   5287.793,
   5287.891,
   5288.281,
   5289.062,
   5290.625,
   5292.188,
   5292.578,
   5292.773,
   5292.969,
   5293.75,
   5296.875,
   5297.656,
   5297.852,
   5298.047,
   5298.438,
   5300,
   5301.562,
   5302.344,
   5302.734,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5312.891,
   5313.281,
   5314.062,
   5315.625,
   5317.188,
   5317.578,
   5317.773,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5322.852,
   5323.047,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.578,
   5342.773,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5373.438,
   5375,
   5378.125,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5397.852,
   5398.047,
   5398.438,
   5400,
   5401.562,
   5402.344,
   5402.734,
   5402.93,
   5403.125,
   5406.25,
   5407.812,
   5407.91,
   5408.008,
   5408.203,
   5408.594,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5422.852,
   5422.949,
   5423.047,
   5423.438,
   5425,
   5426.562,
   5427.344,
   5427.734,
   5427.93,
   5428.125,
   5431.25,
   5432.812,
   5432.91,
   5433.008,
   5433.203,
   5433.594,
   5434.375,
   5437.5,
   5437.891,
   5437.939,
   5437.988,
   5438.086,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5447.852,
   5447.949,
   5448.047,
   5448.438,
   5450,
   5451.562,
   5452.344,
   5452.734,
   5452.93,
   5453.125,
   5456.25,
   5457.812,
   5457.91,
   5457.959,
   5458.008,
   5458.203,
   5458.594,
   5459.375,
   5462.5,
   5462.891,
   5462.988,
   5463.086,
   5463.281,
   5464.062,
   5465.625,
   5467.188,
   5467.969,
   5468.75,
   5471.875,
   5472.656,
   5472.852,
   5472.949,
   5473.047,
   5473.438,
   5475,
   5476.562,
   5477.344,
   5477.734,
   5477.93,
   5477.979,
   5478.027,
   5478.125,
   5481.25,
   5482.812,
   5483.008,
   5483.203,
   5483.594,
   5484.375,
   5487.5,
   5487.891,
   5487.988,
   5488.086,
   5488.281,
   5489.062,
   5490.625,
   5492.188,
   5492.969,
   5493.75,
   5496.875,
   5497.656,
   5497.852,
   5497.949,
   5497.998,
   5498.047,
   5498.438,
   5500,
   5501.562,
   5502.344,
   5502.734,
   5502.93,
   5503.027,
   5503.125,
   5506.25,
   5507.812,
   5508.008,
   5508.203,
   5508.594,
   5509.375,
   5512.5,
   5512.891,
   5512.988,
   5513.086,
   5513.281,
   5514.062,
   5515.625,
   5517.188,
   5517.969,
   5518.018,
   5518.066,
   5518.164,
   5518.359,
   5518.75,
   5521.875,
   5522.656,
   5523.047,
   5523.438,
   5525,
   5526.562,
   5527.344,
   5527.734,
   5527.93,
   5528.027,
   5528.125,
   5531.25,
   5532.812,
   5533.008,
   5533.203,
   5533.594,
   5534.375,
   5537.5,
   5537.891,
   5538.086,
   5538.281,
   5539.062,
   5540.625,
   5542.188,
   5542.969,
   5543.75,
   5546.875,
   5548.438,
   5550,
   5553.125,
   5556.25,
   5557.812,
   5558.008,
   5558.203,
   5558.594,
   5559.375,
   5562.5,
   5562.891,
   5563.086,
   5563.281,
   5564.062,
   5565.625,
   5567.188,
   5567.969,
   5568.066,
   5568.164,
   5568.359,
   5568.75,
   5571.875,
   5572.656,
   5573.047,
   5573.438,
   5575,
   5576.562,
   5577.344,
   5577.734,
   5577.93,
   5578.027,
   5578.076,
   5578.125,
   5581.25,
   5582.812,
   5583.008,
   5583.105,
   5583.203,
   5583.594,
   5584.375,
   5587.5,
   5587.891,
   5588.086,
   5588.281,
   5589.062,
   5590.625,
   5592.188,
   5592.969,
   5593.066,
   5593.164,
   5593.359,
   5593.75,
   5596.875,
   5597.656,
   5598.047,
   5598.096,
   5598.145,
   5598.242,
   5598.438,
   5600,
   5603.125,
   5606.25,
   5607.812,
   5608.008,
   5608.105,
   5608.203,
   5608.594,
   5609.375,
   5612.5,
   5612.891,
   5613.086,
   5613.281,
   5614.062,
   5615.625,
   5617.188,
   5617.969,
   5618.066,
   5618.115,
   5618.164,
   5618.359,
   5618.75,
   5621.875,
   5622.656,
   5623.047,
   5623.145,
   5623.242,
   5623.438,
   5625,
   5628.125,
   5631.25,
   5632.812,
   5633.008,
   5633.105,
   5633.203,
   5633.594,
   5634.375,
   5637.5,
   5637.891,
   5638.086,
   5638.281,
   5639.062,
   5640.625,
   5642.188,
   5642.969,
   5643.164,
   5643.359,
   5643.75,
   5646.875,
   5647.656,
   5648.047,
   5648.242,
   5648.438,
   5650,
   5653.125,
   5656.25,
   5657.812,
   5658.203,
   5658.594,
   5659.375,
   5662.5,
   5663.281,
   5664.062,
   5665.625,
   5668.75,
   5671.875,
   5675,
   5678.125,
   5681.25,
   5682.812,
   5683.203,
   5683.594,
   5684.375,
   5687.5,
   5688.281,
   5689.062,
   5690.625,
   5692.188,
   5692.969,
   5693.75,
   5696.875,
   5697.656,
   5698.047,
   5698.438,
   5700,
   5703.125,
   5706.25,
   5707.812,
   5708.203,
   5708.594,
   5709.375,
   5712.5,
   5713.281,
   5714.062,
   5715.625,
   5717.188,
   5717.969,
   5718.359,
   5718.75,
   5721.875,
   5723.438,
   5725,
   5728.125,
   5731.25,
   5732.812,
   5733.203,
   5733.594,
   5734.375,
   5737.5,
   5738.281,
   5739.062,
   5740.625,
   5742.188,
   5742.969,
   5743.75,
   5746.875,
   5748.438,
   5750,
   5753.125,
   5756.25,
   5757.812,
   5759.375,
   5762.5,
   5763.281,
   5764.062,
   5765.625,
   5768.75,
   5771.875,
   5773.438,
   5775,
   5778.125,
   5781.25,
   5784.375,
   5787.5,
   5793.75,
   5796.875,
   5800,
   5803.125,
   5806.25,
   5809.375,
   5812.5,
   5815.625,
   5818.75,
   5821.875,
   5823.438,
   5825,
   5828.125,
   5831.25,
   5832.812,
   5833.594,
   5834.375,
   5837.5,
   5838.281,
   5839.062,
   5840.625,
   5842.188,
   5842.969,
   5843.359,
   5843.75,
   5846.875,
   5848.438,
   5850,
   5853.125,
   5856.25,
   5857.812,
   5858.594,
   5859.375,
   5862.5,
   5863.281,
   5864.062,
   5865.625,
   5867.188,
   5867.969,
   5868.359,
   5868.75,
   5871.875,
   5873.438,
   5875,
   5878.125,
   5878.516,
   5878.906,
   5879.688,
   5881.25,
   5882.812,
   5883.203,
   5883.594,
   5884.375,
   5887.5,
   5888.281,
   5889.062,
   5890.625,
   5892.188,
   5892.969,
   5893.359,
   5893.75,
   5896.875,
   5898.438,
   5900,
   5903.125,
   5903.516,
   5903.906,
   5904.688,
   5906.25,
   5907.812,
   5908.203,
   5908.398,
   5908.594,
   5909.375,
   5912.5,
   5913.281,
   5914.062,
   5915.625,
   5917.188,
   5917.969,
   5918.359,
   5918.75,
   5921.875,
   5923.438,
   5925,
   5928.125,
   5928.516,
   5928.906,
   5929.688,
   5931.25,
   5932.812,
   5933.203,
   5933.398,
   5933.594,
   5934.375,
   5937.5,
   5938.281,
   5938.477,
   5938.672,
   5939.062,
   5940.625,
   5942.188,
   5942.969,
   5943.359,
   5943.75,
   5946.875,
   5948.438,
   5950,
   5953.125,
   5953.516,
   5953.906,
   5954.688,
   5956.25,
   5957.812,
   5958.594,
   5959.375,
   5962.5,
   5963.281,
   5963.477,
   5963.672,
   5964.062,
   5965.625,
   5967.188,
   5967.969,
   5968.359,
   5968.75,
   5971.875,
   5973.438,
   5975,
   5978.125,
   5978.516,
   5978.906,
   5979.688,
   5981.25,
   5982.812,
   5983.594,
   5984.375,
   5987.5,
   5988.281,
   5988.477,
   5988.672,
   5989.062,
   5990.625,
   5992.188,
   5992.969,
   5993.359,
   5993.555,
   5993.75,
   5996.875,
   5998.438,
   6000,
   6003.125,
   6003.516,
   6003.906,
   6004.688,
   6006.25,
   6007.812,
   6008.594,
   6009.375,
   6012.5,
   6013.281,
   6013.477,
   6013.672,
   6014.062,
   6015.625,
   6017.188,
   6017.969,
   6018.359,
   6018.555,
   6018.75,
   6021.875,
   6023.438,
   6025,
   6028.125,
   6028.516,
   6028.906,
   6029.688,
   6031.25,
   6032.812,
   6033.594,
   6034.375,
   6037.5,
   6038.281,
   6038.672,
   6039.062,
   6040.625,
   6042.188,
   6042.969,
   6043.359,
   6043.555,
   6043.75,
   6046.875,
   6048.438,
   6050,
   6053.125,
   6053.516,
   6053.906,
   6054.688,
   6056.25,
   6057.812,
   6058.594,
   6059.375,
   6062.5,
   6063.281,
   6063.672,
   6064.062,
   6065.625,
   6067.188,
   6067.969,
   6068.359,
   6068.555,
   6068.75,
   6071.875,
   6073.438,
   6075,
   6078.125,
   6078.516,
   6078.906,
   6079.688,
   6081.25,
   6082.812,
   6083.594,
   6084.375,
   6087.5,
   6088.281,
   6088.672,
   6089.062,
   6090.625,
   6092.188,
   6092.969,
   6093.359,
   6093.555,
   6093.75,
   6096.875,
   6098.438,
   6098.633,
   6098.828,
   6099.219,
   6100,
   6103.125,
   6103.516,
   6103.906,
   6104.688,
   6106.25,
   6107.812,
   6108.594,
   6109.375,
   6112.5,
   6113.281,
   6113.672,
   6114.062,
   6115.625,
   6118.75,
   6121.875,
   6123.438,
   6123.633,
   6123.828,
   6124.219,
   6125,
   6128.125,
   6128.516,
   6128.906,
   6129.688,
   6131.25,
   6132.812,
   6133.594,
   6134.375,
   6137.5,
   6138.281,
   6138.672,
   6139.062,
   6140.625,
   6143.75,
   6146.875,
   6148.438,
   6148.828,
   6149.219,
   6150,
   6153.125,
   6153.516,
   6153.906,
   6154.688,
   6156.25,
   6157.812,
   6158.594,
   6159.375,
   6162.5,
   6163.281,
   6163.672,
   6164.062,
   6165.625,
   6168.75,
   6171.875,
   6173.438,
   6173.828,
   6174.219,
   6175,
   6178.125,
   6178.906,
   6179.688,
   6181.25,
   6182.812,
   6183.594,
   6184.375,
   6187.5,
   6188.281,
   6188.672,
   6189.062,
   6190.625,
   6193.75,
   6196.875,
   6198.438,
   6200,
   6203.125,
   6203.906,
   6204.688,
   6206.25,
   6207.812,
   6208.594,
   6209.375,
   6212.5,
   6213.281,
   6213.672,
   6214.062,
   6215.625,
   6218.75,
   6221.875,
   6223.438,
   6225,
   6228.125,
   6228.906,
   6229.688,
   6231.25,
   6232.812,
   6233.594,
   6234.375,
   6237.5,
   6239.062,
   6240.625,
   6243.75,
   6246.875,
   6248.438,
   6250,
   6253.125,
   6253.906,
   6254.688,
   6256.25,
   6257.812,
   6258.594,
   6259.375,
   6262.5,
   6264.062,
   6265.625,
   6268.75,
   6271.875,
   6273.438,
   6275,
   6278.125,
   6278.906,
   6279.688,
   6281.25,
   6282.812,
   6283.594,
   6284.375,
   6287.5,
   6289.062,
   6290.625,
   6293.75,
   6296.875,
   6298.438,
   6300,
   6303.125,
   6303.906,
   6304.688,
   6306.25,
   6309.375,
   6312.5,
   6314.062,
   6315.625,
   6318.75,
   6321.875,
   6323.438,
   6325,
   6328.125,
   6331.25,
   6334.375,
   6337.5,
   6339.062,
   6340.625,
   6343.75,
   6346.875,
   6348.438,
   6350,
   6353.125,
   6356.25,
   6359.375,
   6362.5,
   6364.062,
   6365.625,
   6368.75,
   6371.875,
   6373.438,
   6375,
   6378.125,
   6381.25,
   6384.375,
   6387.5,
   6389.062,
   6390.625,
   6393.75,
   6396.875,
   6398.438,
   6400,
   6403.125,
   6406.25,
   6409.375,
   6412.5,
   6414.062,
   6415.625,
   6418.75,
   6421.875,
   6425,
   6428.125,
   6431.25,
   6434.375,
   6437.5,
   6439.062,
   6440.625,
   6443.75,
   6450,
   6453.125,
   6456.25,
   6459.375,
   6462.5,
   6464.062,
   6465.625,
   6468.75,
   6475,
   6478.125,
   6481.25,
   6484.375,
   6487.5,
   6493.75,
   6500,
   6503.125,
   6506.25,
   6509.375,
   6512.5,
   6518.75,
   6525,
   6528.125,
   6531.25,
   6534.375,
   6537.5,
   6543.75,
   6550,
   6553.125,
   6556.25,
   6559.375,
   6562.5,
   6568.75,
   6575,
   6578.125,
   6581.25,
   6584.375,
   6587.5,
   6593.75,
   6600,
   6606.25,
   6609.375,
   6612.5,
   6618.75,
   6625,
   6631.25,
   6634.375,
   6637.5,
   6643.75,
   6650,
   6656.25,
   6662.5,
   6668.75,
   6675,
   6681.25,
   6687.5,
   6693.75,
   6700,
   6706.25,
   6712.5,
   6718.75,
   6725,
   6731.25,
   6737.5,
   6743.75,
   6750,
   6756.25,
   6762.5,
   6768.75,
   6775,
   6781.25,
   6787.5,
   6793.75,
   6800,
   6806.25,
   6812.5,
   6818.75,
   6825,
   6831.25,
   6837.5,
   6843.75,
   6850,
   6856.25,
   6862.5,
   6868.75,
   6875,
   6887.5,
   6893.75,
   6900,
   6912.5,
   6925,
   6937.5,
   6950,
   6962.5,
   6975,
   6987.5,
   7000,
   7012.5,
   7025,
   7037.5,
   7050,
   7062.5,
   7075,
   7087.5,
   7100,
   7112.5,
   7125,
   7137.5,
   7150,
   7162.5,
   7175,
   7187.5,
   7200,
   7212.5,
   7225,
   7237.5,
   7250,
   7262.5,
   7275,
   7287.5,
   7300,
   7312.5,
   7325,
   7337.5,
   7350,
   7362.5,
   7375,
   7387.5,
   7400,
   7412.5,
   7425,
   7437.5,
   7450,
   7462.5,
   7475,
   7487.5,
   7500};
   Double_t stack2_fy164[3619] = {
   0,
   2.814932,
   2.841419,
   2.868601,
   2.923318,
   2.937326,
   2.951374,
   2.979471,
   3.007893,
   3.022104,
   3.036355,
   3.09474,
   3.124113,
   3.154271,
   3.214587,
   3.276885,
   3.308042,
   3.340007,
   3.40439,
   3.420594,
   3.437216,
   3.470461,
   3.503909,
   3.520633,
   3.537398,
   3.606134,
   3.640699,
   3.676212,
   3.747239,
   3.820597,
   3.857295,
   3.894929,
   3.970773,
   3.989843,
   4.009427,
   4.048594,
   4.0878,
   4.107402,
   4.127439,
   4.208431,
   4.249137,
   4.290984,
   4.374679,
   4.461099,
   4.504342,
   4.548664,
   4.638033,
   4.660479,
   4.683553,
   4.729699,
   4.77589,
   4.798985,
   4.822567,
   4.917977,
   4.965903,
   5.01519,
   5.113764,
   5.215494,
   5.266411,
   5.292294,
   5.318559,
   5.423752,
   5.450101,
   5.477264,
   5.53159,
   5.585936,
   5.613109,
   5.640821,
   5.75303,
   5.80936,
   5.867294,
   5.983162,
   6.10264,
   6.162454,
   6.177447,
   6.1928,
   6.223653,
   6.347144,
   6.378043,
   6.409907,
   6.473634,
   6.537384,
   6.569259,
   6.60172,
   6.73324,
   6.799224,
   6.867068,
   7.002755,
   7.142505,
   7.212483,
   7.230019,
   7.247933,
   7.28399,
   7.428312,
   7.464393,
   7.501584,
   7.575978,
   7.650395,
   7.687604,
   7.706317,
   7.725436,
   7.878786,
   7.955673,
   8.034676,
   8.192683,
   8.355173,
   8.436551,
   8.456925,
   8.477687,
   8.519586,
   8.687183,
   8.729082,
   8.772168,
   8.85843,
   8.944717,
   8.98786,
   9.009515,
   9.031652,
   9.20919,
   9.29815,
   9.389466,
   9.572097,
   9.75957,
   9.853472,
   9.876976,
   9.900865,
   9.949127,
   10.14218,
   10.19044,
   10.23994,
   10.33912,
   10.43833,
   10.48793,
   10.51277,
   10.5382,
   10.74194,
   10.84398,
   10.94858,
   11.15777,
   11.37207,
   11.47941,
   11.50628,
   11.53351,
   11.58857,
   11.80882,
   11.86388,
   11.9202,
   12.03312,
   12.14607,
   12.20254,
   12.23078,
   12.25966,
   12.49115,
   12.60702,
   12.7256,
   12.96277,
   12.99273,
   13.02308,
   13.08378,
   13.20519,
   13.32663,
   13.38775,
   13.4499,
   13.69852,
   13.76067,
   13.82408,
   13.95127,
   14.07848,
   14.14209,
   14.17389,
   14.20631,
   14.46647,
   14.59663,
   14.72961,
   14.99556,
   15.02907,
   15.06303,
   15.13096,
   15.2668,
   15.40268,
   15.47097,
   15.54036,
   15.81792,
   15.88731,
   15.95791,
   16.0996,
   16.2413,
   16.31216,
   16.34758,
   16.38359,
   16.67277,
   16.8174,
   16.96489,
   17.25988,
   17.29695,
   17.33455,
   17.40974,
   17.56012,
   17.71051,
   17.78602,
   17.86266,
   18.16926,
   18.24591,
   18.32372,
   18.47992,
   18.63613,
   18.71423,
   18.75329,
   18.79288,
   19.11107,
   19.27016,
   19.43214,
   19.75613,
   19.79677,
   19.83799,
   19.92043,
   20.08531,
   20.25021,
   20.33291,
   20.41681,
   20.75241,
   20.83634,
   20.92134,
   21.09205,
   21.26278,
   21.34814,
   21.39082,
   21.43401,
   21.7813,
   21.95494,
   22.13146,
   22.48463,
   22.52887,
   22.57376,
   22.66352,
   22.84306,
   23.02264,
   23.11264,
   23.20387,
   23.56895,
   23.66025,
   23.70627,
   23.75264,
   23.93818,
   24.12377,
   24.21656,
   24.26296,
   24.30982,
   24.68708,
   24.87571,
   25.06733,
   25.45081,
   25.49879,
   25.54752,
   25.64497,
   25.83988,
   26.03479,
   26.13242,
   26.23147,
   26.62775,
   26.72682,
   26.77671,
   26.82704,
   27.02845,
   27.2299,
   27.33062,
   27.38098,
   27.43182,
   27.84139,
   28.04618,
   28.25423,
   28.6707,
   28.72276,
   28.77568,
   28.88156,
   29.09333,
   29.3051,
   29.41113,
   29.51884,
   29.94963,
   30.05731,
   30.1115,
   30.16627,
   30.38539,
   30.60452,
   30.71408,
   30.76886,
   30.79628,
   30.82413,
   31.26999,
   31.49292,
   31.71949,
   32.17318,
   32.22987,
   32.2875,
   32.40293,
   32.63379,
   32.86462,
   32.98014,
   33.09766,
   33.56758,
   33.68504,
   33.74408,
   33.80389,
   34.04305,
   34.28222,
   34.4018,
   34.46159,
   34.49149,
   34.52188,
   35.00878,
   35.25223,
   35.28284,
   35.31382,
   35.37577,
   35.49968,
   35.99531,
   36.05724,
   36.12013,
   36.24627,
   36.49856,
   36.75082,
   36.87699,
   37.00537,
   37.51891,
   37.6473,
   37.71172,
   37.77707,
   38.03841,
   38.29974,
   38.43041,
   38.49574,
   38.52841,
   38.56154,
   39.09342,
   39.35936,
   39.39272,
   39.42654,
   39.49418,
   39.62947,
   40.17064,
   40.23826,
   40.30684,
   40.44446,
   40.71971,
   40.99495,
   41.13257,
   41.2725,
   41.83233,
   41.97229,
   42.04243,
   42.11361,
   42.3982,
   42.68279,
   42.82509,
   42.89624,
   42.93181,
   42.96779,
   43.54631,
   43.83557,
   43.87176,
   43.9085,
   43.98198,
   44.12894,
   44.71676,
   44.79021,
   44.86454,
   45.0138,
   45.31233,
   45.61086,
   45.76013,
   45.91158,
   46.51781,
   46.66936,
   46.74525,
   46.82216,
   47.12982,
   47.74545,
   48.36977,
   48.68192,
   48.72093,
   48.76047,
   48.83962,
   48.99793,
   49.63112,
   49.71026,
   49.75001,
   49.79014,
   49.95063,
   50.27161,
   50.5926,
   50.75309,
   50.91557,
   51.56617,
   51.72882,
   51.81018,
   51.89256,
   52.22211,
   52.88144,
   53.54887,
   53.88259,
   53.92429,
   53.96642,
   54.05087,
   54.21978,
   54.89538,
   54.97982,
   55.02213,
   55.06487,
   55.23576,
   55.57755,
   55.91933,
   56.09022,
   56.26283,
   56.95415,
   57.12698,
   57.21339,
   57.30071,
   57.65012,
   58.34907,
   59.0551,
   59.40811,
   59.49668,
   59.58579,
   59.76401,
   60.47694,
   60.56605,
   60.61062,
   60.6556,
   60.83547,
   61.19521,
   61.55495,
   61.73482,
   61.916,
   62.64162,
   62.82303,
   62.91373,
   63.00507,
   63.37074,
   64.10212,
   64.83868,
   65.20696,
   65.29921,
   65.39186,
   65.57716,
   66.31842,
   66.50398,
   66.69033,
   67.06304,
   67.43575,
   67.62211,
   67.8092,
   68.5582,
   68.74564,
   68.83935,
   68.93301,
   69.309,
   70.06099,
   70.81534,
   71.19252,
   71.57041,
   72.32654,
   72.51585,
   72.7051,
   73.08362,
   73.46236,
   73.65173,
   73.84105,
   74.59909,
   74.97809,
   75.357,
   76.11496,
   76.87272,
   77.25144,
   77.63009,
   78.38698,
   78.57601,
   78.765,
   79.14299,
   79.52075,
   79.70963,
   79.89849,
   80.65285,
   81.02989,
   81.40627,
   82.15903,
   82.91006,
   83.28556,
   83.66037,
   84.40956,
   84.59679,
   84.78363,
   85.1573,
   85.90433,
   86.64987,
   87.0225,
   87.3944,
   88.13819,
   88.88037,
   89.25144,
   89.62192,
   90.36251,
   91.10195,
   91.84088,
   92.57867,
   92.94747,
   93.31578,
   94.05232,
   94.78779,
   95.1555,
   95.5228,
   96.25717,
   96.99079,
   97.72402,
   98.45656,
   98.82278,
   99.18862,
   99.92037,
   100.6515,
   101.3825,
   102.1131,
   103.5739,
   104.3043,
   104.6694,
   105.0347,
   105.7653,
   106.4961,
   107.2274,
   107.9591,
   108.6915,
   109.4244,
   110.1584,
   110.5254,
   110.8931,
   111.6285,
   112.3653,
   112.7337,
   113.1026,
   113.841,
   114.5803,
   115.3201,
   116.061,
   116.4314,
   116.8019,
   117.5432,
   118.2845,
   118.6549,
   119.0254,
   119.7657,
   119.9508,
   120.1354,
   120.5046,
   120.8737,
   121.0583,
   121.1506,
   121.2425,
   121.9777,
   122.3452,
   122.7105,
   123.4412,
   123.5322,
   123.6228,
   123.804,
   124.1663,
   124.5287,
   124.6193,
   124.7093,
   124.8886,
   125.6057,
   125.785,
   125.9623,
   126.3163,
   126.6703,
   126.8473,
   126.9358,
   127.023,
   127.7204,
   128.0688,
   128.4115,
   129.0968,
   129.1396,
   129.1818,
   129.2658,
   129.4339,
   129.7699,
   130.1059,
   130.1899,
   130.2318,
   130.2729,
   130.4374,
   131.0952,
   131.2597,
   131.2802,
   131.3003,
   131.3405,
   131.4208,
   131.7423,
   132.0638,
   132.2245,
   132.3049,
   132.3835,
   133.0114,
   133.3251,
   133.6315,
   134.2446,
   134.2829,
   134.3206,
   134.3955,
   134.5452,
   134.8447,
   135.1441,
   135.219,
   135.2564,
   135.2931,
   135.4396,
   136.0255,
   136.172,
   136.2084,
   136.2443,
   136.3161,
   136.6035,
   136.8909,
   137.0345,
   137.1064,
   137.1772,
   137.7428,
   138.0255,
   138.3049,
   138.8637,
   138.9334,
   139.0028,
   139.1414,
   139.4188,
   139.6961,
   139.8346,
   139.973,
   140.5263,
   140.6648,
   140.8032,
   141.0805,
   141.3578,
   141.4964,
   141.5657,
   141.6354,
   142.1937,
   142.4728,
   142.7548,
   143.3189,
   143.3895,
   143.461,
   143.6038,
   143.8895,
   144.1751,
   144.2466,
   144.2823,
   144.3184,
   144.4632,
   145.0426,
   145.1875,
   145.2238,
   145.2605,
   145.334,
   145.6278,
   145.9216,
   146.0685,
   146.142,
   146.2161,
   146.8112,
   147.1088,
   147.4091,
   148.01,
   148.0851,
   148.1606,
   148.3117,
   148.6138,
   148.916,
   149.0671,
   149.2181,
   149.8224,
   149.9735,
   150.1239,
   150.4243,
   150.7246,
   150.8748,
   150.9499,
   151.0244,
   151.6173,
   151.9138,
   152.2045,
   152.7853,
   152.8578,
   152.9284,
   153.0695,
   153.3517,
   153.6339,
   153.7045,
   153.7398,
   153.7574,
   153.7744,
   153.9104,
   154.4544,
   154.5904,
   154.6244,
   154.6571,
   154.7221,
   154.9821,
   155.2422,
   155.3722,
   155.4372,
   155.4534,
   155.4616,
   155.4693,
   155.5001,
   155.9934,
   156.24,
   156.2552,
   156.2697,
   156.2988,
   156.3568,
   156.473,
   156.9375,
   156.9955,
   157.0499,
   157.1585,
   157.3759,
   157.5932,
   157.6475,
   157.6747,
   157.6883,
   157.7012,
   157.8023,
   158.207,
   158.3081,
   158.3334,
   158.3398,
   158.3456,
   158.3574,
   158.4043,
   158.592,
   158.7797,
   158.8735,
   158.9205,
   158.9437,
   158.9654,
   159.3132,
   159.487,
   159.4979,
   159.508,
   159.5281,
   159.5684,
   159.649,
   159.9712,
   160.0116,
   160.0492,
   160.1241,
   160.2739,
   160.4237,
   160.4983,
   160.5684,
   160.8485,
   160.9185,
   160.9361,
   160.9447,
   160.9529,
   160.9859,
   161.118,
   161.25,
   161.316,
   161.349,
   161.3655,
   161.3812,
   161.6326,
   161.7583,
   161.7738,
   161.7889,
   161.8192,
   161.8797,
   162.1218,
   162.1521,
   162.1817,
   162.2407,
   162.3588,
   162.4769,
   162.5359,
   162.5943,
   162.8276,
   162.8859,
   162.9443,
   163.0611,
   163.2947,
   163.531,
   163.6492,
   163.7698,
   164.0115,
   164.0417,
   164.0727,
   164.1351,
   164.2598,
   164.3845,
   164.4469,
   164.5117,
   164.7709,
   164.8357,
   164.8684,
   164.9023,
   165.0378,
   165.1733,
   165.241,
   165.2749,
   165.2918,
   165.3093,
   165.5936,
   165.7357,
   165.7536,
   165.7723,
   165.8097,
   165.8844,
   166.1832,
   166.2206,
   166.2299,
   166.2397,
   166.2593,
   166.3379,
   166.4951,
   166.6523,
   166.7309,
   166.8133,
   167.1435,
   167.2261,
   167.2676,
   167.3108,
   167.4839,
   167.6569,
   167.7435,
   167.7867,
   167.8084,
   167.8193,
   167.8306,
   168.1919,
   168.3726,
   168.3952,
   168.4186,
   168.4656,
   168.5594,
   168.9349,
   168.9818,
   169.0056,
   169.0298,
   169.1268,
   169.3208,
   169.5148,
   169.6118,
   169.7113,
   170.1098,
   170.2094,
   170.2592,
   170.3101,
   170.5134,
   170.9201,
   171.3322,
   171.5382,
   171.7455,
   172.1605,
   172.2642,
   172.3681,
   172.5757,
   172.7834,
   172.8872,
   172.9906,
   173.4041,
   173.5074,
   173.5591,
   173.6104,
   173.8152,
   174.2249,
   174.6297,
   174.8321,
   174.8825,
   174.9324,
   175.0321,
   175.4313,
   175.4812,
   175.5307,
   175.6291,
   175.8258,
   176.0225,
   176.1209,
   176.2181,
   176.6065,
   176.7036,
   176.7521,
   176.8002,
   176.9924,
   177.3767,
   177.7585,
   177.9494,
   178.1404,
   178.5219,
   178.6175,
   178.7132,
   178.9046,
   179.0961,
   179.1918,
   179.2883,
   179.6749,
   179.7716,
   179.8199,
   179.8688,
   180.0648,
   180.4569,
   180.8559,
   181.0554,
   181.1055,
   181.1563,
   181.2581,
   181.6651,
   181.716,
   181.7414,
   181.7673,
   181.8712,
   182.0789,
   182.2867,
   182.3906,
   182.4167,
   182.4432,
   182.4962,
   182.9201,
   183.0261,
   183.0791,
   183.1328,
   183.3487,
   183.7803,
   184.2182,
   184.4371,
   184.492,
   184.5473,
   184.6578,
   185.1001,
   185.2108,
   185.3218,
   185.544,
   185.766,
   185.877,
   185.988,
   186.4313,
   186.5421,
   186.5975,
   186.6525,
   186.8722,
   187.3114,
   187.7433,
   187.9592,
   188.013,
   188.0656,
   188.1709,
   188.5919,
   188.6446,
   188.6709,
   188.684,
   188.6967,
   188.7984,
   189.0019,
   189.2054,
   189.3071,
   189.3325,
   189.3569,
   189.4056,
   189.7954,
   189.8928,
   189.9415,
   189.9537,
   189.9654,
   189.9886,
   190.1734,
   190.543,
   190.5542,
   190.5651,
   190.5868,
   190.6301,
   190.7169,
   190.8904,
   191.0639,
   191.1072,
   191.1475,
   191.2281,
   191.5505,
   191.5908,
   191.6109,
   191.621,
   191.6304,
   191.7044,
   191.8526,
   192.0008,
   192.0748,
   192.0934,
   192.1105,
   192.1441,
   192.4134,
   192.4807,
   192.5144,
   192.5228,
   192.527,
   192.5308,
   192.546,
   192.6669,
   192.9087,
   192.9161,
   192.9228,
   192.9363,
   192.9631,
   193.0168,
   193.1241,
   193.2314,
   193.2582,
   193.2819,
   193.3289,
   193.5172,
   193.5408,
   193.5525,
   193.5584,
   193.5638,
   193.6046,
   193.6863,
   193.7679,
   193.8087,
   193.8189,
   193.8237,
   193.8281,
   193.8457,
   193.9858,
   194.0208,
   194.0383,
   194.047,
   194.0544,
   194.1141,
   194.2333,
   194.237,
   194.2402,
   194.2465,
   194.2591,
   194.2843,
   194.3347,
   194.3852,
   194.3978,
   194.4086,
   194.4299,
   194.5151,
   194.5363,
   194.5544,
   194.5906,
   194.6268,
   194.6449,
   194.6536,
   194.6614,
   194.7239,
   194.7395,
   194.7473,
   194.7512,
   194.7547,
   194.7822,
   194.8374,
   194.8879,
   194.9131,
   194.9192,
   194.9253,
   194.9373,
   194.985,
   194.9969,
   195.0086,
   195.0318,
   195.0553,
   195.0671,
   195.0729,
   195.0786,
   195.1259,
   195.1378,
   195.1437,
   195.1467,
   195.1496,
   195.1741,
   195.223,
   195.2263,
   195.2295,
   195.2359,
   195.2487,
   195.2742,
   195.2999,
   195.3063,
   195.313,
   195.3266,
   195.3808,
   195.3943,
   195.4086,
   195.4373,
   195.466,
   195.4803,
   195.4875,
   195.4951,
   195.5558,
   195.5711,
   195.5787,
   195.5826,
   195.5863,
   195.6184,
   195.6826,
   195.6869,
   195.6911,
   195.6995,
   195.7164,
   195.7502,
   195.7841,
   195.7926,
   195.8015,
   195.8195,
   195.8913,
   195.9093,
   195.9283,
   195.9665,
   196.0047,
   196.0238,
   196.0334,
   196.0436,
   196.1252,
   196.1662,
   196.2101,
   196.2978,
   196.3033,
   196.3092,
   196.3211,
   196.3448,
   196.3922,
   196.4396,
   196.4515,
   196.4576,
   196.464,
   196.4898,
   196.593,
   196.6188,
   196.6468,
   196.7032,
   196.7595,
   196.7877,
   196.8018,
   196.8172,
   196.9406,
   197.0025,
   197.07,
   197.2049,
   197.2133,
   197.2224,
   197.2407,
   197.2775,
   197.3511,
   197.4246,
   197.443,
   197.4523,
   197.4623,
   197.5022,
   197.6617,
   197.7016,
   197.7442,
   197.8301,
   197.9159,
   197.9589,
   197.9803,
   198.0032,
   198.1863,
   198.2781,
   198.3746,
   198.5678,
   198.58,
   198.5923,
   198.6174,
   198.6677,
   198.7682,
   198.8688,
   198.8941,
   198.9068,
   198.9194,
   198.971,
   199.1782,
   199.23,
   199.243,
   199.2559,
   199.2818,
   199.3855,
   199.4892,
   199.5411,
   199.567,
   199.593,
   199.8007,
   199.9041,
   200.0047,
   200.2059,
   200.2185,
   200.2307,
   200.2546,
   200.3024,
   200.3979,
   200.4935,
   200.5174,
   200.5293,
   200.5404,
   200.5845,
   200.7609,
   200.805,
   200.8105,
   200.8156,
   200.8255,
   200.8451,
   200.9237,
   201.0023,
   201.0416,
   201.0612,
   201.0659,
   201.0701,
   201.0784,
   201.212,
   201.2787,
   201.3317,
   201.4377,
   201.4443,
   201.4477,
   201.4501,
   201.4595,
   201.4782,
   201.5156,
   201.5531,
   201.5624,
   201.5671,
   201.5682,
   201.5688,
   201.5701,
   201.5803,
   201.6212,
   201.6314,
   201.6327,
   201.6333,
   201.6336,
   201.6339,
   201.6345,
   201.6369,
   201.6393,
   201.6405,
   201.6411,
   201.6411,
   201.6401,
   201.6381,
   201.6057,
   201.5895,
   201.5549,
   201.4852,
   201.4808,
   201.4786,
   201.4774,
   201.4758,
   201.4625,
   201.436,
   201.383,
   201.3299,
   201.3167,
   201.3101,
   201.3084,
   201.3064,
   201.302,
   201.2669,
   201.1265,
   201.0914,
   201.0825,
   201.0718,
   201.0504,
   200.9647,
   200.879,
   200.8361,
   200.8147,
   200.8093,
   200.8033,
   200.7909,
   200.5926,
   200.4935,
   200.3839,
   200.1642,
   200.1365,
   200.1072,
   200.0484,
   199.9309,
   199.8133,
   199.7543,
   199.6934,
   199.4498,
   199.3888,
   199.3736,
   199.3584,
   199.3278,
   199.2057,
   199.0835,
   199.0223,
   198.9918,
   198.9768,
   198.9617,
   198.7239,
   198.605,
   198.4931,
   198.2697,
   198.2419,
   198.2167,
   198.1664,
   198.0657,
   197.965,
   197.9398,
   197.9273,
   197.921,
   197.9155,
   197.8724,
   197.7001,
   197.6571,
   197.6463,
   197.6437,
   197.6416,
   197.6373,
   197.6202,
   197.5517,
   197.4833,
   197.449,
   197.4319,
   197.4276,
   197.4255,
   197.4238,
   197.4178,
   197.3215,
   197.2733,
   197.2704,
   197.2688,
   197.2655,
   197.2591,
   197.2462,
   197.1945,
   197.188,
   197.1872,
   197.1861,
   197.1838,
   197.1816,
   197.181,
   197.1807,
   197.1806,
   197.1806,
   197.1813,
   197.1922,
   197.2359,
   197.2468,
   197.2495,
   197.2502,
   197.2514,
   197.2542,
   197.2656,
   197.3112,
   197.3568,
   197.3796,
   197.391,
   197.3968,
   197.4053,
   197.5415,
   197.6097,
   197.6139,
   197.6192,
   197.6303,
   197.6525,
   197.6968,
   197.8741,
   197.8963,
   197.8991,
   197.9024,
   197.9091,
   197.9224,
   197.9756,
   198.0819,
   198.1883,
   198.2417,
   198.302,
   198.5431,
   198.6034,
   198.6184,
   198.626,
   198.6342,
   198.6669,
   198.7975,
   198.9282,
   198.9935,
   199.0262,
   199.0425,
   199.0595,
   199.3318,
   199.468,
   199.6048,
   199.8785,
   199.9127,
   199.946,
   200.0122,
   200.1447,
   200.2772,
   200.3433,
   200.4049,
   200.6511,
   200.7127,
   200.728,
   200.7357,
   200.7427,
   200.7699,
   200.8789,
   200.9878,
   201.0422,
   201.0694,
   201.083,
   201.0864,
   201.0892,
   201.0949,
   201.2754,
   201.3657,
   201.3713,
   201.3741,
   201.3765,
   201.3849,
   201.4019,
   201.4357,
   201.571,
   201.5879,
   201.592,
   201.5946,
   201.5998,
   201.6206,
   201.6622,
   201.7038,
   201.7245,
   201.7314,
   201.7571,
   201.7635,
   201.7651,
   201.7659,
   201.7662,
   201.7657,
   201.7612,
   201.7435,
   201.7257,
   201.7168,
   201.7123,
   201.7101,
   201.7096,
   201.7092,
   201.7084,
   201.7053,
   201.6062,
   201.5566,
   201.5503,
   201.5401,
   201.5196,
   201.4788,
   201.3154,
   201.295,
   201.2899,
   201.2885,
   201.2867,
   201.2831,
   201.269,
   201.2123,
   201.0988,
   200.9854,
   200.9287,
   200.9251,
   200.9206,
   200.9116,
   200.8936,
   200.8576,
   200.5696,
   200.4976,
   200.4796,
   200.4706,
   200.4662,
   200.4611,
   200.4179,
   200.2451,
   200.0724,
   199.986,
   199.9428,
   199.9212,
   199.9103,
   199.8979,
   199.4994,
   199.3002,
   199.2753,
   199.2477,
   199.192,
   199.0805,
   198.6346,
   198.5789,
   198.565,
   198.5579,
   198.5503,
   198.5199,
   198.3981,
   198.1545,
   197.911,
   197.7892,
   197.7737,
   197.7573,
   197.7247,
   197.6595,
   197.1376,
   197.0072,
   196.9419,
   196.8732,
   196.5982,
   196.3234,
   196.1859,
   196.1172,
   196.0828,
   196.0656,
   196.0479,
   195.4767,
   195.1912,
   195.1555,
   195.119,
   195.0458,
   194.8993,
   194.3133,
   194.24,
   194.2033,
   194.1662,
   194.0175,
   193.7201,
   193.4227,
   193.2739,
   193.2552,
   193.2365,
   193.1992,
   193.1245,
   192.5264,
   192.3769,
   192.3021,
   192.2275,
   191.9293,
   191.3328,
   190.7421,
   190.4467,
   190.41,
   190.3732,
   190.3006,
   190.1552,
   189.5737,
   189.501,
   189.4647,
   189.4291,
   189.2867,
   189.002,
   188.7172,
   188.5748,
   188.5396,
   188.5049,
   188.4354,
   187.8798,
   187.7409,
   187.6715,
   187.6037,
   187.3336,
   186.7934,
   186.2689,
   186.0067,
   185.974,
   185.9576,
   185.9417,
   185.8781,
   185.751,
   185.2425,
   185.1789,
   185.1471,
   185.1162,
   184.9929,
   184.7464,
   184.4998,
   184.3765,
   184.3459,
   184.316,
   184.2561,
   183.7774,
   183.6577,
   183.5978,
   183.5393,
   183.3064,
   182.8405,
   182.3857,
   182.1583,
   182.1016,
   182.0459,
   181.9344,
   181.4884,
   181.4327,
   181.4048,
   181.3772,
   181.2673,
   181.0475,
   180.8276,
   180.7177,
   180.6905,
   180.6631,
   180.6085,
   180.1724,
   180.0635,
   180.009,
   179.9544,
   179.7367,
   179.3011,
   178.8631,
   178.6441,
   178.5892,
   178.5337,
   178.4228,
   177.9789,
   177.9233,
   177.8955,
   177.8676,
   177.7544,
   177.528,
   177.3015,
   177.1883,
   177.16,
   177.1309,
   177.0727,
   176.6075,
   176.4912,
   176.433,
   176.4183,
   176.4036,
   176.3735,
   176.1331,
   175.6524,
   175.1533,
   174.9037,
   174.8411,
   174.776,
   174.6458,
   174.1252,
   174.0601,
   174.0276,
   174.0113,
   173.9943,
   173.8582,
   173.586,
   173.3138,
   173.1777,
   173.1437,
   173.1082,
   173.0369,
   172.4668,
   172.3242,
   172.253,
   172.2351,
   172.2262,
   172.2169,
   172.1795,
   171.8808,
   171.2834,
   171.2645,
   171.2449,
   171.2058,
   171.1276,
   170.9712,
   170.6584,
   170.3456,
   170.2674,
   170.1856,
   170.0221,
   169.3681,
   169.2863,
   169.2454,
   169.225,
   169.2039,
   169.0334,
   168.6924,
   168.3515,
   168.181,
   168.1384,
   168.1277,
   168.1166,
   168.0945,
   168.0059,
   167.2973,
   167.1202,
   167.0316,
   166.9871,
   166.9413,
   166.5748,
   165.8417,
   165.8188,
   165.7952,
   165.7481,
   165.6538,
   165.4651,
   165.0878,
   164.7105,
   164.6162,
   164.5198,
   164.3267,
   163.5544,
   163.3611,
   163.1648,
   162.772,
   162.3793,
   162.183,
   162.0845,
   161.9853,
   161.1921,
   160.9938,
   160.8946,
   160.8451,
   160.7954,
   160.3979,
   159.6029,
   158.8125,
   158.4174,
   158.3186,
   158.2211,
   158.0264,
   157.2478,
   157.0532,
   156.8633,
   156.4833,
   156.1033,
   155.9133,
   155.8658,
   155.8421,
   155.8191,
   155.7273,
   154.9931,
   154.8095,
   154.7178,
   154.6719,
   154.6277,
   154.2768,
   153.5751,
   153.5532,
   153.5422,
   153.5319,
   153.4904,
   153.4075,
   153.2418,
   152.9102,
   152.5787,
   152.4959,
   152.4755,
   152.4561,
   152.4175,
   152.2628,
   151.644,
   151.4893,
   151.3467,
   151.0617,
   150.7766,
   150.6341,
   150.5985,
   150.5807,
   150.5763,
   150.5722,
   150.5641,
   150.4993,
   149.9811,
   149.8516,
   149.7868,
   149.7544,
   149.7464,
   149.7391,
   149.7245,
   149.4923,
   149.0278,
   149.0133,
   149.0061,
   149.0025,
   148.9992,
   148.9736,
   148.9222,
   148.8196,
   148.6143,
   148.409,
   148.3577,
   148.3448,
   148.3336,
   148.3112,
   148.2217,
   147.8634,
   147.7739,
   147.7686,
   147.7638,
   147.7542,
   147.7348,
   147.6962,
   147.5416,
   147.3871,
   147.3098,
   147.2905,
   147.2808,
   147.276,
   147.2718,
   147.2387,
   146.9738,
   146.9076,
   146.8745,
   146.858,
   146.85,
   146.8429,
   146.7293,
   146.5023,
   146.4881,
   146.4758,
   146.4512,
   146.402,
   146.3035,
   146.2051,
   146.1805,
   146.1743,
   146.1686,
   146.1577,
   146.1138,
   145.9384,
   145.8945,
   145.8535,
   145.7719,
   145.6902,
   145.6494,
   145.629,
   145.609,
   145.4484,
   145.4082,
   145.388,
   145.3779,
   145.3729,
   145.368,
   145.2844,
   145.1173,
   145.1069,
   145.0956,
   145.0729,
   145.0273,
   144.9362,
   144.8451,
   144.8224,
   144.8167,
   144.8139,
   144.8107,
   144.7978,
   144.7467,
   144.5421,
   144.4909,
   144.4843,
   144.4771,
   144.4625,
   144.4334,
   144.3169,
   144.2005,
   144.1423,
   144.1131,
   144.08,
   143.8148,
   143.7485,
   143.7153,
   143.6987,
   143.6905,
   143.6814,
   143.5316,
   143.2321,
   143.2134,
   143.2087,
   143.2035,
   143.1931,
   143.1514,
   143.0679,
   142.9011,
   142.7342,
   142.6925,
   142.6714,
   142.6486,
   142.5572,
   142.1915,
   142.1001,
   142.0887,
   142.0764,
   142.0519,
   142.0027,
   141.806,
   141.6094,
   141.5111,
   141.4619,
   141.4102,
   140.9951,
   140.7874,
   140.5726,
   140.143,
   140.1161,
   140.1025,
   140.089,
   140.0345,
   139.9255,
   139.7075,
   139.4894,
   139.4349,
   139.4076,
   139.3805,
   139.2722,
   138.8385,
   138.73,
   138.7167,
   138.7034,
   138.6769,
   138.6238,
   138.4122,
   138.2006,
   138.0948,
   138.0419,
   137.991,
   137.5863,
   137.3841,
   137.1943,
   136.8148,
   136.7911,
   136.7792,
   136.7682,
   136.7246,
   136.6373,
   136.4628,
   136.2882,
   136.2446,
   136.2228,
   136.2027,
   136.1239,
   135.8087,
   135.7299,
   135.7201,
   135.7152,
   135.7108,
   135.6933,
   135.6583,
   135.5184,
   135.3785,
   135.3086,
   135.2736,
   135.2652,
   135.2575,
   135.2422,
   134.9974,
   134.8749,
   134.7687,
   134.5562,
   134.543,
   134.5364,
   134.5303,
   134.5073,
   134.4612,
   134.3689,
   134.2767,
   134.2537,
   134.2421,
   134.2367,
   134.2316,
   134.191,
   134.0285,
   133.9879,
   133.9778,
   133.9686,
   133.9501,
   133.8762,
   133.8024,
   133.7654,
   133.7469,
   133.7291,
   133.5878,
   133.5171,
   133.4453,
   133.3017,
   133.2836,
   133.2643,
   133.2256,
   133.1482,
   133.0709,
   133.0515,
   133.0419,
   133.0369,
   133.0315,
   132.9879,
   132.8134,
   132.7698,
   132.7589,
   132.7464,
   132.7211,
   132.6201,
   132.519,
   132.4685,
   132.4433,
   132.437,
   132.4299,
   132.4151,
   132.1783,
   132.06,
   132.0563,
   132.052,
   132.0434,
   132.026,
   131.9914,
   131.922,
   131.6448,
   131.6098,
   131.5695,
   131.4889,
   131.3277,
   131.1665,
   131.1262,
   131.106,
   131.0959,
   131.0844,
   130.9917,
   130.6209,
   130.5282,
   130.505,
   130.4989,
   130.4923,
   130.4792,
   130.4265,
   130.2159,
   130.0054,
   129.9001,
   129.8475,
   129.8343,
   129.8277,
   129.8205,
   129.7909,
   129.3189,
   129.0829,
   129.0679,
   129.0516,
   129.0189,
   128.9537,
   128.8231,
   128.3008,
   128.2356,
   128.1643,
   128.0216,
   127.7362,
   127.4508,
   127.3794,
   127.3437,
   127.3259,
   127.3167,
   127.3071,
   127.1528,
   126.5359,
   126.3817,
   126.3432,
   126.3335,
   126.3233,
   126.3027,
   126.2202,
   125.8903,
   125.5605,
   125.3955,
   125.3131,
   125.2716,
   125.2279,
   124.529,
   124.1796,
   124.1578,
   124.1349,
   124.089,
   123.9973,
   123.8138,
   123.0799,
   122.9882,
   122.8929,
   122.7017,
   122.3194,
   121.937,
   121.7455,
   121.5477,
   120.7566,
   120.5588,
   120.5094,
   120.4845,
   120.4591,
   120.3574,
   119.9508,
   119.5441,
   119.3408,
   119.2392,
   119.1883,
   119.1364,
   118.3051,
   117.8895,
   117.8373,
   117.7845,
   117.6788,
   117.4675,
   116.6222,
   116.5166,
   116.4098,
   116.1959,
   115.7682,
   115.3405,
   115.1266,
   114.9111,
   114.049,
   113.8334,
   113.7795,
   113.7525,
   113.7256,
   113.6174,
   113.1847,
   112.7519,
   112.5355,
   112.4273,
   112.3732,
   112.3192,
   111.4533,
   111.0204,
   110.9663,
   110.9124,
   110.8046,
   110.5889,
   109.7261,
   109.6183,
   109.5914,
   109.5645,
   109.5108,
   109.2959,
   108.8662,
   108.437,
   108.2224,
   108.0095,
   107.1583,
   106.9455,
   106.8923,
   106.8658,
   106.8393,
   106.734,
   106.3129,
   105.892,
   105.6815,
   105.5763,
   105.5237,
   105.4974,
   105.4712,
   104.6399,
   104.2243,
   104.1724,
   104.1212,
   104.0188,
   103.8141,
   102.995,
   102.8927,
   102.8673,
   102.8419,
   102.7915,
   102.5902,
   102.1874,
   101.7847,
   101.5833,
   101.3854,
   100.5945,
   100.3968,
   100.2981,
   100.2012,
   99.81337,
   99.4256,
   99.23172,
   99.13478,
   99.08631,
   99.06214,
   99.03838,
   98.2788,
   97.89901,
   97.85155,
   97.80504,
   97.71213,
   97.5263,
   96.78308,
   96.69018,
   96.64407,
   96.59867,
   96.41701,
   96.05369,
   95.69041,
   95.50876,
   95.33093,
   94.62094,
   94.44346,
   94.35479,
   94.26808,
   93.92131,
   93.57454,
   93.40115,
   93.31446,
   93.27112,
   93.24944,
   93.22821,
   92.55069,
   92.21192,
   92.16958,
   92.12803,
   92.04525,
   91.87971,
   91.21753,
   91.13477,
   91.09357,
   91.05308,
   90.89114,
   90.56725,
   90.24339,
   90.08146,
   90.06128,
   90.04144,
   90.00178,
   89.92246,
   89.28794,
   89.12932,
   89.05,
   88.97211,
   88.66075,
   88.03822,
   87.42563,
   87.11933,
   87.08104,
   87.04311,
   86.96756,
   86.81646,
   86.21212,
   86.13658,
   86.09884,
   86.06147,
   85.91196,
   85.61295,
   85.31395,
   85.16445,
   85.01588,
   84.42224,
   84.27384,
   84.19964,
   84.12573,
   83.83016,
   83.23905,
   82.0585,
   81.46796,
   81.32,
   81.17214,
   80.87643,
   80.58058,
   80.43265,
   80.28442,
   79.69125,
   79.54283,
   79.46862,
   79.39458,
   79.09747,
   78.50327,
   77.90907,
   77.61196,
   77.57478,
   77.55619,
   77.53767,
   77.46362,
   77.31552,
   76.72297,
   76.649,
   76.61201,
   76.57517,
   76.42796,
   76.13353,
   75.83921,
   75.69206,
   75.65547,
   75.61905,
   75.54622,
   74.96421,
   74.81871,
   74.74596,
   74.72794,
   74.71001,
   74.67416,
   74.38801,
   73.81573,
   73.25637,
   72.97671,
   72.94188,
   72.92446,
   72.90712,
   72.83923,
   72.70346,
   72.16039,
   72.0925,
   72.05856,
   72.04197,
   72.02544,
   71.89449,
   71.6326,
   71.37069,
   71.23974,
   71.20708,
   71.17571,
   71.11298,
   70.61111,
   70.48564,
   70.4229,
   70.40722,
   70.39218,
   70.36232,
   70.12339,
   69.64554,
   69.1928,
   68.96658,
   68.91033,
   68.85703,
   68.75044,
   68.32403,
   68.27075,
   68.24411,
   68.23087,
   68.21833,
   68.11819,
   67.9179,
   67.71759,
   67.61744,
   67.5924,
   67.5688,
   67.52182,
   67.14595,
   67.05197,
   67.00498,
   66.99322,
   66.98191,
   66.95986,
   66.78332,
   66.43025,
   66.41941,
   66.409,
   66.3882,
   66.34659,
   66.26337,
   66.09693,
   65.93047,
   65.88891,
   65.84942,
   65.77043,
   65.45441,
   65.41491,
   65.39516,
   65.38528,
   65.37576,
   65.30006,
   65.14866,
   64.99725,
   64.92154,
   64.90262,
   64.89805,
   64.89341,
   64.88415,
   64.84744,
   64.55376,
   64.48033,
   64.44361,
   64.4345,
   64.42994,
   64.42531,
   64.40727,
   64.2629,
   63.97417,
   63.96537,
   63.95636,
   63.93835,
   63.90233,
   63.83028,
   63.68617,
   63.54219,
   63.50619,
   63.46981,
   63.39702,
   63.10583,
   63.06945,
   63.05125,
   63.04216,
   63.03758,
   63.0329,
   62.95837,
   62.80932,
   62.66021,
   62.58565,
   62.56701,
   62.56235,
   62.55759,
   62.54797,
   62.50951,
   62.20121,
   62.12403,
   62.08544,
   62.06611,
   62.0462,
   61.88557,
   61.56433,
   61.55414,
   61.54368,
   61.52267,
   61.48064,
   61.39657,
   61.22845,
   61.06024,
   61.01819,
   61.01281,
   61.0073,
   60.99628,
   60.97425,
   60.88597,
   60.53277,
   60.48858,
   60.46648,
   60.45543,
   60.44991,
   60.44427,
   60.35153,
   60.16604,
   59.98054,
   59.88778,
   59.86445,
   59.85276,
   59.84079,
   59.79214,
   59.40289,
   59.30557,
   59.2569,
   59.23257,
   59.2072,
   59.00349,
   58.59608,
   58.58327,
   58.57684,
   58.57029,
   58.54373,
   58.49059,
   58.38433,
   58.17181,
   57.95928,
   57.90615,
   57.8994,
   57.89256,
   57.8788,
   57.85129,
   57.74088,
   57.2992,
   57.18873,
   57.07448,
   56.84598,
   56.61748,
   56.50322,
   56.47456,
   56.46023,
   56.44574,
   56.3869,
   55.91617,
   55.79831,
   55.73938,
   55.70991,
   55.70253,
   55.69508,
   55.68019,
   55.43886,
   54.95621,
   54.92566,
   54.89489,
   54.83335,
   54.71026,
   54.46408,
   54.21775,
   54.15617,
   54.14066,
   54.12505,
   54.09383,
   53.9687,
   53.46811,
   53.34295,
   53.21637,
   52.96315,
   52.70974,
   52.58304,
   52.51966,
   52.45614,
   51.94587,
   51.69064,
   51.43463,
   50.9226,
   50.41073,
   50.15481,
   50.09094,
   50.02714,
   49.89961,
   49.38987,
   49.26242,
   49.13591,
   48.883,
   48.63007,
   48.50361,
   48.44043,
   48.37791,
   47.87767,
   47.75269,
   47.69019,
   47.65895,
   47.64333,
   47.62778,
   47.38127,
   46.88825,
   46.85743,
   46.82711,
   46.76657,
   46.64548,
   46.40331,
   46.16115,
   46.1006,
   46.07068,
   46.04088,
   45.92232,
   45.44806,
   45.32949,
   45.31494,
   45.30046,
   45.27148,
   45.21353,
   44.9821,
   44.75065,
   44.63492,
   44.57708,
   44.52079,
   44.07039,
   43.95792,
   43.90168,
   43.87356,
   43.85951,
   43.84552,
   43.62709,
   43.19024,
   43.16293,
   43.13633,
   43.08352,
   42.97791,
   42.76669,
   42.55547,
   42.50266,
   42.47641,
   42.45096,
   42.34916,
   41.9419,
   41.84009,
   41.82739,
   41.81516,
   41.7907,
   41.74177,
   41.54607,
   41.35035,
   41.25249,
   41.20356,
   41.15658,
   40.78147,
   40.59419,
   40.41496,
   40.05648,
   40.03407,
   40.01236,
   39.96965,
   39.88423,
   39.7134,
   39.54257,
   39.49986,
   39.47854,
   39.45824,
   39.37705,
   39.05224,
   38.97103,
   38.96092,
   38.9512,
   38.93193,
   38.8934,
   38.73938,
   38.58535,
   38.50834,
   38.46983,
   38.43316,
   38.14163,
   37.99601,
   37.85832,
   37.58294,
   37.56574,
   37.55717,
   37.54906,
   37.51659,
   37.45166,
   37.32179,
   37.19193,
   37.15946,
   37.14323,
   37.12784,
   37.06669,
   36.82209,
   36.76094,
   36.7459,
   36.73152,
   36.70276,
   36.5877,
   36.47264,
   36.41511,
   36.38634,
   36.359,
   36.14267,
   36.03452,
   35.93288,
   35.72961,
   35.70451,
   35.68064,
   35.6329,
   35.53742,
   35.44195,
   35.41805,
   35.40611,
   35.39477,
   35.34992,
   35.17053,
   35.12569,
   35.11457,
   35.10404,
   35.08297,
   34.99869,
   34.91441,
   34.87227,
   34.8512,
   34.8311,
   34.67264,
   34.59342,
   34.51883,
   34.36977,
   34.35129,
   34.33375,
   34.29867,
   34.22851,
   34.15835,
   34.1408,
   34.13202,
   34.1236,
   34.09053,
   33.95829,
   33.92523,
   33.91694,
   33.90915,
   33.89357,
   33.83115,
   33.76875,
   33.73755,
   33.72195,
   33.70694,
   33.58893,
   33.52993,
   33.47393,
   33.3621,
   33.34818,
   33.3349,
   33.30834,
   33.25521,
   33.20209,
   33.17569,
   33.15035,
   33.04905,
   33.02373,
   32.99918,
   32.95066,
   32.85396,
   32.7606,
   32.71394,
   32.66869,
   32.57832,
   32.56703,
   32.55603,
   32.53402,
   32.49001,
   32.44599,
   32.42402,
   32.40241,
   32.31603,
   32.29444,
   32.28914,
   32.28377,
   32.273,
   32.23027,
   32.18762,
   32.1663,
   32.15564,
   32.1503,
   32.14486,
   32.05971,
   32.01716,
   32.01454,
   32.01187,
   32.00652,
   31.99581,
   31.97441,
   31.88888,
   31.87834,
   31.86752,
   31.84584,
   31.8025,
   31.75938,
   31.73777,
   31.71553,
   31.62741,
   31.60551,
   31.60004,
   31.59728,
   31.59444,
   31.58311,
   31.5378,
   31.49265,
   31.47008,
   31.45879,
   31.45315,
   31.44729,
   31.35424,
   31.30788,
   31.30499,
   31.302,
   31.29598,
   31.28393,
   31.25983,
   31.16344,
   31.15145,
   31.14995,
   31.14839,
   31.14527,
   31.13902,
   31.11406,
   31.06412,
   31.01419,
   30.98919,
   30.96316,
   30.85913,
   30.83313,
   30.82663,
   30.82338,
   30.81999,
   30.80643,
   30.75221,
   30.69799,
   30.67088,
   30.65733,
   30.65055,
   30.64351,
   30.53048,
   30.47388,
   30.47034,
   30.46857,
   30.46673,
   30.45935,
   30.4446,
   30.41509,
   30.29707,
   30.28228,
   30.27854,
   30.27469,
   30.26699,
   30.23617,
   30.17453,
   30.1129,
   30.08208,
   30.04999,
   29.92124,
   29.88906,
   29.88101,
   29.87699,
   29.87285,
   29.85611,
   29.78918,
   29.72211,
   29.68858,
   29.67181,
   29.66343,
   29.66133,
   29.65915,
   29.6548,
   29.5151,
   29.44509,
   29.43629,
   29.42722,
   29.40906,
   29.37276,
   29.22757,
   29.20935,
   29.20479,
   29.20007,
   29.19064,
   29.1529,
   29.07742,
   29.00195,
   28.96421,
   28.92525,
   28.76879,
   28.72959,
   28.71979,
   28.71489,
   28.71244,
   28.70992,
   28.68971,
   28.60887,
   28.52793,
   28.48746,
   28.46722,
   28.4571,
   28.45201,
   28.4468,
   28.27975,
   28.19602,
   28.18556,
   28.17482,
   28.15334,
   28.11037,
   27.93856,
   27.917,
   27.91161,
   27.90612,
   27.89509,
   27.85095,
   27.76267,
   27.67438,
   27.63024,
   27.62748,
   27.62467,
   27.61904,
   27.60778,
   27.58525,
   27.40456,
   27.35931,
   27.33666,
   27.31364,
   27.22157,
   27.12939,
   27.0833,
   27.06026,
   27.04874,
   27.04298,
   27.03713,
   26.84972,
   26.75582,
   26.74408,
   26.73224,
   26.70852,
   26.66109,
   26.4714,
   26.4476,
   26.43569,
   26.42371,
   26.3758,
   26.27998,
   26.18416,
   26.13625,
   26.08822,
   25.89555,
   25.79909,
   25.7027,
   25.50974,
   25.31723,
   25.22079,
   25.20874,
   25.19676,
   25.17286,
   25.12505,
   24.93387,
   24.9099,
   24.89793,
   24.88609,
   24.83872,
   24.74399,
   24.64927,
   24.6019,
   24.59598,
   24.59015,
   24.5785,
   24.55518,
   24.36812,
   24.32137,
   24.298,
   24.27503,
   24.18329,
   24.0914,
   24.04545,
   24.02247,
   24.01099,
   24.00524,
   24.00237,
   23.99956,
   23.8194,
   23.72919,
   23.71791,
   23.7123,
   23.7068,
   23.6848,
   23.64079,
   23.4648,
   23.44275,
   23.43172,
   23.42098,
   23.37804,
   23.29216,
   23.20627,
   23.16333,
   23.15796,
   23.15271,
   23.14228,
   23.12141,
   22.95409,
   22.91227,
   22.89136,
   22.88875,
   22.88621,
   22.88113,
   22.87099,
   22.78982,
   22.62729,
   22.46937,
   22.39031,
   22.38043,
   22.37549,
   22.37069,
   22.35152,
   22.31319,
   22.1599,
   22.1407,
   22.1311,
   22.12174,
   22.08448,
   22.00996,
   21.93543,
   21.89817,
   21.89351,
   21.89118,
   21.88892,
   21.87987,
   21.86177,
   21.71671,
   21.68046,
   21.66233,
   21.65782,
   21.65341,
   21.6446,
   21.57404,
   21.43267,
   21.29488,
   21.22587,
   21.21724,
   21.21293,
   21.20869,
   21.19182,
   21.15808,
   21.02316,
   21.00628,
   20.99784,
   20.98951,
   20.9564,
   20.89016,
   20.82392,
   20.7908,
   20.78254,
   20.77439,
   20.7581,
   20.62765,
   20.59504,
   20.57874,
   20.57064,
   20.5626,
   20.49824,
   20.36935,
   20.24179,
   20.17803,
   20.1621,
   20.14627,
   20.11461,
   19.98801,
   19.95635,
   19.9248,
   19.86171,
   19.73556,
   19.60962,
   19.48374,
   19.35784,
   19.23173,
   19.1687,
   19.15293,
   19.13711,
   19.10548,
   18.97898,
   18.94736,
   18.91561,
   18.8521,
   18.7886,
   18.75684,
   18.72497,
   18.59735,
   18.56546,
   18.54951,
   18.53351,
   18.46935,
   18.34131,
   18.2126,
   18.14825,
   18.13216,
   18.11598,
   18.08361,
   17.95419,
   17.92189,
   17.88942,
   17.82448,
   17.75955,
   17.72708,
   17.71081,
   17.69449,
   17.56416,
   17.49897,
   17.4335,
   17.30277,
   17.17151,
   17.106,
   17.08962,
   17.07317,
   17.04027,
   16.90872,
   16.87591,
   16.84297,
   16.77709,
   16.71122,
   16.67828,
   16.64527,
   16.51341,
   16.44748,
   16.38136,
   16.24943,
   16.11722,
   16.05126,
   15.98519,
   15.853,
   15.82005,
   15.78702,
   15.72098,
   15.58885,
   15.45693,
   15.39098,
   15.32494,
   15.1932,
   15.06137,
   14.92984,
   14.79826,
   14.53578,
   14.40492,
   14.2741,
   14.14366,
   14.01329,
   13.88336,
   13.75348,
   13.62415,
   13.49489,
   13.36625,
   13.30196,
   13.23778,
   13.10981,
   12.98217,
   12.91857,
   12.88679,
   12.85507,
   12.72825,
   12.69666,
   12.66517,
   12.60219,
   12.53922,
   12.50773,
   12.49199,
   12.4763,
   12.35131,
   12.28885,
   12.22664,
   12.10263,
   11.97924,
   11.91776,
   11.88707,
   11.8565,
   11.73425,
   11.70381,
   11.67352,
   11.61298,
   11.55244,
   11.52218,
   11.50704,
   11.492,
   11.37219,
   11.31231,
   11.25284,
   11.13428,
   11.11951,
   11.10481,
   11.07541,
   11.0166,
   10.95799,
   10.94334,
   10.92875,
   10.89967,
   10.78342,
   10.75447,
   10.72572,
   10.6683,
   10.61088,
   10.58217,
   10.56781,
   10.55357,
   10.4402,
   10.38353,
   10.3274,
   10.2155,
   10.20156,
   10.18771,
   10.16002,
   10.10463,
   10.04944,
   10.03564,
   10.02874,
   10.02191,
   9.994582,
   9.885333,
   9.858129,
   9.831156,
   9.777305,
   9.723453,
   9.696528,
   9.683065,
   9.669723,
   9.563622,
   9.510577,
   9.458141,
   9.353606,
   9.340581,
   9.327668,
   9.301844,
   9.250195,
   9.198727,
   9.18586,
   9.179427,
   9.173054,
   9.147616,
   9.045915,
   9.020592,
   9.014275,
   9.008019,
   8.995507,
   8.945457,
   8.895407,
   8.870382,
   8.85787,
   8.845475,
   8.747023,
   8.697797,
   8.649208,
   8.552358,
   8.540284,
   8.528338,
   8.504445,
   8.456661,
   8.409047,
   8.385294,
   8.361792,
   8.267839,
   8.244446,
   8.238603,
   8.232832,
   8.221289,
   8.175117,
   8.128945,
   8.105859,
   8.094316,
   8.082884,
   7.992191,
   7.946845,
   7.902136,
   7.813045,
   7.801932,
   7.790958,
   7.76901,
   7.725114,
   7.681378,
   7.659553,
   7.637994,
   7.551811,
   7.530355,
   7.524992,
   7.5197,
   7.509127,
   7.466834,
   7.424542,
   7.403395,
   7.392822,
   7.38756,
   7.382351,
   7.29942,
   7.257955,
   7.217085,
   7.135724,
   7.125567,
   7.11556,
   7.095545,
   7.055517,
   7.015638,
   6.995731,
   6.976102,
   6.897636,
   6.878103,
   6.87322,
   6.868399,
   6.858788,
   6.820342,
   6.781897,
   6.762674,
   6.753062,
   6.748271,
   6.743543,
   6.668281,
   6.63065,
   6.593603,
   6.519884,
   6.510678,
   6.50162,
   6.483515,
   6.447305,
   6.411232,
   6.393219,
   6.37549,
   6.304629,
   6.286991,
   6.278224,
   6.269558,
   6.234896,
   6.200233,
   6.182902,
   6.174236,
   6.169908,
   6.165652,
   6.097914,
   6.064046,
   6.030741,
   5.964503,
   5.956231,
   5.948096,
   5.931855,
   5.899371,
   5.867014,
   5.850849,
   5.83497,
   5.77151,
   5.755716,
   5.74786,
   5.740112,
   5.70912,
   5.678127,
   5.662631,
   5.654883,
   5.651009,
   5.647203,
   5.58674,
   5.556509,
   5.52681,
   5.467777,
   5.460406,
   5.453156,
   5.438702,
   5.409795,
   5.381002,
   5.36661,
   5.352498,
   5.296109,
   5.282077,
   5.275091,
   5.268216,
   5.240715,
   5.213214,
   5.199464,
   5.192588,
   5.189151,
   5.185769,
   5.132194,
   5.105407,
   5.102071,
   5.098791,
   5.09223,
   5.07911,
   5.026868,
   5.020346,
   5.013928,
   5.001151,
   4.975598,
   4.950149,
   4.937425,
   4.924959,
   4.875171,
   4.862784,
   4.85661,
   4.850545,
   4.826287,
   4.777814,
   4.730606,
   4.707002,
   4.704055,
   4.701166,
   4.695389,
   4.683834,
   4.637918,
   4.632186,
   4.62654,
   4.615317,
   4.592873,
   4.570443,
   4.559228,
   4.548237,
   4.504375,
   4.493484,
   4.488049,
   4.482718,
   4.461396,
   4.418783,
   4.377308,
   4.356571,
   4.351437,
   4.346361,
   4.336209,
   4.295879,
   4.290845,
   4.285879,
   4.276023,
   4.256309,
   4.23661,
   4.22676,
   4.217098,
   4.178573,
   4.169029,
   4.16426,
   4.159587,
   4.140895,
   4.103533,
   4.067015,
   4.048757,
   4.044229,
   4.039757,
   4.030813,
   3.995365,
   3.98657,
   3.977902,
   3.960565,
   3.943242,
   3.934581,
   3.926072,
   3.892172,
   3.883776,
   3.879578,
   3.875459,
   3.858999,
   3.826091,
   3.79391,
   3.777819,
   3.761985,
   3.730717,
   3.722952,
   3.715297,
   3.699988,
   3.684692,
   3.677044,
   3.669518,
   3.63955,
   3.632129,
   3.628418,
   3.624769,
   3.6102,
   3.581068,
   3.552551,
   3.538292,
   3.524239,
   3.496493,
   3.489597,
   3.482795,
   3.46919,
   3.455599,
   3.448804,
   3.442103,
   3.415437,
   3.402277,
   3.389293,
   3.363326,
   3.337875,
   3.32515,
   3.312588,
   3.287786,
   3.281617,
   3.275527,
   3.263348,
   3.251181,
   3.245098,
   3.239088,
   3.21518,
   3.203375,
   3.191715,
   3.168394,
   3.145505,
   3.134061,
   3.122746,
   3.100406,
   3.094847,
   3.089353,
   3.078367,
   3.067392,
   3.061905,
   3.056475,
   3.034881,
   3.024213,
   3.013664,
   2.992567,
   2.971833,
   2.961468,
   2.951206,
   2.930943,
   2.925897,
   2.920908,
   2.91093,
   2.891044,
   2.871412,
   2.861707,
   2.852105,
   2.832899,
   2.814004,
   2.80456,
   2.7952,
   2.776714,
   2.758442,
   2.74028,
   2.72234,
   2.713468,
   2.704684,
   2.687116,
   2.669819,
   2.661174,
   2.6526,
   2.635664,
   2.618915,
   2.602262,
   2.585809,
   2.577668,
   2.569606,
   2.55348,
   2.537597,
   2.529659,
   2.521783,
   2.506222,
   2.490828,
   2.475521,
   2.460396,
   2.452908,
   2.445492,
   2.43066,
   2.416047,
   2.408744,
   2.401495,
   2.387214,
   2.373084,
   2.359034,
   2.34515,
   2.338234,
   2.331383,
   2.317681,
   2.304179,
   2.290734,
   2.277593,
   2.264554,
   2.251605,
   2.238811,
   2.232437,
   2.226123,
   2.213497,
   2.18866,
   2.176544,
   2.164521,
   2.15258,
   2.140783,
   2.134905,
   2.129083,
   2.11744,
   2.094536,
   2.083358,
   2.072264,
   2.061264,
   2.050362,
   2.028822,
   2.007684,
   1.997364,
   1.98712,
   1.976962,
   1.966895,
   1.947001,
   1.927473,
   1.917935,
   1.908465,
   1.899074,
   1.889766,
   1.871369,
   1.853304,
   1.844476,
   1.835709,
   1.827014,
   1.818395,
   1.801354,
   1.784614,
   1.776428,
   1.768297,
   1.760231,
   1.752235,
   1.736419,
   1.720874,
   1.70571,
   1.698212,
   1.690776,
   1.676063,
   1.661593,
   1.647467,
   1.640478,
   1.633546,
   1.619826,
   1.606321,
   1.593127,
   1.580116,
   1.567285,
   1.554647,
   1.542288,
   1.530093,
   1.51806,
   1.506199,
   1.494628,
   1.483206,
   1.471927,
   1.460803,
   1.449825,
   1.438979,
   1.428263,
   1.417685,
   1.407397,
   1.397196,
   1.387145,
   1.377184,
   1.367372,
   1.357638,
   1.34804,
   1.338522,
   1.329254,
   1.320056,
   1.310979,
   1.301975,
   1.293094,
   1.284276,
   1.275568,
   1.266926,
   1.258485,
   1.250102,
   1.241818,
   1.233593,
   1.217397,
   1.209416,
   1.201488,
   1.186005,
   1.170781,
   1.155817,
   1.141091,
   1.126708,
   1.112542,
   1.098593,
   1.084842,
   1.071397,
   1.058133,
   1.045053,
   1.032141,
   1.019398,
   1.006809,
   0.994378,
   0.9820903,
   0.970021,
   0.9580856,
   0.9462872,
   0.9346142,
   0.9230701,
   0.9116442,
   0.9003402,
   0.8891481,
   0.8781078,
   0.867124,
   0.8562985,
   0.8455305,
   0.8349114,
   0.8243508,
   0.8139311,
   0.8035709,
   0.7933154,
   0.7831204,
   0.7730538,
   0.7630487,
   0.7531672,
   0.7433481,
   0.7336486,
   0.7240125,
   0.7144387,
   0.7049293,
   0.6955331,
   0.6862021,
   0.676982,
   0.6678277,
   0.6587824,
   0.6498036};
   TGraph *graph = new TGraph(3619,stack2_fx164,stack2_fy164);
   graph->SetName("stack2");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(94);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack2164 = new TH1F("Graph_stack2164","Projection of full_model",3619,2000,8000);
   Graph_stack2164->SetMinimum(0);
   Graph_stack2164->SetMaximum(221.9428);
   Graph_stack2164->SetDirectory(0);
   Graph_stack2164->SetStats(0);
   Graph_stack2164->SetLineWidth(2);
   Graph_stack2164->SetMarkerStyle(20);
   Graph_stack2164->SetMarkerSize(0.2);
   Graph_stack2164->GetXaxis()->SetNdivisions(505);
   Graph_stack2164->GetXaxis()->SetLabelFont(132);
   Graph_stack2164->GetXaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack2164->GetXaxis()->SetTitleFont(132);
   Graph_stack2164->GetYaxis()->SetLabelFont(132);
   Graph_stack2164->GetYaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack2164->GetYaxis()->SetTitleFont(132);
   Graph_stack2164->GetZaxis()->SetLabelFont(132);
   Graph_stack2164->GetZaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack2164->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack2164);
   
   graph->Draw("b");
   
   Double_t stack1_fx165[3569] = {
   2500,
   2503.125,
   2504.688,
   2506.25,
   2509.375,
   2512.5,
   2515.625,
   2518.75,
   2520.312,
   2521.875,
   2525,
   2528.125,
   2529.688,
   2531.25,
   2534.375,
   2535.156,
   2535.938,
   2537.5,
   2540.625,
   2543.75,
   2545.312,
   2546.875,
   2550,
   2553.125,
   2554.688,
   2556.25,
   2559.375,
   2560.156,
   2560.938,
   2562.5,
   2564.062,
   2564.844,
   2565.625,
   2568.75,
   2570.312,
   2571.875,
   2575,
   2578.125,
   2579.688,
   2581.25,
   2584.375,
   2585.156,
   2585.938,
   2587.5,
   2589.062,
   2589.844,
   2590.625,
   2593.75,
   2595.312,
   2596.875,
   2600,
   2603.125,
   2604.688,
   2605.469,
   2606.25,
   2609.375,
   2610.156,
   2610.938,
   2612.5,
   2614.062,
   2614.844,
   2615.625,
   2618.75,
   2620.312,
   2621.875,
   2625,
   2628.125,
   2629.688,
   2630.078,
   2630.469,
   2631.25,
   2634.375,
   2635.156,
   2635.938,
   2637.5,
   2639.062,
   2639.844,
   2640.625,
   2643.75,
   2645.312,
   2646.875,
   2650,
   2653.125,
   2654.688,
   2655.078,
   2655.469,
   2656.25,
   2659.375,
   2660.156,
   2660.938,
   2662.5,
   2664.062,
   2664.844,
   2665.234,
   2665.625,
   2668.75,
   2670.312,
   2671.875,
   2675,
   2678.125,
   2679.688,
   2680.078,
   2680.469,
   2681.25,
   2684.375,
   2685.156,
   2685.938,
   2687.5,
   2689.062,
   2689.844,
   2690.234,
   2690.625,
   2693.75,
   2695.312,
   2696.875,
   2700,
   2703.125,
   2704.688,
   2705.078,
   2705.469,
   2706.25,
   2709.375,
   2710.156,
   2710.938,
   2712.5,
   2714.062,
   2714.844,
   2715.234,
   2715.625,
   2718.75,
   2720.312,
   2721.875,
   2725,
   2728.125,
   2729.688,
   2730.078,
   2730.469,
   2731.25,
   2734.375,
   2735.156,
   2735.938,
   2737.5,
   2739.062,
   2739.844,
   2740.234,
   2740.625,
   2743.75,
   2745.312,
   2746.875,
   2750,
   2750.391,
   2750.781,
   2751.562,
   2753.125,
   2754.688,
   2755.469,
   2756.25,
   2759.375,
   2760.156,
   2760.938,
   2762.5,
   2764.062,
   2764.844,
   2765.234,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2775.391,
   2775.781,
   2776.562,
   2778.125,
   2779.688,
   2780.469,
   2781.25,
   2784.375,
   2785.156,
   2785.938,
   2787.5,
   2789.062,
   2789.844,
   2790.234,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2800.391,
   2800.781,
   2801.562,
   2803.125,
   2804.688,
   2805.469,
   2806.25,
   2809.375,
   2810.156,
   2810.938,
   2812.5,
   2814.062,
   2814.844,
   2815.234,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2825.391,
   2825.781,
   2826.562,
   2828.125,
   2829.688,
   2830.469,
   2831.25,
   2834.375,
   2835.156,
   2835.938,
   2837.5,
   2839.062,
   2839.844,
   2840.234,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2850.391,
   2850.781,
   2851.562,
   2853.125,
   2854.688,
   2855.469,
   2856.25,
   2859.375,
   2860.156,
   2860.547,
   2860.938,
   2862.5,
   2864.062,
   2864.844,
   2865.234,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2875.391,
   2875.781,
   2876.562,
   2878.125,
   2879.688,
   2880.469,
   2881.25,
   2884.375,
   2885.156,
   2885.547,
   2885.938,
   2887.5,
   2889.062,
   2889.844,
   2890.234,
   2890.625,
   2893.75,
   2895.312,
   2896.875,
   2900,
   2900.391,
   2900.781,
   2901.562,
   2903.125,
   2904.688,
   2905.469,
   2906.25,
   2909.375,
   2910.156,
   2910.547,
   2910.938,
   2912.5,
   2914.062,
   2914.844,
   2915.234,
   2915.43,
   2915.625,
   2918.75,
   2920.312,
   2921.875,
   2925,
   2925.391,
   2925.781,
   2926.562,
   2928.125,
   2929.688,
   2930.469,
   2931.25,
   2934.375,
   2935.156,
   2935.547,
   2935.938,
   2937.5,
   2939.062,
   2939.844,
   2940.234,
   2940.43,
   2940.625,
   2943.75,
   2945.312,
   2945.508,
   2945.703,
   2946.094,
   2946.875,
   2950,
   2950.391,
   2950.781,
   2951.562,
   2953.125,
   2954.688,
   2955.469,
   2956.25,
   2959.375,
   2960.156,
   2960.547,
   2960.938,
   2962.5,
   2964.062,
   2964.844,
   2965.234,
   2965.43,
   2965.625,
   2968.75,
   2970.312,
   2970.508,
   2970.703,
   2971.094,
   2971.875,
   2975,
   2975.391,
   2975.781,
   2976.562,
   2978.125,
   2979.688,
   2980.469,
   2981.25,
   2984.375,
   2985.156,
   2985.547,
   2985.938,
   2987.5,
   2989.062,
   2989.844,
   2990.234,
   2990.43,
   2990.625,
   2993.75,
   2995.312,
   2995.508,
   2995.703,
   2996.094,
   2996.875,
   3000,
   3000.391,
   3000.781,
   3001.562,
   3003.125,
   3004.688,
   3005.469,
   3006.25,
   3009.375,
   3010.156,
   3010.547,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3020.508,
   3020.703,
   3021.094,
   3021.875,
   3025,
   3025.391,
   3025.586,
   3025.781,
   3026.562,
   3028.125,
   3029.688,
   3030.469,
   3031.25,
   3034.375,
   3035.156,
   3035.547,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3045.508,
   3045.703,
   3046.094,
   3046.875,
   3050,
   3050.391,
   3050.586,
   3050.781,
   3051.562,
   3053.125,
   3054.688,
   3055.469,
   3056.25,
   3059.375,
   3060.156,
   3060.547,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3070.703,
   3071.094,
   3071.875,
   3075,
   3075.391,
   3075.586,
   3075.781,
   3076.562,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.156,
   3085.547,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3095.703,
   3096.094,
   3096.875,
   3100,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3106.25,
   3109.375,
   3110.156,
   3110.547,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3121.875,
   3125,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3131.25,
   3134.375,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3146.875,
   3150,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3156.25,
   3159.375,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3171.875,
   3175,
   3175.781,
   3176.562,
   3178.125,
   3181.25,
   3184.375,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3196.875,
   3200,
   3203.125,
   3206.25,
   3209.375,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3221.875,
   3225,
   3228.125,
   3231.25,
   3234.375,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3246.875,
   3250,
   3256.25,
   3259.375,
   3260.938,
   3262.5,
   3265.625,
   3268.75,
   3271.875,
   3275,
   3278.125,
   3281.25,
   3284.375,
   3285.938,
   3287.5,
   3290.625,
   3293.75,
   3295.312,
   3296.875,
   3300,
   3303.125,
   3306.25,
   3309.375,
   3310.938,
   3312.5,
   3315.625,
   3318.75,
   3320.312,
   3321.875,
   3325,
   3325.781,
   3326.562,
   3328.125,
   3329.688,
   3330.469,
   3330.859,
   3331.25,
   3334.375,
   3335.938,
   3337.5,
   3340.625,
   3341.016,
   3341.406,
   3342.188,
   3343.75,
   3345.312,
   3345.703,
   3346.094,
   3346.875,
   3350,
   3350.781,
   3351.562,
   3353.125,
   3354.688,
   3355.469,
   3355.859,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3365.82,
   3366.016,
   3366.406,
   3367.188,
   3368.75,
   3370.312,
   3370.703,
   3370.898,
   3371.094,
   3371.875,
   3375,
   3375.781,
   3375.879,
   3375.977,
   3376.172,
   3376.562,
   3378.125,
   3379.688,
   3380.469,
   3380.859,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3390.82,
   3391.016,
   3391.406,
   3392.188,
   3393.75,
   3395.312,
   3395.703,
   3395.898,
   3396.094,
   3396.875,
   3400,
   3400.781,
   3400.977,
   3401.172,
   3401.562,
   3403.125,
   3404.688,
   3405.469,
   3405.859,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3416.016,
   3416.406,
   3417.188,
   3418.75,
   3420.312,
   3421.875,
   3425,
   3426.562,
   3428.125,
   3429.688,
   3430.469,
   3430.859,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3441.016,
   3441.406,
   3442.188,
   3443.75,
   3445.312,
   3445.703,
   3445.898,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3450.977,
   3451.172,
   3451.562,
   3453.125,
   3454.688,
   3455.469,
   3455.859,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3466.016,
   3466.406,
   3467.188,
   3468.75,
   3471.875,
   3475,
   3475.781,
   3476.562,
   3478.125,
   3479.688,
   3480.469,
   3480.859,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3495.703,
   3495.898,
   3495.996,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3500.977,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3505.957,
   3506.006,
   3506.055,
   3506.25,
   3509.375,
   3510.938,
   3511.035,
   3511.133,
   3511.328,
   3511.719,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3520.703,
   3520.898,
   3520.996,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3525.977,
   3526.025,
   3526.074,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.055,
   3531.25,
   3534.375,
   3535.938,
   3536.035,
   3536.133,
   3536.328,
   3536.719,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3550.977,
   3551.074,
   3551.172,
   3551.562,
   3553.125,
   3554.688,
   3555.469,
   3555.859,
   3556.055,
   3556.25,
   3559.375,
   3560.938,
   3561.133,
   3561.328,
   3561.719,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3576.562,
   3578.125,
   3581.25,
   3584.375,
   3585.938,
   3587.5,
   3590.625,
   3591.016,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3601.172,
   3601.562,
   3603.125,
   3604.688,
   3605.469,
   3605.859,
   3606.055,
   3606.25,
   3609.375,
   3610.938,
   3611.133,
   3611.328,
   3611.719,
   3612.5,
   3615.625,
   3616.016,
   3616.113,
   3616.211,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3629.688,
   3630.469,
   3630.859,
   3631.055,
   3631.152,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.211,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3656.25,
   3659.375,
   3660.938,
   3662.5,
   3665.625,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3681.25,
   3684.375,
   3685.938,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3706.25,
   3709.375,
   3710.938,
   3712.5,
   3715.625,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.406,
   3767.188,
   3768.75,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.016,
   3791.211,
   3791.309,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.27,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3806.348,
   3806.445,
   3806.641,
   3807.031,
   3807.812,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.016,
   3816.211,
   3816.309,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.27,
   3826.318,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3831.348,
   3831.445,
   3831.641,
   3832.031,
   3832.812,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.016,
   3841.211,
   3841.309,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.289,
   3846.387,
   3846.484,
   3846.875,
   3850,
   3850.781,
   3851.172,
   3851.367,
   3851.562,
   3853.125,
   3856.25,
   3856.348,
   3856.445,
   3856.641,
   3857.031,
   3857.812,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3884.375,
   3885.938,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.875,
   3900,
   3901.562,
   3903.125,
   3906.25,
   3909.375,
   3910.938,
   3911.328,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.484,
   3921.875,
   3925,
   3926.562,
   3928.125,
   3931.25,
   3934.375,
   3935.938,
   3936.328,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4001.562,
   4003.125,
   4006.25,
   4006.641,
   4007.031,
   4007.812,
   4009.375,
   4010.938,
   4011.328,
   4011.523,
   4011.719,
   4012.5,
   4015.625,
   4016.406,
   4017.188,
   4018.75,
   4020.312,
   4021.094,
   4021.484,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4031.445,
   4031.641,
   4032.031,
   4032.812,
   4034.375,
   4035.938,
   4036.328,
   4036.523,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4041.504,
   4041.602,
   4041.797,
   4042.188,
   4043.75,
   4045.312,
   4046.094,
   4046.484,
   4046.582,
   4046.68,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4056.445,
   4056.543,
   4056.641,
   4057.031,
   4057.812,
   4059.375,
   4060.938,
   4061.328,
   4061.523,
   4061.572,
   4061.621,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4066.504,
   4066.553,
   4066.602,
   4066.797,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.582,
   4071.68,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.445,
   4081.543,
   4081.592,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.328,
   4086.523,
   4086.572,
   4086.621,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.582,
   4096.68,
   4096.875,
   4100,
   4101.562,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.875,
   4125,
   4126.562,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.328,
   4136.523,
   4136.621,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4141.602,
   4141.65,
   4141.699,
   4141.797,
   4142.188,
   4143.75,
   4145.312,
   4146.094,
   4146.484,
   4146.582,
   4146.631,
   4146.68,
   4146.875,
   4150,
   4151.562,
   4151.66,
   4151.758,
   4151.953,
   4152.344,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.328,
   4161.523,
   4161.621,
   4161.67,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.65,
   4166.699,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.66,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4181.689,
   4181.738,
   4181.836,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.602,
   4191.699,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4203.125,
   4206.25,
   4206.641,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4216.406,
   4216.602,
   4216.699,
   4216.797,
   4217.188,
   4218.75,
   4220.312,
   4221.094,
   4221.484,
   4221.68,
   4221.729,
   4221.777,
   4221.875,
   4225,
   4226.562,
   4226.66,
   4226.709,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4231.738,
   4231.836,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.602,
   4241.699,
   4241.748,
   4241.797,
   4242.188,
   4243.75,
   4245.312,
   4246.094,
   4246.484,
   4246.68,
   4246.729,
   4246.753,
   4246.777,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.738,
   4256.763,
   4256.787,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4261.768,
   4261.816,
   4261.914,
   4262.109,
   4262.5,
   4265.625,
   4266.406,
   4266.602,
   4266.699,
   4266.748,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.777,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.738,
   4281.787,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4286.816,
   4286.914,
   4287.109,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4295.312,
   4296.094,
   4296.484,
   4296.68,
   4296.777,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4311.816,
   4311.914,
   4312.109,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4321.875,
   4325,
   4326.562,
   4326.758,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4331.641,
   4331.836,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4336.914,
   4337.109,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4351.758,
   4351.855,
   4351.953,
   4352.344,
   4353.125,
   4356.25,
   4356.641,
   4356.836,
   4357.031,
   4357.812,
   4359.375,
   4360.938,
   4361.719,
   4361.914,
   4362.109,
   4362.5,
   4365.625,
   4366.406,
   4366.797,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4381.641,
   4381.836,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4416.895,
   4416.992,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4431.641,
   4431.836,
   4431.934,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.895,
   4441.943,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4446.973,
   4447.07,
   4447.266,
   4447.656,
   4448.438,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4456.641,
   4456.836,
   4456.934,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4461.963,
   4462.012,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4466.992,
   4467.188,
   4468.75,
   4471.875,
   4471.973,
   4472.07,
   4472.266,
   4472.656,
   4473.438,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4500,
   4501.562,
   4501.953,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4521.973,
   4522.021,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.051,
   4527.148,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4536.914,
   4537.012,
   4537.036,
   4537.061,
   4537.109,
   4537.5,
   4540.625,
   4541.406,
   4541.797,
   4541.992,
   4542.041,
   4542.09,
   4542.188,
   4543.75,
   4546.875,
   4546.973,
   4547.021,
   4547.046,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.051,
   4552.148,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.08,
   4557.129,
   4557.227,
   4557.422,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4561.914,
   4562.012,
   4562.061,
   4562.109,
   4562.5,
   4565.625,
   4566.406,
   4566.797,
   4566.992,
   4567.09,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.051,
   4577.148,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4590.625,
   4591.406,
   4591.797,
   4591.992,
   4592.09,
   4592.188,
   4593.75,
   4596.875,
   4597.07,
   4597.266,
   4597.656,
   4598.438,
   4600,
   4601.562,
   4601.953,
   4602.051,
   4602.1,
   4602.148,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.129,
   4607.227,
   4607.422,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4616.406,
   4616.797,
   4616.992,
   4617.09,
   4617.188,
   4618.75,
   4621.875,
   4622.07,
   4622.119,
   4622.168,
   4622.266,
   4622.656,
   4623.438,
   4625,
   4626.562,
   4626.953,
   4627.148,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.129,
   4632.227,
   4632.422,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4646.875,
   4647.07,
   4647.168,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4651.562,
   4651.953,
   4652.148,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.129,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.129,
   4682.178,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.07,
   4697.168,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4701.953,
   4702.148,
   4702.246,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.227,
   4707.422,
   4707.812,
   4709.375,
   4710.938,
   4711.719,
   4712.109,
   4712.5,
   4715.625,
   4717.188,
   4718.75,
   4721.875,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.246,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.227,
   4732.422,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.236,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.275,
   4757.324,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.207,
   4762.256,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4776.953,
   4777.148,
   4777.246,
   4777.295,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.275,
   4782.324,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.305,
   4787.5,
   4790.625,
   4792.188,
   4792.285,
   4792.383,
   4792.578,
   4792.969,
   4793.75,
   4796.875,
   4797.266,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.227,
   4807.324,
   4807.422,
   4807.812,
   4809.375,
   4810.938,
   4811.719,
   4812.109,
   4812.305,
   4812.5,
   4815.625,
   4817.188,
   4817.383,
   4817.578,
   4817.969,
   4818.75,
   4821.875,
   4822.266,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.227,
   4832.324,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.363,
   4847.461,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.227,
   4857.324,
   4857.422,
   4857.812,
   4859.375,
   4860.938,
   4861.719,
   4862.109,
   4862.305,
   4862.402,
   4862.5,
   4865.625,
   4867.188,
   4867.383,
   4867.578,
   4867.969,
   4868.75,
   4871.875,
   4872.266,
   4872.363,
   4872.461,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4878.125,
   4881.25,
   4882.031,
   4882.422,
   4882.812,
   4884.375,
   4885.938,
   4886.719,
   4887.109,
   4887.305,
   4887.402,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4910.938,
   4911.719,
   4912.109,
   4912.305,
   4912.402,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4927.441,
   4927.539,
   4927.734,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4968.75,
   4971.875,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.383,
   5017.48,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.559,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.031,
   5032.422,
   5032.52,
   5032.617,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.588,
   5077.637,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.52,
   5082.568,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5087.598,
   5087.695,
   5087.891,
   5088.281,
   5089.062,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.266,
   5097.461,
   5097.559,
   5097.607,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5102.539,
   5102.588,
   5102.637,
   5102.734,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5112.598,
   5112.695,
   5112.891,
   5113.281,
   5114.062,
   5115.625,
   5117.188,
   5117.578,
   5117.627,
   5117.676,
   5117.773,
   5117.969,
   5118.75,
   5121.875,
   5122.266,
   5122.461,
   5122.559,
   5122.607,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.539,
   5127.637,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.598,
   5137.646,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.627,
   5142.676,
   5142.773,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.539,
   5152.637,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.666,
   5157.715,
   5157.812,
   5159.375,
   5162.5,
   5162.695,
   5162.891,
   5163.281,
   5164.062,
   5165.625,
   5167.188,
   5167.578,
   5167.676,
   5167.773,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.734,
   5178.125,
   5181.25,
   5182.812,
   5184.375,
   5187.5,
   5190.625,
   5192.188,
   5192.578,
   5192.969,
   5193.75,
   5196.875,
   5197.656,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.031,
   5207.422,
   5207.617,
   5207.715,
   5207.812,
   5209.375,
   5212.5,
   5212.695,
   5212.891,
   5213.281,
   5214.062,
   5215.625,
   5217.188,
   5217.578,
   5217.773,
   5217.969,
   5218.75,
   5221.875,
   5222.656,
   5222.754,
   5222.852,
   5223.047,
   5223.438,
   5225,
   5226.562,
   5227.344,
   5227.734,
   5228.125,
   5231.25,
   5232.031,
   5232.422,
   5232.617,
   5232.715,
   5232.812,
   5234.375,
   5237.5,
   5237.695,
   5237.891,
   5238.281,
   5239.062,
   5240.625,
   5242.188,
   5242.578,
   5242.773,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5247.754,
   5247.852,
   5248.047,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5262.695,
   5262.891,
   5263.281,
   5264.062,
   5265.625,
   5267.188,
   5267.578,
   5267.773,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5272.754,
   5272.852,
   5273.047,
   5273.438,
   5275,
   5276.562,
   5277.344,
   5277.734,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5287.695,
   5287.793,
   5287.891,
   5288.281,
   5289.062,
   5290.625,
   5292.188,
   5292.578,
   5292.773,
   5292.969,
   5293.75,
   5296.875,
   5297.656,
   5297.852,
   5298.047,
   5298.438,
   5300,
   5301.562,
   5302.344,
   5302.734,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5312.891,
   5313.281,
   5314.062,
   5315.625,
   5317.188,
   5317.578,
   5317.773,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5322.852,
   5323.047,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.578,
   5342.773,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5373.438,
   5375,
   5378.125,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5397.852,
   5398.047,
   5398.438,
   5400,
   5401.562,
   5402.344,
   5402.734,
   5402.93,
   5403.125,
   5406.25,
   5407.812,
   5407.91,
   5408.008,
   5408.203,
   5408.594,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5422.852,
   5422.949,
   5423.047,
   5423.438,
   5425,
   5426.562,
   5427.344,
   5427.734,
   5427.93,
   5428.125,
   5431.25,
   5432.812,
   5432.91,
   5433.008,
   5433.203,
   5433.594,
   5434.375,
   5437.5,
   5437.891,
   5437.939,
   5437.988,
   5438.086,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5447.852,
   5447.949,
   5448.047,
   5448.438,
   5450,
   5451.562,
   5452.344,
   5452.734,
   5452.93,
   5453.125,
   5456.25,
   5457.812,
   5457.91,
   5457.959,
   5458.008,
   5458.203,
   5458.594,
   5459.375,
   5462.5,
   5462.891,
   5462.988,
   5463.086,
   5463.281,
   5464.062,
   5465.625,
   5467.188,
   5467.969,
   5468.75,
   5471.875,
   5472.656,
   5472.852,
   5472.949,
   5473.047,
   5473.438,
   5475,
   5476.562,
   5477.344,
   5477.734,
   5477.93,
   5477.979,
   5478.027,
   5478.125,
   5481.25,
   5482.812,
   5483.008,
   5483.203,
   5483.594,
   5484.375,
   5487.5,
   5487.891,
   5487.988,
   5488.086,
   5488.281,
   5489.062,
   5490.625,
   5492.188,
   5492.969,
   5493.75,
   5496.875,
   5497.656,
   5497.852,
   5497.949,
   5497.998,
   5498.047,
   5498.438,
   5500,
   5501.562,
   5502.344,
   5502.734,
   5502.93,
   5503.027,
   5503.125,
   5506.25,
   5507.812,
   5508.008,
   5508.203,
   5508.594,
   5509.375,
   5512.5,
   5512.891,
   5512.988,
   5513.086,
   5513.281,
   5514.062,
   5515.625,
   5517.188,
   5517.969,
   5518.018,
   5518.066,
   5518.164,
   5518.359,
   5518.75,
   5521.875,
   5522.656,
   5523.047,
   5523.438,
   5525,
   5526.562,
   5527.344,
   5527.734,
   5527.93,
   5528.027,
   5528.125,
   5531.25,
   5532.812,
   5533.008,
   5533.203,
   5533.594,
   5534.375,
   5537.5,
   5537.891,
   5538.086,
   5538.281,
   5539.062,
   5540.625,
   5542.188,
   5542.969,
   5543.75,
   5546.875,
   5548.438,
   5550,
   5553.125,
   5556.25,
   5557.812,
   5558.008,
   5558.203,
   5558.594,
   5559.375,
   5562.5,
   5562.891,
   5563.086,
   5563.281,
   5564.062,
   5565.625,
   5567.188,
   5567.969,
   5568.066,
   5568.164,
   5568.359,
   5568.75,
   5571.875,
   5572.656,
   5573.047,
   5573.438,
   5575,
   5576.562,
   5577.344,
   5577.734,
   5577.93,
   5578.027,
   5578.076,
   5578.125,
   5581.25,
   5582.812,
   5583.008,
   5583.105,
   5583.203,
   5583.594,
   5584.375,
   5587.5,
   5587.891,
   5588.086,
   5588.281,
   5589.062,
   5590.625,
   5592.188,
   5592.969,
   5593.066,
   5593.164,
   5593.359,
   5593.75,
   5596.875,
   5597.656,
   5598.047,
   5598.096,
   5598.145,
   5598.242,
   5598.438,
   5600,
   5603.125,
   5606.25,
   5607.812,
   5608.008,
   5608.105,
   5608.203,
   5608.594,
   5609.375,
   5612.5,
   5612.891,
   5613.086,
   5613.281,
   5614.062,
   5615.625,
   5617.188,
   5617.969,
   5618.066,
   5618.115,
   5618.164,
   5618.359,
   5618.75,
   5621.875,
   5622.656,
   5623.047,
   5623.145,
   5623.242,
   5623.438,
   5625,
   5628.125,
   5631.25,
   5632.812,
   5633.008,
   5633.105,
   5633.203,
   5633.594,
   5634.375,
   5637.5,
   5637.891,
   5638.086,
   5638.281,
   5639.062,
   5640.625,
   5642.188,
   5642.969,
   5643.164,
   5643.359,
   5643.75,
   5646.875,
   5647.656,
   5648.047,
   5648.242,
   5648.438,
   5650,
   5653.125,
   5656.25,
   5657.812,
   5658.203,
   5658.594,
   5659.375,
   5662.5,
   5663.281,
   5664.062,
   5665.625,
   5668.75,
   5675,
   5678.125,
   5681.25,
   5682.812,
   5683.203,
   5683.594,
   5684.375,
   5687.5,
   5688.281,
   5689.062,
   5690.625,
   5692.188,
   5692.969,
   5693.75,
   5696.875,
   5697.656,
   5698.047,
   5698.438,
   5700,
   5703.125,
   5706.25,
   5707.812,
   5708.203,
   5708.594,
   5709.375,
   5712.5,
   5713.281,
   5714.062,
   5715.625,
   5717.188,
   5717.969,
   5718.359,
   5718.75,
   5721.875,
   5723.438,
   5725,
   5728.125,
   5731.25,
   5732.812,
   5733.203,
   5733.594,
   5734.375,
   5737.5,
   5738.281,
   5739.062,
   5740.625,
   5742.188,
   5742.969,
   5743.75,
   5746.875,
   5748.438,
   5750,
   5753.125,
   5756.25,
   5757.812,
   5759.375,
   5762.5,
   5763.281,
   5764.062,
   5765.625,
   5768.75,
   5771.875,
   5773.438,
   5775,
   5778.125,
   5781.25,
   5784.375,
   5787.5,
   5793.75,
   5800,
   5806.25,
   5812.5,
   5815.625,
   5818.75,
   5821.875,
   5823.438,
   5825,
   5828.125,
   5831.25,
   5832.812,
   5833.594,
   5834.375,
   5837.5,
   5838.281,
   5839.062,
   5840.625,
   5842.188,
   5842.969,
   5843.359,
   5843.75,
   5846.875,
   5848.438,
   5850,
   5853.125,
   5856.25,
   5857.812,
   5858.594,
   5859.375,
   5862.5,
   5863.281,
   5864.062,
   5865.625,
   5867.188,
   5867.969,
   5868.359,
   5868.75,
   5871.875,
   5873.438,
   5875,
   5878.125,
   5878.516,
   5878.906,
   5879.688,
   5881.25,
   5882.812,
   5883.203,
   5883.594,
   5884.375,
   5887.5,
   5888.281,
   5889.062,
   5890.625,
   5892.188,
   5892.969,
   5893.359,
   5893.75,
   5896.875,
   5898.438,
   5900,
   5903.125,
   5903.516,
   5903.906,
   5904.688,
   5906.25,
   5907.812,
   5908.203,
   5908.398,
   5908.594,
   5909.375,
   5912.5,
   5913.281,
   5914.062,
   5915.625,
   5917.188,
   5917.969,
   5918.359,
   5918.75,
   5921.875,
   5923.438,
   5925,
   5928.125,
   5928.516,
   5928.906,
   5929.688,
   5931.25,
   5932.812,
   5933.203,
   5933.398,
   5933.594,
   5934.375,
   5937.5,
   5938.281,
   5938.477,
   5938.672,
   5939.062,
   5940.625,
   5942.188,
   5942.969,
   5943.359,
   5943.75,
   5946.875,
   5948.438,
   5950,
   5953.125,
   5953.516,
   5953.906,
   5954.688,
   5956.25,
   5957.812,
   5958.594,
   5959.375,
   5962.5,
   5963.281,
   5963.477,
   5963.672,
   5964.062,
   5965.625,
   5967.188,
   5967.969,
   5968.359,
   5968.75,
   5971.875,
   5973.438,
   5975,
   5978.125,
   5978.516,
   5978.906,
   5979.688,
   5981.25,
   5982.812,
   5983.594,
   5984.375,
   5987.5,
   5988.281,
   5988.477,
   5988.672,
   5989.062,
   5990.625,
   5992.188,
   5992.969,
   5993.359,
   5993.555,
   5993.75,
   5996.875,
   5998.438,
   6000,
   6003.125,
   6003.516,
   6003.906,
   6004.688,
   6006.25,
   6007.812,
   6008.594,
   6009.375,
   6012.5,
   6013.281,
   6013.477,
   6013.672,
   6014.062,
   6015.625,
   6017.188,
   6017.969,
   6018.359,
   6018.555,
   6018.75,
   6021.875,
   6023.438,
   6025,
   6028.125,
   6028.516,
   6028.906,
   6029.688,
   6031.25,
   6032.812,
   6033.594,
   6034.375,
   6037.5,
   6038.281,
   6038.672,
   6039.062,
   6040.625,
   6042.188,
   6042.969,
   6043.359,
   6043.555,
   6043.75,
   6046.875,
   6048.438,
   6050,
   6053.125,
   6053.516,
   6053.906,
   6054.688,
   6056.25,
   6057.812,
   6058.594,
   6059.375,
   6062.5,
   6063.281,
   6063.672,
   6064.062,
   6065.625,
   6067.188,
   6067.969,
   6068.359,
   6068.555,
   6068.75,
   6071.875,
   6073.438,
   6075,
   6078.125,
   6078.516,
   6078.906,
   6079.688,
   6081.25,
   6082.812,
   6083.594,
   6084.375,
   6087.5,
   6088.281,
   6088.672,
   6089.062,
   6090.625,
   6092.188,
   6092.969,
   6093.359,
   6093.555,
   6093.75,
   6096.875,
   6098.438,
   6098.633,
   6098.828,
   6099.219,
   6100,
   6103.125,
   6103.516,
   6103.906,
   6104.688,
   6106.25,
   6107.812,
   6108.594,
   6109.375,
   6112.5,
   6113.281,
   6113.672,
   6114.062,
   6115.625,
   6118.75,
   6121.875,
   6123.438,
   6123.633,
   6123.828,
   6124.219,
   6125,
   6128.125,
   6128.516,
   6128.906,
   6129.688,
   6131.25,
   6132.812,
   6133.594,
   6134.375,
   6137.5,
   6138.281,
   6138.672,
   6139.062,
   6140.625,
   6143.75,
   6146.875,
   6148.438,
   6148.828,
   6149.219,
   6150,
   6153.125,
   6153.516,
   6153.906,
   6154.688,
   6156.25,
   6157.812,
   6158.594,
   6159.375,
   6162.5,
   6163.281,
   6163.672,
   6164.062,
   6165.625,
   6168.75,
   6171.875,
   6173.438,
   6173.828,
   6174.219,
   6175,
   6178.125,
   6178.906,
   6179.688,
   6181.25,
   6182.812,
   6183.594,
   6184.375,
   6187.5,
   6188.281,
   6188.672,
   6189.062,
   6190.625,
   6193.75,
   6196.875,
   6198.438,
   6200,
   6203.125,
   6203.906,
   6204.688,
   6206.25,
   6207.812,
   6208.594,
   6209.375,
   6212.5,
   6213.281,
   6213.672,
   6214.062,
   6215.625,
   6218.75,
   6221.875,
   6223.438,
   6225,
   6228.125,
   6228.906,
   6229.688,
   6231.25,
   6232.812,
   6233.594,
   6234.375,
   6237.5,
   6239.062,
   6240.625,
   6243.75,
   6246.875,
   6248.438,
   6250,
   6253.125,
   6253.906,
   6254.688,
   6256.25,
   6257.812,
   6258.594,
   6259.375,
   6262.5,
   6264.062,
   6265.625,
   6268.75,
   6271.875,
   6273.438,
   6275,
   6278.125,
   6278.906,
   6279.688,
   6281.25,
   6282.812,
   6283.594,
   6284.375,
   6287.5,
   6289.062,
   6290.625,
   6293.75,
   6296.875,
   6298.438,
   6300,
   6303.125,
   6303.906,
   6304.688,
   6306.25,
   6309.375,
   6312.5,
   6314.062,
   6315.625,
   6318.75,
   6321.875,
   6323.438,
   6325,
   6328.125,
   6331.25,
   6334.375,
   6337.5,
   6339.062,
   6340.625,
   6343.75,
   6346.875,
   6348.438,
   6350,
   6353.125,
   6356.25,
   6359.375,
   6362.5,
   6364.062,
   6365.625,
   6368.75,
   6371.875,
   6373.438,
   6375,
   6378.125,
   6381.25,
   6384.375,
   6387.5,
   6389.062,
   6390.625,
   6393.75,
   6396.875,
   6398.438,
   6400,
   6403.125,
   6406.25,
   6409.375,
   6412.5,
   6414.062,
   6415.625,
   6418.75,
   6421.875,
   6425,
   6428.125,
   6431.25,
   6434.375,
   6437.5,
   6439.062,
   6440.625,
   6443.75,
   6450,
   6453.125,
   6456.25,
   6459.375,
   6462.5,
   6464.062,
   6465.625,
   6468.75,
   6475,
   6478.125,
   6481.25,
   6484.375,
   6487.5,
   6493.75,
   6500,
   6503.125,
   6506.25,
   6509.375,
   6512.5,
   6518.75,
   6525,
   6528.125,
   6531.25,
   6534.375,
   6537.5,
   6543.75,
   6550,
   6553.125,
   6556.25,
   6559.375,
   6562.5,
   6568.75,
   6575,
   6578.125,
   6581.25,
   6584.375,
   6587.5,
   6593.75,
   6600,
   6606.25,
   6609.375,
   6612.5,
   6618.75,
   6625,
   6631.25,
   6634.375,
   6637.5,
   6643.75,
   6650,
   6656.25,
   6662.5,
   6668.75,
   6675,
   6681.25,
   6687.5,
   6693.75,
   6700,
   6706.25,
   6712.5,
   6718.75,
   6725,
   6731.25,
   6737.5,
   6743.75,
   6750,
   6756.25,
   6762.5,
   6768.75,
   6775,
   6781.25,
   6787.5,
   6793.75,
   6800,
   6806.25,
   6812.5,
   6818.75,
   6825,
   6831.25,
   6837.5,
   6843.75,
   6850,
   6856.25,
   6862.5,
   6868.75,
   6875,
   6887.5,
   6893.75,
   6900,
   6912.5,
   6925,
   6937.5,
   6950,
   6962.5,
   6975,
   6987.5,
   7000,
   7012.5,
   7025,
   7037.5,
   7050,
   7062.5,
   7075,
   7087.5,
   7100,
   7112.5,
   7125,
   7137.5,
   7150,
   7162.5,
   7175,
   7187.5,
   7200,
   7225,
   7250,
   7275,
   7300,
   7325,
   7350,
   7375,
   7400,
   7425,
   7450,
   7475,
   7500};
   Double_t stack1_fy165[3569] = {
   0,
   2.112128,
   2.133518,
   2.155523,
   2.199845,
   2.245444,
   2.291693,
   2.339279,
   2.363234,
   2.387889,
   2.4372,
   2.488285,
   2.513835,
   2.54011,
   2.593066,
   2.606405,
   2.620117,
   2.64754,
   2.702795,
   2.759671,
   2.788287,
   2.81776,
   2.876706,
   2.937762,
   2.968308,
   2.999703,
   3.063015,
   3.078946,
   3.095339,
   3.128125,
   3.16095,
   3.177362,
   3.194167,
   3.262164,
   3.296354,
   3.331587,
   3.402051,
   3.475007,
   3.511515,
   3.549012,
   3.624669,
   3.643682,
   3.663266,
   3.702434,
   3.741646,
   3.761252,
   3.781303,
   3.862508,
   3.903314,
   3.945372,
   4.02949,
   4.116518,
   4.16008,
   4.182238,
   4.204777,
   4.295002,
   4.317606,
   4.340961,
   4.387672,
   4.434404,
   4.45777,
   4.481631,
   4.578347,
   4.626914,
   4.676968,
   4.777076,
   4.880534,
   4.932333,
   4.945308,
   4.958641,
   4.985418,
   5.092605,
   5.119427,
   5.147145,
   5.202583,
   5.258042,
   5.285772,
   5.314044,
   5.428704,
   5.486242,
   5.545514,
   5.664058,
   5.786392,
   5.847654,
   5.862997,
   5.878717,
   5.910345,
   6.036947,
   6.068598,
   6.101286,
   6.166674,
   6.232085,
   6.26479,
   6.28123,
   6.298076,
   6.433117,
   6.500836,
   6.570535,
   6.709933,
   6.85353,
   6.925452,
   6.943449,
   6.961832,
   6.998927,
   7.147307,
   7.184402,
   7.222609,
   7.299108,
   7.375632,
   7.413894,
   7.433087,
   7.452761,
   7.61046,
   7.689489,
   7.770728,
   7.933205,
   8.100224,
   8.18389,
   8.204821,
   8.226138,
   8.269201,
   8.441456,
   8.484519,
   8.528745,
   8.617367,
   8.706015,
   8.750338,
   8.772529,
   8.795276,
   8.977575,
   9.068875,
   9.162581,
   9.349992,
   9.542196,
   9.638484,
   9.662571,
   9.687026,
   9.736474,
   9.934265,
   9.983712,
   10.03434,
   10.13587,
   10.23741,
   10.28819,
   10.31358,
   10.33957,
   10.54791,
   10.6522,
   10.75904,
   10.97272,
   10.9997,
   11.02707,
   11.08183,
   11.19133,
   11.30085,
   11.35598,
   11.41208,
   11.63651,
   11.69261,
   11.74989,
   11.8648,
   11.97974,
   12.03721,
   12.06594,
   12.09525,
   12.3305,
   12.4482,
   12.56853,
   12.80921,
   12.83952,
   12.87028,
   12.9318,
   13.05484,
   13.1779,
   13.23975,
   13.30264,
   13.55419,
   13.61708,
   13.6811,
   13.80959,
   13.93811,
   14.00236,
   14.03449,
   14.06716,
   14.32959,
   14.46083,
   14.59475,
   14.86261,
   14.89627,
   14.93043,
   14.99874,
   15.13536,
   15.272,
   15.3406,
   15.41027,
   15.68897,
   15.75864,
   15.8294,
   15.97145,
   16.11352,
   16.18455,
   16.22007,
   16.25609,
   16.5456,
   16.69036,
   16.83781,
   17.13272,
   17.16973,
   17.20727,
   17.28234,
   17.43249,
   17.58265,
   17.65797,
   17.73441,
   18.04015,
   18.11661,
   18.19407,
   18.34966,
   18.50526,
   18.58306,
   18.62195,
   18.66133,
   18.97796,
   19.13627,
   19.29727,
   19.61938,
   19.65973,
   19.70068,
   19.78258,
   19.94639,
   20.11023,
   20.19235,
   20.27562,
   20.60883,
   20.69216,
   20.73415,
   20.7765,
   20.9459,
   21.11533,
   21.20005,
   21.24241,
   21.28523,
   21.6298,
   21.80208,
   21.97716,
   22.32754,
   22.37138,
   22.41592,
   22.50499,
   22.68314,
   22.86129,
   22.95054,
   23.0411,
   23.40345,
   23.49403,
   23.53964,
   23.5857,
   23.76993,
   23.95419,
   24.04632,
   24.09238,
   24.13892,
   24.51372,
   24.70113,
   24.8916,
   25.27289,
   25.32054,
   25.36901,
   25.466,
   25.65996,
   25.85393,
   25.95105,
   26.04975,
   26.44451,
   26.54319,
   26.59284,
   26.64307,
   26.84397,
   27.04485,
   27.1453,
   27.19552,
   27.22066,
   27.24623,
   27.65522,
   27.85971,
   28.06765,
   28.48404,
   28.53607,
   28.58899,
   28.69499,
   28.907,
   29.11897,
   29.22505,
   29.33304,
   29.76482,
   29.87275,
   29.927,
   29.98199,
   30.20187,
   30.42174,
   30.53168,
   30.58665,
   30.61413,
   30.64211,
   31.09003,
   31.31398,
   31.34213,
   31.37065,
   31.42768,
   31.54175,
   31.99797,
   32.05497,
   32.11289,
   32.22908,
   32.46145,
   32.6938,
   32.81001,
   32.92833,
   33.40162,
   33.51994,
   33.57932,
   33.63959,
   33.88059,
   34.12157,
   34.24207,
   34.30231,
   34.33244,
   34.36303,
   34.85382,
   35.09922,
   35.12998,
   35.16121,
   35.22367,
   35.34859,
   35.84825,
   35.91068,
   35.97403,
   36.10118,
   36.35546,
   36.60974,
   36.73688,
   36.86622,
   37.38372,
   37.5131,
   37.57794,
   37.64377,
   37.90699,
   38.17019,
   38.3018,
   38.3676,
   38.4005,
   38.43381,
   38.96917,
   39.23685,
   39.27032,
   39.30434,
   39.37237,
   39.50845,
   40.0527,
   40.12071,
   40.18956,
   40.32783,
   40.60437,
   40.88091,
   41.01918,
   41.15954,
   41.72139,
   41.86185,
   41.93219,
   42.0035,
   42.28877,
   42.85962,
   43.43875,
   43.72832,
   43.76448,
   43.80118,
   43.87464,
   44.02157,
   44.6092,
   44.68263,
   44.71951,
   44.75679,
   44.90579,
   45.2038,
   45.5018,
   45.6508,
   45.8017,
   46.40596,
   46.55703,
   46.63259,
   46.70914,
   47.01532,
   47.62791,
   48.24825,
   48.55841,
   48.59715,
   48.63631,
   48.71484,
   48.87189,
   49.50002,
   49.57851,
   49.61785,
   49.65761,
   49.81654,
   50.1344,
   50.45227,
   50.6112,
   50.77177,
   51.41488,
   51.57565,
   51.65604,
   51.73729,
   52.06242,
   52.7128,
   53.36991,
   53.69847,
   53.78089,
   53.86384,
   54.02976,
   54.69343,
   54.77637,
   54.81786,
   54.85975,
   55.02722,
   55.36216,
   55.69709,
   55.86456,
   56.03327,
   56.70896,
   56.87788,
   56.96234,
   57.0474,
   57.38794,
   58.06905,
   58.75502,
   59.098,
   59.1839,
   59.27019,
   59.44278,
   60.13314,
   60.30596,
   60.47951,
   60.82661,
   61.17372,
   61.34727,
   61.5215,
   62.21899,
   62.39353,
   62.4808,
   62.56801,
   62.9181,
   63.61828,
   64.32055,
   64.67169,
   65.02342,
   65.72718,
   65.90338,
   66.07948,
   66.43168,
   66.7841,
   66.96032,
   67.13643,
   67.84157,
   68.1941,
   68.54643,
   69.25124,
   69.95561,
   70.30764,
   70.6595,
   71.36277,
   71.53838,
   71.71391,
   72.06496,
   72.4158,
   72.59122,
   72.76657,
   73.46687,
   73.81685,
   74.16609,
   74.86457,
   75.56113,
   75.9094,
   76.25689,
   76.95141,
   77.12498,
   77.2981,
   77.64436,
   78.3365,
   79.02703,
   79.37214,
   79.71646,
   80.40508,
   81.09194,
   81.43535,
   81.77812,
   82.46325,
   83.14713,
   83.83045,
   84.51252,
   84.85347,
   85.19386,
   85.87459,
   86.55414,
   86.89389,
   87.23321,
   87.91157,
   88.58913,
   89.26627,
   89.94265,
   90.28079,
   90.61854,
   91.29409,
   91.96899,
   92.6437,
   93.31804,
   94.66622,
   95.34023,
   95.67724,
   96.0143,
   96.68864,
   97.36311,
   98.03802,
   98.71342,
   99.38959,
   100.0662,
   100.7439,
   101.0828,
   101.4224,
   102.1015,
   102.7821,
   103.1225,
   103.4634,
   104.1456,
   104.8289,
   105.5127,
   106.1977,
   106.5401,
   106.8827,
   107.568,
   108.2536,
   108.5961,
   108.9388,
   109.6234,
   109.7946,
   109.9653,
   110.3067,
   110.6482,
   110.8189,
   110.9042,
   110.9891,
   111.6689,
   112.0087,
   112.3464,
   113.0218,
   113.1059,
   113.1896,
   113.357,
   113.6918,
   114.0266,
   114.1103,
   114.1934,
   114.3589,
   115.021,
   115.1866,
   115.3501,
   115.6767,
   116.0033,
   116.1666,
   116.2482,
   116.3286,
   116.9713,
   117.2923,
   117.6077,
   118.2385,
   118.278,
   118.3168,
   118.394,
   118.5484,
   118.8572,
   119.1661,
   119.2433,
   119.2818,
   119.3195,
   119.4704,
   120.074,
   120.2249,
   120.2438,
   120.2622,
   120.299,
   120.3726,
   120.6671,
   120.9616,
   121.1088,
   121.1824,
   121.2542,
   121.8283,
   122.1151,
   122.3948,
   122.9542,
   122.9891,
   123.0235,
   123.0917,
   123.2281,
   123.5008,
   123.7735,
   123.8417,
   123.8758,
   123.9091,
   124.0423,
   124.575,
   124.7082,
   124.7412,
   124.7738,
   124.8391,
   125.0999,
   125.3607,
   125.4912,
   125.5564,
   125.6206,
   126.1333,
   126.3896,
   126.6427,
   127.1489,
   127.2121,
   127.2748,
   127.4004,
   127.6515,
   127.9027,
   128.1534,
   128.6545,
   128.9054,
   129.1566,
   129.4079,
   129.5336,
   129.5964,
   129.6596,
   130.1661,
   130.4194,
   130.6756,
   131.1881,
   131.2523,
   131.3173,
   131.4473,
   131.7073,
   131.9673,
   132.0323,
   132.0648,
   132.0977,
   132.2298,
   132.7581,
   132.8902,
   132.9233,
   132.9569,
   133.024,
   133.2924,
   133.5607,
   133.6949,
   133.762,
   133.8298,
   134.3743,
   134.6465,
   134.9216,
   135.472,
   135.5409,
   135.6101,
   135.7486,
   136.0256,
   136.5798,
   137.1341,
   137.2727,
   137.4107,
   137.6861,
   137.9616,
   138.0994,
   138.1683,
   138.2365,
   138.7799,
   139.0517,
   139.3176,
   139.8492,
   139.9155,
   139.9799,
   140.1088,
   140.3664,
   140.6241,
   140.6885,
   140.7208,
   140.7369,
   140.7523,
   140.8761,
   141.3712,
   141.495,
   141.526,
   141.5556,
   141.6145,
   141.8502,
   142.0859,
   142.2038,
   142.2627,
   142.2775,
   142.2848,
   142.2918,
   142.3196,
   142.7644,
   142.9868,
   143.0005,
   143.0135,
   143.0395,
   143.0916,
   143.1956,
   143.6119,
   143.664,
   143.7123,
   143.809,
   144.0023,
   144.1956,
   144.2439,
   144.2681,
   144.2802,
   144.2916,
   144.3808,
   144.7376,
   144.8269,
   144.8492,
   144.8547,
   144.8599,
   144.8701,
   144.9111,
   145.075,
   145.2389,
   145.3209,
   145.3618,
   145.3821,
   145.4009,
   145.7012,
   145.8514,
   145.8608,
   145.8694,
   145.8866,
   145.9209,
   145.9897,
   146.2648,
   146.2992,
   146.331,
   146.3942,
   146.5205,
   146.6468,
   146.7097,
   146.768,
   147.0014,
   147.0597,
   147.0743,
   147.0815,
   147.0883,
   147.1155,
   147.2242,
   147.3329,
   147.3873,
   147.4145,
   147.4281,
   147.4409,
   147.6459,
   147.7484,
   147.761,
   147.7732,
   147.7977,
   147.8467,
   148.0426,
   148.0671,
   148.091,
   148.1385,
   148.2336,
   148.3287,
   148.3762,
   148.4231,
   148.6107,
   148.6576,
   148.7045,
   148.7985,
   148.9865,
   149.1774,
   149.2728,
   149.3708,
   149.5673,
   149.5919,
   149.6172,
   149.6683,
   149.7705,
   149.8727,
   149.9238,
   149.9774,
   150.1918,
   150.2454,
   150.2724,
   150.3007,
   150.4138,
   150.527,
   150.5836,
   150.6119,
   150.626,
   150.6408,
   150.8805,
   151.0004,
   151.0155,
   151.0314,
   151.0632,
   151.1269,
   151.3814,
   151.4133,
   151.4212,
   151.4296,
   151.4465,
   151.5141,
   151.6492,
   151.7843,
   151.8518,
   151.9232,
   152.2095,
   152.2811,
   152.3171,
   152.3549,
   152.5061,
   152.6573,
   152.7328,
   152.7706,
   152.7895,
   152.7991,
   152.809,
   153.1268,
   153.2857,
   153.3055,
   153.3263,
   153.3678,
   153.4508,
   153.7829,
   153.8244,
   153.8455,
   153.867,
   153.9532,
   154.1256,
   154.298,
   154.3842,
   154.4729,
   154.8284,
   154.9173,
   154.9618,
   155.0072,
   155.1891,
   155.553,
   155.9225,
   156.1072,
   156.2933,
   156.6659,
   156.7591,
   156.8523,
   157.0389,
   157.2254,
   157.3187,
   157.4116,
   157.7831,
   157.8759,
   157.9224,
   157.9684,
   158.1524,
   158.5203,
   158.8835,
   159.0651,
   159.1103,
   159.155,
   159.2445,
   159.6023,
   159.647,
   159.6914,
   159.7795,
   159.9556,
   160.1318,
   160.2199,
   160.3069,
   160.6544,
   160.7413,
   160.7847,
   160.8277,
   160.9996,
   161.3433,
   161.6847,
   161.8554,
   162.0263,
   162.3677,
   162.4533,
   162.5391,
   162.7105,
   162.8821,
   162.9679,
   163.0545,
   163.4015,
   163.4883,
   163.5317,
   163.5756,
   163.752,
   164.1048,
   164.4648,
   164.6448,
   164.6901,
   164.7361,
   164.8282,
   165.1965,
   165.2425,
   165.2656,
   165.289,
   165.3833,
   165.5719,
   165.7605,
   165.8548,
   165.8785,
   165.9026,
   165.9508,
   166.3368,
   166.4333,
   166.4815,
   166.5305,
   166.7275,
   167.1214,
   167.522,
   167.7223,
   167.7725,
   167.8232,
   167.9245,
   168.3298,
   168.4312,
   168.5332,
   168.737,
   169.1445,
   169.5516,
   169.6534,
   169.7043,
   169.7548,
   169.9565,
   170.36,
   170.7565,
   170.9547,
   171.0041,
   171.0524,
   171.1489,
   171.535,
   171.5833,
   171.6075,
   171.6195,
   171.6311,
   171.7242,
   171.9104,
   172.0967,
   172.1898,
   172.2131,
   172.2353,
   172.2798,
   172.6355,
   172.7244,
   172.7689,
   172.78,
   172.7907,
   172.8117,
   172.9798,
   173.3159,
   173.3261,
   173.3359,
   173.3555,
   173.3948,
   173.4733,
   173.6303,
   173.7873,
   173.8264,
   173.8626,
   173.9351,
   174.225,
   174.2612,
   174.2794,
   174.2884,
   174.2967,
   174.3628,
   174.495,
   174.6272,
   174.6933,
   174.7098,
   174.7249,
   174.7547,
   174.9925,
   175.0519,
   175.0817,
   175.0891,
   175.0928,
   175.0962,
   175.1094,
   175.2149,
   175.4258,
   175.4323,
   175.438,
   175.4496,
   175.4726,
   175.5187,
   175.6109,
   175.7031,
   175.7261,
   175.746,
   175.7857,
   175.9443,
   175.9641,
   175.974,
   175.979,
   175.9834,
   176.017,
   176.0841,
   176.1512,
   176.1847,
   176.1931,
   176.197,
   176.2005,
   176.2145,
   176.3262,
   176.3541,
   176.368,
   176.3749,
   176.3806,
   176.4263,
   176.5177,
   176.5206,
   176.5229,
   176.5275,
   176.5368,
   176.5552,
   176.5921,
   176.6289,
   176.6381,
   176.6456,
   176.6603,
   176.7191,
   176.7336,
   176.7453,
   176.7686,
   176.792,
   176.8036,
   176.8091,
   176.8138,
   176.8512,
   176.8606,
   176.8652,
   176.8676,
   176.8695,
   176.885,
   176.9158,
   176.9427,
   176.9561,
   176.9625,
   176.9688,
   176.9937,
   177,
   177.0061,
   177.0183,
   177.0308,
   177.0371,
   177.0433,
   177.0693,
   177.0825,
   177.0968,
   177.1253,
   177.1569,
   177.1728,
   177.1767,
   177.1811,
   177.1899,
   177.2254,
   177.2343,
   177.2441,
   177.2639,
   177.2836,
   177.2935,
   177.2985,
   177.304,
   177.3477,
   177.3698,
   177.3938,
   177.4419,
   177.4943,
   177.5206,
   177.5272,
   177.5342,
   177.5486,
   177.6062,
   177.6206,
   177.6363,
   177.6679,
   177.6994,
   177.7151,
   177.7231,
   177.7317,
   177.8009,
   177.8358,
   177.8739,
   177.9502,
   177.955,
   177.9602,
   177.9708,
   177.9919,
   178.034,
   178.0762,
   178.0868,
   178.0923,
   178.0981,
   178.1215,
   178.2152,
   178.2387,
   178.2645,
   178.3166,
   178.3687,
   178.3948,
   178.4078,
   178.4223,
   178.5381,
   178.5964,
   178.6606,
   178.789,
   178.797,
   178.8057,
   178.8234,
   178.8588,
   178.9296,
   179.0004,
   179.0181,
   179.0271,
   179.0368,
   179.0756,
   179.2307,
   179.2694,
   179.3111,
   179.3953,
   179.4795,
   179.5215,
   179.5426,
   179.5651,
   179.7459,
   179.8365,
   179.9324,
   180.1242,
   180.1486,
   180.1737,
   180.2239,
   180.3243,
   180.4247,
   180.45,
   180.4626,
   180.4753,
   180.5271,
   180.7351,
   180.787,
   180.8393,
   180.9439,
   181.0486,
   181.1009,
   181.127,
   181.1533,
   181.364,
   181.4688,
   181.5714,
   181.7766,
   181.7895,
   181.8019,
   181.8265,
   181.8755,
   181.9735,
   182.0716,
   182.0961,
   182.1084,
   182.1198,
   182.1655,
   182.348,
   182.3936,
   182.3993,
   182.4047,
   182.4149,
   182.4355,
   182.5176,
   182.5998,
   182.6409,
   182.6615,
   182.6664,
   182.6708,
   182.6796,
   182.8215,
   182.8923,
   182.95,
   183.0653,
   183.0725,
   183.0761,
   183.0789,
   183.0896,
   183.1109,
   183.1535,
   183.1961,
   183.2068,
   183.2121,
   183.2134,
   183.2142,
   183.2158,
   183.2289,
   183.2812,
   183.2943,
   183.2959,
   183.2968,
   183.2972,
   183.2983,
   183.3004,
   183.3091,
   183.3178,
   183.3221,
   183.3243,
   183.3247,
   183.3241,
   183.3229,
   183.3041,
   183.2947,
   183.2674,
   183.2123,
   183.2089,
   183.2072,
   183.2062,
   183.2048,
   183.1935,
   183.1709,
   183.1257,
   183.0805,
   183.0692,
   183.0636,
   183.0621,
   183.0604,
   183.0565,
   183.0256,
   182.9019,
   182.871,
   182.8632,
   182.8536,
   182.8344,
   182.7575,
   182.6807,
   182.6423,
   182.6231,
   182.6183,
   182.6128,
   182.6016,
   182.4221,
   182.3324,
   182.2327,
   182.0328,
   182.0076,
   181.9808,
   181.9273,
   181.8202,
   181.7131,
   181.6592,
   181.6038,
   181.382,
   181.3266,
   181.2712,
   181.1605,
   181.0496,
   180.9942,
   180.9665,
   180.9394,
   180.7254,
   180.6184,
   180.5188,
   180.3203,
   180.2955,
   180.2736,
   180.2297,
   180.1419,
   180.0541,
   180.0321,
   180.0211,
   180.0157,
   180.011,
   179.9746,
   179.829,
   179.7926,
   179.7835,
   179.7813,
   179.7796,
   179.7762,
   179.7626,
   179.7079,
   179.6533,
   179.626,
   179.6123,
   179.6089,
   179.6072,
   179.6059,
   179.6017,
   179.5339,
   179.5,
   179.498,
   179.4973,
   179.496,
   179.4932,
   179.4876,
   179.4654,
   179.4626,
   179.4656,
   179.4721,
   179.485,
   179.4979,
   179.5011,
   179.5028,
   179.5036,
   179.5041,
   179.5053,
   179.524,
   179.5989,
   179.6176,
   179.6223,
   179.6235,
   179.6251,
   179.629,
   179.6444,
   179.706,
   179.7677,
   179.7985,
   179.8139,
   179.8217,
   179.8323,
   180.0015,
   180.0861,
   180.0914,
   180.0977,
   180.1109,
   180.1373,
   180.1901,
   180.4012,
   180.4276,
   180.4309,
   180.4348,
   180.4425,
   180.458,
   180.5198,
   180.6435,
   180.7671,
   180.8293,
   180.8984,
   181.1749,
   181.2441,
   181.2613,
   181.27,
   181.2793,
   181.3165,
   181.4653,
   181.614,
   181.6884,
   181.7256,
   181.7442,
   181.7634,
   182.0727,
   182.2274,
   182.383,
   182.6944,
   182.7333,
   182.7714,
   182.8472,
   182.9989,
   183.1506,
   183.2264,
   183.2978,
   183.5831,
   183.6545,
   183.6723,
   183.6812,
   183.6894,
   183.7216,
   183.8505,
   183.9793,
   184.0437,
   184.0759,
   184.092,
   184.096,
   184.0994,
   184.1063,
   184.3274,
   184.4379,
   184.4448,
   184.4483,
   184.4513,
   184.4623,
   184.4844,
   184.5285,
   184.7049,
   184.7269,
   184.7323,
   184.7362,
   184.7441,
   184.7753,
   184.8378,
   184.9003,
   184.9315,
   184.9489,
   185.0171,
   185.0341,
   185.0384,
   185.0405,
   185.0414,
   185.0415,
   185.0425,
   185.0462,
   185.0499,
   185.0518,
   185.0527,
   185.0532,
   185.0533,
   185.0532,
   185.0528,
   185.051,
   184.9955,
   184.9677,
   184.9641,
   184.9567,
   184.9417,
   184.9119,
   184.7926,
   184.7777,
   184.774,
   184.773,
   184.7715,
   184.7687,
   184.7573,
   184.7117,
   184.6207,
   184.5296,
   184.484,
   184.4811,
   184.4773,
   184.4697,
   184.4545,
   184.4242,
   184.1814,
   184.1207,
   184.1055,
   184.0979,
   184.0941,
   184.0898,
   184.0523,
   183.9024,
   183.7524,
   183.6775,
   183.64,
   183.6213,
   183.6118,
   183.6008,
   183.2484,
   183.0723,
   183.0502,
   183.0256,
   182.9757,
   182.8758,
   182.4765,
   182.4266,
   182.4142,
   182.4079,
   182.401,
   182.3735,
   182.2634,
   182.0434,
   181.8233,
   181.7133,
   181.6992,
   181.6844,
   181.6547,
   181.5954,
   181.121,
   181.0024,
   180.943,
   180.8803,
   180.6292,
   180.3782,
   180.2527,
   180.19,
   180.1586,
   180.1429,
   180.1267,
   179.6037,
   179.3422,
   179.3095,
   179.2761,
   179.2089,
   179.0746,
   178.5371,
   178.4699,
   178.4362,
   178.4021,
   178.2656,
   177.9926,
   177.7196,
   177.5831,
   177.5659,
   177.5488,
   177.5145,
   177.446,
   176.897,
   176.7598,
   176.6911,
   176.6227,
   176.3492,
   175.8022,
   175.2611,
   174.9906,
   174.9569,
   174.9233,
   174.8569,
   174.724,
   174.1924,
   174.126,
   174.0928,
   174.0603,
   173.9305,
   173.6708,
   173.4111,
   173.2812,
   173.2492,
   173.2176,
   173.1544,
   172.6492,
   172.5229,
   172.4597,
   172.3983,
   172.1534,
   171.6637,
   171.19,
   170.9531,
   170.9236,
   170.9088,
   170.8945,
   170.8373,
   170.7228,
   170.2651,
   170.2079,
   170.1794,
   170.1516,
   170.0411,
   169.82,
   169.5989,
   169.4883,
   169.4609,
   169.4342,
   169.3807,
   168.9531,
   168.8461,
   168.7926,
   168.7405,
   168.5332,
   168.1185,
   167.7149,
   167.5131,
   167.4629,
   167.4135,
   167.3148,
   166.9201,
   166.8708,
   166.8461,
   166.8218,
   166.7247,
   166.5305,
   166.3363,
   166.2392,
   166.2152,
   166.1911,
   166.1428,
   165.758,
   165.662,
   165.6139,
   165.5657,
   165.3736,
   164.9894,
   164.6027,
   164.4093,
   164.3609,
   164.3118,
   164.2137,
   163.8211,
   163.7719,
   163.7473,
   163.7226,
   163.6222,
   163.4213,
   163.2205,
   163.12,
   163.0949,
   163.069,
   163.0173,
   162.6032,
   162.4996,
   162.4479,
   162.4348,
   162.4216,
   162.3948,
   162.1799,
   161.7502,
   161.3021,
   161.0779,
   161.0217,
   160.9629,
   160.8455,
   160.3757,
   160.3169,
   160.2876,
   160.2729,
   160.2574,
   160.134,
   159.8872,
   159.6403,
   159.5169,
   159.486,
   159.4537,
   159.3888,
   158.8691,
   158.7392,
   158.6743,
   158.658,
   158.6499,
   158.6414,
   158.6072,
   158.3336,
   157.7866,
   157.7692,
   157.7512,
   157.7153,
   157.6434,
   157.4995,
   157.2118,
   156.9241,
   156.8521,
   156.7766,
   156.6256,
   156.0216,
   155.9461,
   155.9083,
   155.8894,
   155.8699,
   155.7119,
   155.3958,
   155.0797,
   154.9217,
   154.8821,
   154.8722,
   154.8619,
   154.8414,
   154.759,
   154.1,
   153.9353,
   153.8529,
   153.8115,
   153.7688,
   153.4269,
   152.7432,
   152.7218,
   152.6998,
   152.6557,
   152.5675,
   152.3911,
   152.0384,
   151.6856,
   151.5974,
   151.5071,
   151.3263,
   150.6028,
   150.4217,
   150.2375,
   149.8691,
   149.5006,
   149.3164,
   149.224,
   149.1309,
   148.386,
   148.1997,
   148.1066,
   148.06,
   148.0134,
   147.6399,
   146.8929,
   146.1502,
   145.7789,
   145.6861,
   145.5945,
   145.4117,
   144.6804,
   144.4977,
   144.3195,
   143.963,
   143.6066,
   143.4284,
   143.3838,
   143.3615,
   143.34,
   143.2541,
   142.5666,
   142.3947,
   142.3088,
   142.2658,
   142.2246,
   141.8969,
   141.2415,
   141.2211,
   141.2108,
   141.2012,
   141.1626,
   141.0855,
   140.9312,
   140.6227,
   140.3142,
   140.2371,
   140.2182,
   140.2003,
   140.1644,
   140.0212,
   139.4481,
   139.3048,
   139.1736,
   138.9112,
   138.6488,
   138.5176,
   138.4848,
   138.4684,
   138.4643,
   138.4606,
   138.4532,
   138.394,
   137.9208,
   137.8025,
   137.7433,
   137.7138,
   137.7064,
   137.6998,
   137.6867,
   137.4767,
   137.0568,
   137.0437,
   137.0371,
   137.0338,
   137.031,
   137.0081,
   136.9622,
   136.8706,
   136.6874,
   136.5042,
   136.4584,
   136.447,
   136.4371,
   136.4175,
   136.3388,
   136.0244,
   135.9458,
   135.9412,
   135.9371,
   135.9288,
   135.9121,
   135.8789,
   135.746,
   135.6132,
   135.5467,
   135.5302,
   135.5219,
   135.5177,
   135.5142,
   135.4864,
   135.2645,
   135.2091,
   135.1813,
   135.1675,
   135.1608,
   135.155,
   135.0628,
   134.8783,
   134.8668,
   134.8571,
   134.8377,
   134.799,
   134.7217,
   134.6443,
   134.6249,
   134.6201,
   134.6158,
   134.6074,
   134.574,
   134.4403,
   134.4068,
   134.3762,
   134.3152,
   134.2541,
   134.2236,
   134.2084,
   134.1935,
   134.0738,
   134.0437,
   134.0287,
   134.0212,
   134.0174,
   134.0137,
   133.9504,
   133.8237,
   133.8158,
   133.807,
   133.7893,
   133.7537,
   133.6826,
   133.6115,
   133.5938,
   133.5893,
   133.5871,
   133.5845,
   133.5742,
   133.533,
   133.3679,
   133.3266,
   133.3213,
   133.3152,
   133.3031,
   133.2789,
   133.182,
   133.0851,
   133.0366,
   133.0124,
   132.9841,
   132.7575,
   132.7009,
   132.6726,
   132.6584,
   132.6513,
   132.6435,
   132.5128,
   132.2515,
   132.2351,
   132.2311,
   132.2265,
   132.2172,
   132.1802,
   132.1062,
   131.9583,
   131.8103,
   131.7733,
   131.7546,
   131.7341,
   131.652,
   131.3237,
   131.2416,
   131.2313,
   131.2202,
   131.198,
   131.1534,
   130.9752,
   130.797,
   130.7078,
   130.6633,
   130.6162,
   130.2375,
   130.048,
   129.8511,
   129.4575,
   129.4329,
   129.4204,
   129.4081,
   129.358,
   129.2579,
   129.0577,
   128.8573,
   128.8072,
   128.7821,
   128.7573,
   128.6578,
   128.2591,
   128.1594,
   128.1471,
   128.1349,
   128.1106,
   128.0618,
   127.8676,
   127.6733,
   127.5762,
   127.5276,
   127.481,
   127.1104,
   126.9253,
   126.7524,
   126.4066,
   126.385,
   126.3742,
   126.3643,
   126.3248,
   126.2459,
   126.088,
   125.93,
   125.8906,
   125.8708,
   125.8529,
   125.7823,
   125.5,
   125.4294,
   125.4206,
   125.4162,
   125.4122,
   125.3968,
   125.3659,
   125.2422,
   125.1186,
   125.0567,
   125.0258,
   125.0183,
   125.0117,
   124.9984,
   124.7855,
   124.6791,
   124.5886,
   124.4078,
   124.3965,
   124.3909,
   124.3858,
   124.3666,
   124.3283,
   124.2516,
   124.175,
   124.1558,
   124.1462,
   124.1418,
   124.1376,
   124.1047,
   123.973,
   123.94,
   123.9319,
   123.9245,
   123.9099,
   123.8511,
   123.7924,
   123.763,
   123.7483,
   123.7342,
   123.6228,
   123.5671,
   123.51,
   123.3959,
   123.3815,
   123.3658,
   123.3344,
   123.2715,
   123.2087,
   123.193,
   123.1852,
   123.1811,
   123.1765,
   123.1401,
   122.9944,
   122.9579,
   122.9488,
   122.938,
   122.9163,
   122.8294,
   122.7425,
   122.699,
   122.6773,
   122.6719,
   122.6657,
   122.6526,
   122.4438,
   122.3394,
   122.3361,
   122.3323,
   122.3245,
   122.3089,
   122.2776,
   122.2152,
   121.9654,
   121.9339,
   121.897,
   121.8232,
   121.6755,
   121.5278,
   121.4909,
   121.4725,
   121.4632,
   121.4526,
   121.3666,
   121.0225,
   120.9364,
   120.9149,
   120.9092,
   120.9031,
   120.8908,
   120.8414,
   120.644,
   120.4467,
   120.348,
   120.2986,
   120.2863,
   120.2801,
   120.2733,
   120.2454,
   119.7994,
   119.5764,
   119.5622,
   119.5467,
   119.5157,
   119.4536,
   119.3294,
   118.8329,
   118.7708,
   118.7027,
   118.5663,
   118.2936,
   118.0208,
   117.9526,
   117.9185,
   117.9015,
   117.8927,
   117.8834,
   117.7355,
   117.1435,
   116.9956,
   116.9586,
   116.9493,
   116.9395,
   116.9196,
   116.8402,
   116.5227,
   116.2051,
   116.0464,
   115.967,
   115.9271,
   115.8849,
   115.2104,
   114.8731,
   114.852,
   114.8299,
   114.7856,
   114.6968,
   114.5193,
   113.8095,
   113.7207,
   113.6284,
   113.4432,
   113.0727,
   112.7022,
   112.5166,
   112.3246,
   111.5569,
   111.365,
   111.317,
   111.2929,
   111.2682,
   111.1694,
   110.7743,
   110.3792,
   110.1817,
   110.0829,
   110.0335,
   109.983,
   109.1746,
   108.7704,
   108.7196,
   108.6681,
   108.5653,
   108.3596,
   107.5369,
   107.4341,
   107.3301,
   107.1218,
   106.7052,
   106.2886,
   106.0803,
   105.8703,
   105.0302,
   104.8202,
   104.7676,
   104.7413,
   104.715,
   104.6096,
   104.1877,
   103.7658,
   103.5548,
   103.4493,
   103.3966,
   103.344,
   102.4997,
   102.0775,
   102.0247,
   101.9722,
   101.867,
   101.6566,
   100.8151,
   100.7099,
   100.6837,
   100.6575,
   100.6051,
   100.3955,
   99.97625,
   99.55756,
   99.34822,
   99.14058,
   98.31013,
   98.10252,
   98.05068,
   98.02476,
   97.9989,
   97.89621,
   97.48543,
   97.07483,
   96.86953,
   96.76688,
   96.71556,
   96.68993,
   96.66436,
   95.85345,
   95.44799,
   95.39737,
   95.34744,
   95.24759,
   95.04789,
   94.24907,
   94.14922,
   94.12442,
   94.09968,
   94.05058,
   93.85422,
   93.46148,
   93.06875,
   92.87239,
   92.67946,
   91.90836,
   91.71559,
   91.61939,
   91.5249,
   91.14694,
   90.769,
   90.58003,
   90.48554,
   90.4383,
   90.41475,
   90.3916,
   89.6515,
   89.28146,
   89.2352,
   89.1899,
   89.09941,
   88.91842,
   88.19453,
   88.10402,
   88.05911,
   88.01492,
   87.83806,
   87.48434,
   87.13062,
   86.95377,
   86.78072,
   86.08977,
   85.91703,
   85.83074,
   85.74641,
   85.40909,
   85.07176,
   84.9031,
   84.81877,
   84.77661,
   84.75552,
   84.73489,
   84.07613,
   83.74676,
   83.70558,
   83.6652,
   83.58476,
   83.42388,
   82.78035,
   82.69991,
   82.65987,
   82.62054,
   82.46324,
   82.14864,
   81.83403,
   81.67673,
   81.65713,
   81.63788,
   81.59937,
   81.52236,
   80.90628,
   80.75226,
   80.67525,
   80.59966,
   80.29747,
   79.69328,
   79.09892,
   78.80174,
   78.76459,
   78.7278,
   78.65453,
   78.50798,
   77.92181,
   77.84854,
   77.81193,
   77.77569,
   77.63071,
   77.34075,
   77.05078,
   76.9058,
   76.76175,
   76.18614,
   76.04223,
   75.97028,
   75.89861,
   75.61203,
   75.03889,
   73.89413,
   73.32142,
   73.17792,
   73.03453,
   72.74773,
   72.46077,
   72.31729,
   72.17351,
   71.59813,
   71.45414,
   71.38215,
   71.31032,
   71.0221,
   70.44564,
   69.86915,
   69.5809,
   69.54482,
   69.52678,
   69.50881,
   69.43698,
   69.29331,
   68.71845,
   68.64669,
   68.61081,
   68.57507,
   68.43228,
   68.1467,
   67.86122,
   67.71847,
   67.683,
   67.64768,
   67.57705,
   67.01272,
   66.87163,
   66.80109,
   66.78362,
   66.76625,
   66.7315,
   66.45419,
   65.89957,
   65.35788,
   65.08706,
   65.05333,
   65.03647,
   65.01967,
   64.954,
   64.82264,
   64.29724,
   64.23156,
   64.19872,
   64.18268,
   64.16671,
   64.04018,
   63.78712,
   63.53405,
   63.40752,
   63.37597,
   63.34571,
   63.28519,
   62.801,
   62.67995,
   62.61943,
   62.6043,
   62.58982,
   62.56106,
   62.33099,
   61.87084,
   61.43584,
   61.21849,
   61.16445,
   61.11337,
   61.01121,
   60.60257,
   60.5515,
   60.52597,
   60.51329,
   60.50131,
   60.40561,
   60.2142,
   60.02279,
   59.92709,
   59.90317,
   59.88068,
   59.83592,
   59.47785,
   59.38834,
   59.34358,
   59.33237,
   59.32161,
   59.30068,
   59.13307,
   58.79784,
   58.78755,
   58.77771,
   58.75802,
   58.71865,
   58.6399,
   58.48241,
   58.3249,
   58.28558,
   58.24832,
   58.1738,
   57.87573,
   57.83847,
   57.81984,
   57.81053,
   57.80156,
   57.73035,
   57.58793,
   57.4455,
   57.37429,
   57.35649,
   57.3522,
   57.34785,
   57.33914,
   57.30469,
   57.02902,
   56.9601,
   56.92564,
   56.91709,
   56.91281,
   56.90847,
   56.89155,
   56.75621,
   56.48554,
   56.4773,
   56.46886,
   56.45198,
   56.41822,
   56.3507,
   56.21566,
   56.08074,
   56.04701,
   56.01289,
   55.94463,
   55.67161,
   55.6375,
   55.62044,
   55.61192,
   55.60762,
   55.60322,
   55.53325,
   55.3933,
   55.2533,
   55.1833,
   55.1658,
   55.16142,
   55.15695,
   55.1479,
   55.11172,
   54.82169,
   54.74909,
   54.71278,
   54.6946,
   54.67583,
   54.52437,
   54.22144,
   54.21183,
   54.20194,
   54.18208,
   54.14235,
   54.06288,
   53.90396,
   53.74494,
   53.70519,
   53.7001,
   53.69488,
   53.68444,
   53.66355,
   53.57987,
   53.24512,
   53.20323,
   53.18229,
   53.17182,
   53.16658,
   53.16124,
   53.07311,
   52.89687,
   52.72062,
   52.6325,
   52.61032,
   52.59921,
   52.58781,
   52.54148,
   52.17079,
   52.07812,
   52.03178,
   52.00861,
   51.9844,
   51.79,
   51.4012,
   51.38896,
   51.38282,
   51.37657,
   51.35117,
   51.30038,
   51.19879,
   50.99561,
   50.79243,
   50.74163,
   50.73517,
   50.72862,
   50.71545,
   50.68911,
   50.58337,
   50.16043,
   50.05465,
   49.9451,
   49.72599,
   49.50689,
   49.39734,
   49.36985,
   49.35611,
   49.3422,
   49.28572,
   48.83384,
   48.72071,
   48.66414,
   48.63586,
   48.62877,
   48.62162,
   48.60732,
   48.37544,
   47.9117,
   47.88233,
   47.85275,
   47.79358,
   47.67523,
   47.43855,
   47.20172,
   47.14251,
   47.12759,
   47.11257,
   47.08254,
   46.96215,
   46.4806,
   46.36021,
   46.2384,
   45.99471,
   45.75086,
   45.62893,
   45.56794,
   45.5068,
   45.01568,
   44.77005,
   44.52363,
   44.03079,
   43.53819,
   43.2919,
   43.23044,
   43.16905,
   43.04633,
   42.5559,
   42.43329,
   42.31162,
   42.06838,
   41.82513,
   41.70351,
   41.64276,
   41.58266,
   41.10183,
   40.98171,
   40.92165,
   40.89161,
   40.8766,
   40.86166,
   40.62487,
   40.1513,
   40.1217,
   40.0926,
   40.0345,
   39.91829,
   39.68588,
   39.45347,
   39.39537,
   39.36666,
   39.33808,
   39.2244,
   38.76971,
   38.65603,
   38.64209,
   38.62822,
   38.60047,
   38.54496,
   38.32331,
   38.10166,
   37.99084,
   37.93545,
   37.8816,
   37.45084,
   37.34329,
   37.28951,
   37.26262,
   37.24918,
   37.23581,
   37.02721,
   36.61002,
   36.58395,
   36.55858,
   36.50824,
   36.40756,
   36.20619,
   36.00483,
   35.95449,
   35.92947,
   35.90525,
   35.80838,
   35.42088,
   35.324,
   35.31193,
   35.30031,
   35.27708,
   35.23063,
   35.04481,
   34.85899,
   34.76608,
   34.71962,
   34.67511,
   34.3198,
   34.14244,
   33.97312,
   33.63448,
   33.61331,
   33.59284,
   33.55261,
   33.47216,
   33.31127,
   33.15037,
   33.11014,
   33.09006,
   33.071,
   32.99478,
   32.68986,
   32.61363,
   32.60414,
   32.59504,
   32.57702,
   32.54097,
   32.3969,
   32.25283,
   32.1808,
   32.14478,
   32.1106,
   31.83899,
   31.70334,
   31.57562,
   31.32017,
   31.30423,
   31.29628,
   31.28879,
   31.25882,
   31.19888,
   31.07899,
   30.95911,
   30.92914,
   30.91415,
   30.90002,
   30.84385,
   30.61922,
   30.56306,
   30.54927,
   30.53613,
   30.50987,
   30.4048,
   30.29973,
   30.24719,
   30.22092,
   30.19608,
   29.99972,
   29.90157,
   29.80992,
   29.62663,
   29.60403,
   29.58266,
   29.53991,
   29.45443,
   29.36894,
   29.34754,
   29.33685,
   29.32676,
   29.2869,
   29.1275,
   29.08765,
   29.07778,
   29.0685,
   29.04992,
   28.97563,
   28.90134,
   28.8642,
   28.84562,
   28.82801,
   28.68953,
   28.62028,
   28.55568,
   28.42659,
   28.4106,
   28.39556,
   28.36546,
   28.30528,
   28.24509,
   28.23002,
   28.22249,
   28.21532,
   28.18724,
   28.07492,
   28.04684,
   28.0398,
   28.03325,
   28.02016,
   27.96771,
   27.91526,
   27.88904,
   27.87593,
   27.8634,
   27.76529,
   27.71623,
   27.67017,
   27.57822,
   27.56678,
   27.55598,
   27.53438,
   27.49117,
   27.44797,
   27.42653,
   27.40616,
   27.32467,
   27.30429,
   27.28469,
   27.24608,
   27.16915,
   27.09556,
   27.05876,
   27.02338,
   26.95274,
   26.94392,
   26.93537,
   26.91828,
   26.88411,
   26.84993,
   26.83288,
   26.81619,
   26.74944,
   26.73276,
   26.72869,
   26.72455,
   26.71623,
   26.68331,
   26.65047,
   26.63404,
   26.62583,
   26.62171,
   26.6175,
   26.55192,
   26.51912,
   26.51712,
   26.51505,
   26.51092,
   26.50266,
   26.48613,
   26.42013,
   26.41202,
   26.40364,
   26.38683,
   26.35321,
   26.31982,
   26.30308,
   26.28571,
   26.21699,
   26.19994,
   26.19568,
   26.19352,
   26.1913,
   26.18239,
   26.14677,
   26.11131,
   26.09358,
   26.08471,
   26.08028,
   26.07563,
   26.00189,
   25.96517,
   25.96287,
   25.96049,
   25.95567,
   25.94603,
   25.92675,
   25.84963,
   25.84004,
   25.83884,
   25.83758,
   25.83506,
   25.83001,
   25.80985,
   25.76951,
   25.72917,
   25.70897,
   25.68774,
   25.60285,
   25.58163,
   25.57632,
   25.57366,
   25.57087,
   25.5597,
   25.51503,
   25.47035,
   25.44801,
   25.43684,
   25.43125,
   25.42541,
   25.33139,
   25.28428,
   25.28133,
   25.27986,
   25.27831,
   25.27212,
   25.25974,
   25.23498,
   25.13592,
   25.1235,
   25.12035,
   25.11709,
   25.11056,
   25.08447,
   25.03227,
   24.98008,
   24.95398,
   24.92661,
   24.81668,
   24.7892,
   24.78233,
   24.77889,
   24.77534,
   24.76095,
   24.7034,
   24.64571,
   24.61687,
   24.60244,
   24.59523,
   24.59343,
   24.59154,
   24.58777,
   24.46676,
   24.40607,
   24.39845,
   24.39053,
   24.37471,
   24.34307,
   24.2165,
   24.20059,
   24.19661,
   24.19248,
   24.1842,
   24.1511,
   24.08489,
   24.01868,
   23.98558,
   23.95125,
   23.81326,
   23.77867,
   23.77002,
   23.7657,
   23.76354,
   23.7613,
   23.74339,
   23.67176,
   23.60002,
   23.56415,
   23.54621,
   23.53724,
   23.53272,
   23.52809,
   23.37936,
   23.30478,
   23.29546,
   23.28586,
   23.26666,
   23.22827,
   23.07471,
   23.05541,
   23.05059,
   23.04567,
   23.03577,
   22.99617,
   22.91697,
   22.83777,
   22.79817,
   22.7957,
   22.79317,
   22.78811,
   22.77798,
   22.75773,
   22.59513,
   22.55438,
   22.53399,
   22.51322,
   22.43017,
   22.347,
   22.30542,
   22.28462,
   22.27423,
   22.26903,
   22.26375,
   22.09427,
   22.00932,
   21.9987,
   21.98798,
   21.9665,
   21.92354,
   21.7517,
   21.73012,
   21.71932,
   21.70845,
   21.66499,
   21.57805,
   21.49112,
   21.44765,
   21.40406,
   21.22909,
   21.14145,
   21.05388,
   20.87853,
   20.70354,
   20.61585,
   20.60489,
   20.594,
   20.57229,
   20.52885,
   20.35512,
   20.33332,
   20.32243,
   20.31168,
   20.26865,
   20.1826,
   20.09656,
   20.05353,
   20.04816,
   20.04287,
   20.0323,
   20.01116,
   19.84138,
   19.79893,
   19.77771,
   19.7569,
   19.67377,
   19.59047,
   19.54882,
   19.528,
   19.51758,
   19.51238,
   19.50978,
   19.50723,
   19.34419,
   19.26251,
   19.2523,
   19.24723,
   19.24226,
   19.22239,
   19.18265,
   19.02369,
   19.00375,
   18.99378,
   18.98411,
   18.9454,
   18.86799,
   18.79058,
   18.75187,
   18.74703,
   18.7423,
   18.73293,
   18.71419,
   18.56372,
   18.5261,
   18.5073,
   18.50494,
   18.50267,
   18.49812,
   18.48902,
   18.41626,
   18.2705,
   18.12927,
   18.05854,
   18.0497,
   18.04528,
   18.041,
   18.02392,
   17.98975,
   17.85306,
   17.83592,
   17.82736,
   17.81903,
   17.7859,
   17.71964,
   17.65337,
   17.62024,
   17.6161,
   17.61403,
   17.61202,
   17.604,
   17.58797,
   17.45935,
   17.42719,
   17.41111,
   17.40712,
   17.40322,
   17.39543,
   17.33306,
   17.20805,
   17.08652,
   17.02563,
   17.01801,
   17.01421,
   17.01047,
   16.99563,
   16.96595,
   16.84722,
   16.83234,
   16.82491,
   16.81759,
   16.7885,
   16.73031,
   16.67212,
   16.64303,
   16.63577,
   16.62863,
   16.61435,
   16.49991,
   16.4713,
   16.45699,
   16.44989,
   16.44284,
   16.38646,
   16.2735,
   16.16178,
   16.10593,
   16.09198,
   16.07812,
   16.05041,
   15.93957,
   15.91184,
   15.88421,
   15.82896,
   15.71848,
   15.4978,
   15.38741,
   15.27674,
   15.2214,
   15.20756,
   15.19366,
   15.16588,
   15.05473,
   15.02692,
   14.99899,
   14.94311,
   14.88724,
   14.8593,
   14.83124,
   14.7188,
   14.69069,
   14.67664,
   14.66253,
   14.60594,
   14.49299,
   14.3793,
   14.32244,
   14.30823,
   14.29392,
   14.2653,
   14.15081,
   14.12223,
   14.09348,
   14.03597,
   13.97846,
   13.9497,
   13.93529,
   13.92082,
   13.80527,
   13.74745,
   13.68934,
   13.5733,
   13.45666,
   13.39844,
   13.38388,
   13.36926,
   13.34001,
   13.22299,
   13.19379,
   13.16447,
   13.10582,
   13.04717,
   13.01785,
   12.98845,
   12.87097,
   12.8122,
   12.75325,
   12.63562,
   12.51763,
   12.45876,
   12.39978,
   12.28173,
   12.2523,
   12.22279,
   12.16378,
   12.04571,
   11.92778,
   11.8688,
   11.80972,
   11.69189,
   11.57389,
   11.45616,
   11.33834,
   11.10322,
   10.86869,
   10.63485,
   10.40183,
   10.28581,
   10.16984,
   10.05442,
   9.996718,
   9.939123,
   9.824297,
   9.709739,
   9.652653,
   9.624139,
   9.595682,
   9.481856,
   9.453497,
   9.425233,
   9.368719,
   9.312204,
   9.283947,
   9.269821,
   9.255751,
   9.143605,
   9.087547,
   9.03174,
   8.920497,
   8.809805,
   8.754666,
   8.727146,
   8.69974,
   8.590116,
   8.562807,
   8.535658,
   8.481397,
   8.427136,
   8.400005,
   8.38644,
   8.372969,
   8.265626,
   8.211972,
   8.158711,
   8.052557,
   8.039326,
   8.026166,
   7.999845,
   7.947204,
   7.894745,
   7.88163,
   7.868577,
   7.842577,
   7.738576,
   7.712671,
   7.686972,
   7.635642,
   7.584311,
   7.558646,
   7.545813,
   7.533094,
   7.431832,
   7.381214,
   7.3311,
   7.231227,
   7.218781,
   7.20643,
   7.181728,
   7.132324,
   7.083095,
   7.070788,
   7.064634,
   7.058545,
   7.034204,
   6.936839,
   6.912588,
   6.88857,
   6.840626,
   6.792683,
   6.768712,
   6.756726,
   6.744861,
   6.650496,
   6.603319,
   6.556714,
   6.463841,
   6.452265,
   6.440802,
   6.417877,
   6.372026,
   6.326341,
   6.31492,
   6.30921,
   6.30356,
   6.281013,
   6.190827,
   6.168367,
   6.162766,
   6.157225,
   6.146144,
   6.101819,
   6.057494,
   6.035331,
   6.02425,
   6.013286,
   5.926202,
   5.882661,
   5.839719,
   5.754163,
   5.743493,
   5.73295,
   5.711865,
   5.669695,
   5.627681,
   5.606727,
   5.586026,
   5.503219,
   5.482597,
   5.477447,
   5.472368,
   5.462211,
   5.42158,
   5.380949,
   5.360633,
   5.350475,
   5.340428,
   5.260736,
   5.220889,
   5.181645,
   5.10348,
   5.093724,
   5.084108,
   5.064875,
   5.026409,
   4.988089,
   4.968973,
   4.950122,
   4.874718,
   4.85594,
   4.851246,
   4.846624,
   4.83739,
   4.800454,
   4.763519,
   4.745051,
   4.735817,
   4.731224,
   4.726684,
   4.654368,
   4.618209,
   4.582646,
   4.511842,
   4.502997,
   4.494301,
   4.47691,
   4.442128,
   4.40748,
   4.39019,
   4.373176,
   4.30512,
   4.288173,
   4.283937,
   4.279763,
   4.271445,
   4.238171,
   4.204898,
   4.188262,
   4.179943,
   4.175799,
   4.171717,
   4.106699,
   4.074191,
   4.042266,
   3.978735,
   3.970794,
   3.963002,
   3.947428,
   3.916279,
   3.885253,
   3.869764,
   3.854559,
   3.793737,
   3.778593,
   3.771074,
   3.763655,
   3.733981,
   3.704306,
   3.689469,
   3.68205,
   3.678345,
   3.674712,
   3.61685,
   3.587918,
   3.559552,
   3.503132,
   3.496079,
   3.489163,
   3.47536,
   3.447754,
   3.420259,
   3.406525,
   3.393078,
   3.339287,
   3.325895,
   3.319241,
   3.312693,
   3.286504,
   3.260315,
   3.247221,
   3.240673,
   3.2374,
   3.234195,
   3.183237,
   3.157758,
   3.132813,
   3.083228,
   3.07703,
   3.070953,
   3.058846,
   3.034631,
   3.010517,
   2.998463,
   2.986691,
   2.939603,
   2.92788,
   2.922049,
   2.916329,
   2.893447,
   2.870565,
   2.859124,
   2.853404,
   2.850544,
   2.847739,
   2.803302,
   2.781083,
   2.778318,
   2.775609,
   2.770191,
   2.759354,
   2.716193,
   2.710798,
   2.705507,
   2.694985,
   2.673941,
   2.652987,
   2.642509,
   2.632291,
   2.591436,
   2.581267,
   2.576201,
   2.571246,
   2.551424,
   2.511822,
   2.473385,
   2.454167,
   2.451767,
   2.449427,
   2.444746,
   2.435384,
   2.398182,
   2.393531,
   2.388967,
   2.379908,
   2.36179,
   2.343672,
   2.334613,
   2.325777,
   2.290484,
   2.28172,
   2.277348,
   2.273081,
   2.256013,
   2.221908,
   2.188841,
   2.172308,
   2.168224,
   2.1642,
   2.15615,
   2.124171,
   2.120174,
   2.116244,
   2.108461,
   2.092893,
   2.077325,
   2.069541,
   2.061945,
   2.031627,
   2.02412,
   2.020369,
   2.016715,
   2.002098,
   1.972883,
   1.944415,
   1.930182,
   1.92666,
   1.923194,
   1.916262,
   1.888808,
   1.881997,
   1.875312,
   1.861943,
   1.848574,
   1.841889,
   1.835357,
   1.809309,
   1.802861,
   1.799637,
   1.796493,
   1.783931,
   1.758817,
   1.734332,
   1.72209,
   1.710104,
   1.686478,
   1.68061,
   1.674851,
   1.663334,
   1.651817,
   1.646059,
   1.640422,
   1.617957,
   1.612398,
   1.609619,
   1.6069,
   1.596055,
   1.57437,
   1.553205,
   1.542622,
   1.532245,
   1.511797,
   1.506712,
   1.50172,
   1.491737,
   1.481754,
   1.476763,
   1.471866,
   1.452363,
   1.442757,
   1.433328,
   1.414469,
   1.396035,
   1.386817,
   1.377763,
   1.359924,
   1.355483,
   1.351121,
   1.342396,
   1.333671,
   1.329309,
   1.32502,
   1.307944,
   1.299529,
   1.291259,
   1.274718,
   1.258519,
   1.25042,
   1.24245,
   1.226748,
   1.222836,
   1.21899,
   1.211297,
   1.203604,
   1.199757,
   1.195968,
   1.180886,
   1.173448,
   1.166131,
   1.151496,
   1.137137,
   1.129959,
   1.122886,
   1.108948,
   1.105471,
   1.102052,
   1.095213,
   1.081579,
   1.068151,
   1.061525,
   1.055,
   1.041951,
   1.02913,
   1.022722,
   1.016399,
   1.003938,
   0.9916469,
   0.9794411,
   0.9674104,
   0.9614701,
   0.9556177,
   0.9439131,
   0.9324017,
   0.9266491,
   0.9209678,
   0.9097703,
   0.8987174,
   0.8877388,
   0.8769136,
   0.8715655,
   0.8662955,
   0.8557556,
   0.8453838,
   0.8402012,
   0.8350801,
   0.8249861,
   0.8150187,
   0.8051172,
   0.7953532,
   0.7905269,
   0.7857715,
   0.7762609,
   0.7668994,
   0.7622223,
   0.7575992,
   0.7485284,
   0.7395704,
   0.7306718,
   0.7218988,
   0.7175191,
   0.713205,
   0.7045767,
   0.6960828,
   0.6876447,
   0.6794542,
   0.6713655,
   0.6633311,
   0.6554123,
   0.6514582,
   0.647565,
   0.6397785,
   0.6245007,
   0.6171102,
   0.609812,
   0.6025635,
   0.5954221,
   0.5918552,
   0.5883451,
   0.5813249,
   0.5675532,
   0.5608918,
   0.554314,
   0.5477818,
   0.5413486,
   0.5286513,
   0.5162509,
   0.5102535,
   0.5043317,
   0.4984516,
   0.4926627,
   0.4812383,
   0.4700838,
   0.4646897,
   0.4593636,
   0.4540754,
   0.4488709,
   0.4386004,
   0.4285741,
   0.4237262,
   0.4189392,
   0.4141866,
   0.4095102,
   0.4002822,
   0.3912741,
   0.386919,
   0.3826182,
   0.3783483,
   0.3741478,
   0.3658586,
   0.3577666,
   0.3499911,
   0.3461553,
   0.3423823,
   0.3349362,
   0.3276666,
   0.3206812,
   0.3172348,
   0.3138452,
   0.3071551,
   0.3006226,
   0.2943453,
   0.2882018,
   0.2821889,
   0.2763168,
   0.2706736,
   0.2651505,
   0.2597442,
   0.2544637,
   0.2494286,
   0.2445011,
   0.2396783,
   0.2349681,
   0.2303632,
   0.2258548,
   0.2214405,
   0.217127,
   0.2130513,
   0.2090624,
   0.2051582,
   0.2013444,
   0.1976165,
   0.1939667,
   0.1903933,
   0.1869012,
   0.183601,
   0.1803714,
   0.1772106,
   0.1741232,
   0.1711061,
   0.1681528,
   0.1652619,
   0.162437,
   0.1597664,
   0.1571535,
   0.154597,
   0.1521002,
   0.1472747,
   0.1449392,
   0.1426574,
   0.1383875,
   0.1343058,
   0.130411,
   0.1266863,
   0.1232379,
   0.119943,
   0.1168007,
   0.1137966,
   0.1110368,
   0.1084012,
   0.1058894,
   0.103489,
   0.1011998,
   0.09901047,
   0.09692069,
   0.09492014,
   0.09308064,
   0.09132078,
   0.08964048,
   0.08803115,
   0.08649279,
   0.08501764,
   0.08360576,
   0.08225015,
   0.07972344,
   0.07739214,
   0.07523527,
   0.07323442,
   0.07131463,
   0.06952086,
   0.06784105,
   0.06626484,
   0.06467592,
   0.06317413,
   0.06175299,
   0.06040703};
   graph = new TGraph(3569,stack1_fx165,stack1_fy165);
   graph->SetName("stack1");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(93);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack1165 = new TH1F("Graph_stack1165","Projection of full_model",3569,2000,8000);
   Graph_stack1165->SetMinimum(0);
   Graph_stack1165->SetMaximum(203.5586);
   Graph_stack1165->SetDirectory(0);
   Graph_stack1165->SetStats(0);
   Graph_stack1165->SetLineWidth(2);
   Graph_stack1165->SetMarkerStyle(20);
   Graph_stack1165->SetMarkerSize(0.2);
   Graph_stack1165->GetXaxis()->SetNdivisions(505);
   Graph_stack1165->GetXaxis()->SetLabelFont(132);
   Graph_stack1165->GetXaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack1165->GetXaxis()->SetTitleFont(132);
   Graph_stack1165->GetYaxis()->SetLabelFont(132);
   Graph_stack1165->GetYaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack1165->GetYaxis()->SetTitleFont(132);
   Graph_stack1165->GetZaxis()->SetLabelFont(132);
   Graph_stack1165->GetZaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack1165->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack1165);
   
   graph->Draw("b");
   
   Double_t stack0_fx166[2627] = {
   2500,
   2500,
   2503.125,
   2504.688,
   2506.25,
   2509.375,
   2512.5,
   2515.625,
   2518.75,
   2520.312,
   2521.875,
   2525,
   2528.125,
   2529.688,
   2531.25,
   2534.375,
   2535.156,
   2535.938,
   2537.5,
   2540.625,
   2543.75,
   2545.312,
   2546.875,
   2550,
   2553.125,
   2554.688,
   2556.25,
   2559.375,
   2560.156,
   2560.938,
   2562.5,
   2564.062,
   2564.844,
   2565.625,
   2568.75,
   2570.312,
   2571.875,
   2575,
   2578.125,
   2579.688,
   2581.25,
   2584.375,
   2585.156,
   2585.938,
   2587.5,
   2589.062,
   2589.844,
   2590.625,
   2593.75,
   2595.312,
   2596.875,
   2600,
   2603.125,
   2604.688,
   2605.469,
   2606.25,
   2609.375,
   2610.156,
   2610.938,
   2612.5,
   2614.062,
   2614.844,
   2615.625,
   2618.75,
   2620.312,
   2621.875,
   2625,
   2628.125,
   2629.688,
   2630.078,
   2630.469,
   2631.25,
   2634.375,
   2635.156,
   2635.938,
   2637.5,
   2639.062,
   2639.844,
   2640.625,
   2643.75,
   2645.312,
   2646.875,
   2650,
   2653.125,
   2654.688,
   2655.078,
   2655.469,
   2656.25,
   2659.375,
   2660.156,
   2660.938,
   2662.5,
   2664.062,
   2664.844,
   2665.234,
   2665.625,
   2668.75,
   2670.312,
   2671.875,
   2675,
   2678.125,
   2679.688,
   2680.078,
   2680.469,
   2681.25,
   2684.375,
   2685.156,
   2685.938,
   2687.5,
   2689.062,
   2689.844,
   2690.234,
   2690.625,
   2693.75,
   2695.312,
   2696.875,
   2700,
   2703.125,
   2704.688,
   2705.078,
   2705.469,
   2706.25,
   2709.375,
   2710.156,
   2710.938,
   2712.5,
   2714.062,
   2714.844,
   2715.234,
   2715.625,
   2718.75,
   2720.312,
   2721.875,
   2725,
   2728.125,
   2729.688,
   2730.078,
   2730.469,
   2731.25,
   2734.375,
   2735.156,
   2735.938,
   2737.5,
   2739.062,
   2739.844,
   2740.234,
   2740.625,
   2743.75,
   2745.312,
   2746.875,
   2750,
   2750.391,
   2750.781,
   2751.562,
   2753.125,
   2754.688,
   2755.469,
   2756.25,
   2759.375,
   2760.156,
   2760.938,
   2762.5,
   2764.062,
   2764.844,
   2765.234,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2775.391,
   2775.781,
   2776.562,
   2778.125,
   2779.688,
   2780.469,
   2781.25,
   2784.375,
   2785.156,
   2785.938,
   2787.5,
   2789.062,
   2789.844,
   2790.234,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2800.391,
   2800.781,
   2801.562,
   2803.125,
   2804.688,
   2805.469,
   2806.25,
   2809.375,
   2810.156,
   2810.938,
   2812.5,
   2814.062,
   2814.844,
   2815.234,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2825.391,
   2825.781,
   2826.562,
   2828.125,
   2829.688,
   2830.469,
   2831.25,
   2834.375,
   2835.156,
   2835.938,
   2837.5,
   2839.062,
   2839.844,
   2840.234,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2850.391,
   2850.781,
   2851.562,
   2853.125,
   2854.688,
   2855.469,
   2856.25,
   2859.375,
   2860.156,
   2860.547,
   2860.938,
   2862.5,
   2864.062,
   2864.844,
   2865.234,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2875.391,
   2875.781,
   2876.562,
   2878.125,
   2879.688,
   2880.469,
   2881.25,
   2884.375,
   2885.156,
   2885.547,
   2885.938,
   2887.5,
   2889.062,
   2889.844,
   2890.234,
   2890.625,
   2893.75,
   2895.312,
   2896.875,
   2900,
   2900.391,
   2900.781,
   2901.562,
   2903.125,
   2904.688,
   2905.469,
   2906.25,
   2909.375,
   2910.156,
   2910.547,
   2910.938,
   2912.5,
   2914.062,
   2914.844,
   2915.234,
   2915.43,
   2915.625,
   2918.75,
   2920.312,
   2921.875,
   2925,
   2925.391,
   2925.781,
   2926.562,
   2928.125,
   2929.688,
   2930.469,
   2931.25,
   2934.375,
   2935.156,
   2935.547,
   2935.938,
   2937.5,
   2939.062,
   2939.844,
   2940.234,
   2940.43,
   2940.625,
   2943.75,
   2945.312,
   2945.508,
   2945.703,
   2946.094,
   2946.875,
   2950,
   2950.391,
   2950.781,
   2951.562,
   2953.125,
   2954.688,
   2955.469,
   2956.25,
   2959.375,
   2960.156,
   2960.547,
   2960.938,
   2962.5,
   2964.062,
   2964.844,
   2965.234,
   2965.43,
   2965.625,
   2968.75,
   2970.312,
   2970.508,
   2970.703,
   2971.094,
   2971.875,
   2975,
   2975.391,
   2975.781,
   2976.562,
   2978.125,
   2979.688,
   2980.469,
   2981.25,
   2984.375,
   2985.156,
   2985.547,
   2985.938,
   2987.5,
   2989.062,
   2989.844,
   2990.234,
   2990.43,
   2990.625,
   2993.75,
   2995.312,
   2995.508,
   2995.703,
   2996.094,
   2996.875,
   3000,
   3000.391,
   3000.781,
   3001.562,
   3003.125,
   3004.688,
   3005.469,
   3006.25,
   3009.375,
   3010.156,
   3010.547,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3020.508,
   3020.703,
   3021.094,
   3021.875,
   3025,
   3025.391,
   3025.586,
   3025.781,
   3026.562,
   3028.125,
   3029.688,
   3030.469,
   3031.25,
   3034.375,
   3035.156,
   3035.547,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3045.508,
   3045.703,
   3046.094,
   3046.875,
   3050,
   3050.391,
   3050.586,
   3050.781,
   3051.562,
   3053.125,
   3054.688,
   3055.469,
   3056.25,
   3059.375,
   3060.156,
   3060.547,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3070.703,
   3071.094,
   3071.875,
   3075,
   3075.391,
   3075.586,
   3075.781,
   3076.562,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.156,
   3085.547,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3095.703,
   3096.094,
   3096.875,
   3100,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3106.25,
   3109.375,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3121.875,
   3125,
   3128.125,
   3131.25,
   3137.5,
   3143.75,
   3146.875,
   3150,
   3153.125,
   3156.25,
   3159.375,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3171.875,
   3175,
   3175.781,
   3176.562,
   3178.125,
   3181.25,
   3184.375,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3196.875,
   3200,
   3203.125,
   3206.25,
   3209.375,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3221.875,
   3225,
   3228.125,
   3231.25,
   3234.375,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3246.875,
   3250,
   3256.25,
   3262.5,
   3268.75,
   3271.875,
   3275,
   3278.125,
   3281.25,
   3284.375,
   3285.938,
   3287.5,
   3290.625,
   3293.75,
   3295.312,
   3296.875,
   3300,
   3303.125,
   3306.25,
   3312.5,
   3318.75,
   3321.875,
   3325,
   3325.781,
   3326.562,
   3328.125,
   3329.688,
   3330.469,
   3330.859,
   3331.25,
   3334.375,
   3335.938,
   3337.5,
   3340.625,
   3341.016,
   3341.406,
   3342.188,
   3343.75,
   3345.312,
   3345.703,
   3346.094,
   3346.875,
   3350,
   3350.781,
   3351.562,
   3353.125,
   3354.688,
   3355.469,
   3355.859,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3365.82,
   3366.016,
   3366.406,
   3367.188,
   3368.75,
   3370.312,
   3370.703,
   3370.898,
   3371.094,
   3371.875,
   3375,
   3375.781,
   3375.879,
   3375.977,
   3376.172,
   3376.562,
   3378.125,
   3379.688,
   3380.469,
   3380.859,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3390.82,
   3391.016,
   3391.406,
   3392.188,
   3393.75,
   3395.312,
   3395.703,
   3395.898,
   3396.094,
   3396.875,
   3400,
   3400.781,
   3400.977,
   3401.172,
   3401.562,
   3403.125,
   3404.688,
   3405.469,
   3405.859,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3416.016,
   3416.406,
   3417.188,
   3418.75,
   3420.312,
   3421.875,
   3425,
   3426.562,
   3428.125,
   3429.688,
   3430.469,
   3430.859,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3441.016,
   3441.406,
   3442.188,
   3443.75,
   3445.312,
   3445.703,
   3445.898,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3450.977,
   3451.172,
   3451.562,
   3453.125,
   3454.688,
   3455.469,
   3455.859,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3466.016,
   3466.406,
   3467.188,
   3468.75,
   3475,
   3475.781,
   3476.562,
   3478.125,
   3479.688,
   3480.469,
   3480.859,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3495.703,
   3495.898,
   3495.996,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3500.977,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3505.957,
   3506.006,
   3506.055,
   3506.25,
   3509.375,
   3510.938,
   3511.035,
   3511.133,
   3511.328,
   3511.719,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3520.703,
   3520.898,
   3520.996,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3525.977,
   3526.025,
   3526.074,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.055,
   3531.25,
   3534.375,
   3535.938,
   3536.035,
   3536.133,
   3536.328,
   3536.719,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3550.977,
   3551.074,
   3551.172,
   3551.562,
   3553.125,
   3554.688,
   3555.469,
   3555.859,
   3556.055,
   3556.25,
   3559.375,
   3560.938,
   3561.133,
   3561.328,
   3561.719,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3581.25,
   3584.375,
   3585.938,
   3587.5,
   3590.625,
   3591.016,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3601.172,
   3601.562,
   3603.125,
   3604.688,
   3605.469,
   3605.859,
   3606.055,
   3606.25,
   3609.375,
   3610.938,
   3611.133,
   3611.328,
   3611.719,
   3612.5,
   3615.625,
   3616.016,
   3616.113,
   3616.211,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3629.688,
   3630.469,
   3630.859,
   3631.055,
   3631.152,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.211,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3656.25,
   3659.375,
   3660.938,
   3662.5,
   3668.75,
   3670.312,
   3671.094,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3681.25,
   3684.375,
   3685.938,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3706.25,
   3712.5,
   3715.625,
   3718.75,
   3720.312,
   3721.094,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.406,
   3767.188,
   3768.75,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.016,
   3791.211,
   3791.309,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.27,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3806.348,
   3806.445,
   3806.641,
   3807.031,
   3807.812,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.016,
   3816.211,
   3816.309,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.27,
   3826.318,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3831.348,
   3831.445,
   3831.641,
   3832.031,
   3832.812,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.016,
   3841.211,
   3841.309,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.289,
   3846.387,
   3846.484,
   3846.875,
   3850,
   3850.781,
   3851.172,
   3851.367,
   3851.562,
   3853.125,
   3856.25,
   3856.348,
   3856.445,
   3856.641,
   3857.031,
   3857.812,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3884.375,
   3885.938,
   3887.5,
   3893.75,
   3896.875,
   3900,
   3901.562,
   3903.125,
   3906.25,
   3909.375,
   3910.938,
   3911.328,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.484,
   3921.875,
   3925,
   3926.562,
   3928.125,
   3931.25,
   3934.375,
   3935.938,
   3936.328,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4001.562,
   4003.125,
   4006.25,
   4006.641,
   4007.031,
   4007.812,
   4009.375,
   4010.938,
   4011.719,
   4012.5,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4031.445,
   4031.641,
   4032.031,
   4032.812,
   4034.375,
   4035.938,
   4036.328,
   4036.523,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4041.504,
   4041.602,
   4041.797,
   4042.188,
   4043.75,
   4045.312,
   4046.094,
   4046.484,
   4046.582,
   4046.68,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4056.445,
   4056.543,
   4056.641,
   4057.031,
   4057.812,
   4059.375,
   4060.938,
   4061.328,
   4061.523,
   4061.572,
   4061.621,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4066.504,
   4066.553,
   4066.602,
   4066.797,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.582,
   4071.68,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.445,
   4081.543,
   4081.592,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.328,
   4086.523,
   4086.572,
   4086.621,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.582,
   4096.68,
   4096.875,
   4100,
   4101.562,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.719,
   4112.5,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.875,
   4125,
   4126.562,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.328,
   4136.523,
   4136.621,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4141.602,
   4141.65,
   4141.699,
   4141.797,
   4142.188,
   4143.75,
   4145.312,
   4146.094,
   4146.484,
   4146.582,
   4146.631,
   4146.68,
   4146.875,
   4150,
   4151.562,
   4151.66,
   4151.758,
   4151.953,
   4152.344,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.328,
   4161.523,
   4161.621,
   4161.67,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.65,
   4166.699,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.66,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4181.689,
   4181.738,
   4181.836,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.602,
   4191.699,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4203.125,
   4206.25,
   4206.641,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4216.406,
   4216.602,
   4216.699,
   4216.797,
   4217.188,
   4218.75,
   4220.312,
   4221.094,
   4221.484,
   4221.68,
   4221.729,
   4221.777,
   4221.875,
   4225,
   4226.562,
   4226.66,
   4226.709,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4231.738,
   4231.836,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.602,
   4241.699,
   4241.748,
   4241.797,
   4242.188,
   4243.75,
   4245.312,
   4246.094,
   4246.484,
   4246.68,
   4246.729,
   4246.753,
   4246.777,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.738,
   4256.763,
   4256.787,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4261.768,
   4261.816,
   4261.914,
   4262.109,
   4262.5,
   4265.625,
   4266.406,
   4266.602,
   4266.699,
   4266.748,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.777,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.738,
   4281.787,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4286.816,
   4286.914,
   4287.109,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4295.312,
   4296.094,
   4296.484,
   4296.68,
   4296.777,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4312.5,
   4318.75,
   4321.875,
   4325,
   4326.562,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4331.641,
   4331.836,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4336.914,
   4337.109,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4351.758,
   4351.855,
   4351.953,
   4352.344,
   4353.125,
   4356.25,
   4356.641,
   4356.836,
   4357.031,
   4357.812,
   4359.375,
   4360.938,
   4361.719,
   4361.914,
   4362.109,
   4362.5,
   4365.625,
   4366.406,
   4366.797,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4381.641,
   4381.836,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4387.5,
   4390.625,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4416.992,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4431.641,
   4431.836,
   4431.934,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.895,
   4441.943,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4446.973,
   4447.07,
   4447.266,
   4447.656,
   4448.438,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4456.641,
   4456.836,
   4456.934,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4461.963,
   4462.012,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4466.992,
   4467.188,
   4468.75,
   4471.875,
   4471.973,
   4472.07,
   4472.266,
   4472.656,
   4473.438,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4487.109,
   4487.5,
   4490.625,
   4492.188,
   4493.75,
   4496.875,
   4500,
   4501.562,
   4501.953,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4521.973,
   4522.021,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.051,
   4527.148,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4536.914,
   4537.012,
   4537.036,
   4537.061,
   4537.109,
   4537.5,
   4540.625,
   4541.406,
   4541.797,
   4541.992,
   4542.041,
   4542.09,
   4542.188,
   4543.75,
   4546.875,
   4546.973,
   4547.021,
   4547.046,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.051,
   4552.148,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.08,
   4557.129,
   4557.227,
   4557.422,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4561.914,
   4562.012,
   4562.061,
   4562.109,
   4562.5,
   4565.625,
   4566.406,
   4566.797,
   4566.992,
   4567.09,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.051,
   4577.148,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.812,
   4584.375,
   4587.5,
   4590.625,
   4592.188,
   4593.75,
   4596.875,
   4597.07,
   4597.266,
   4597.656,
   4598.438,
   4600,
   4601.562,
   4601.953,
   4602.051,
   4602.1,
   4602.148,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.129,
   4607.227,
   4607.422,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4616.406,
   4616.797,
   4616.992,
   4617.09,
   4617.188,
   4618.75,
   4621.875,
   4622.07,
   4622.119,
   4622.168,
   4622.266,
   4622.656,
   4623.438,
   4625,
   4626.562,
   4626.953,
   4627.148,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.129,
   4632.227,
   4632.422,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4646.875,
   4647.07,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4653.125,
   4656.25,
   4657.031,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.129,
   4682.178,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.07,
   4697.168,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4701.953,
   4702.148,
   4702.246,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.227,
   4707.422,
   4707.812,
   4709.375,
   4710.938,
   4711.719,
   4712.109,
   4712.5,
   4715.625,
   4717.188,
   4718.75,
   4721.875,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.246,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.227,
   4732.422,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.236,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.275,
   4757.324,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.207,
   4762.256,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4776.953,
   4777.148,
   4777.246,
   4777.295,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.275,
   4782.324,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.305,
   4787.5,
   4790.625,
   4792.188,
   4792.285,
   4792.383,
   4792.578,
   4792.969,
   4793.75,
   4796.875,
   4797.266,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.227,
   4807.324,
   4807.422,
   4807.812,
   4809.375,
   4810.938,
   4811.719,
   4812.109,
   4812.305,
   4812.5,
   4815.625,
   4817.188,
   4817.383,
   4817.578,
   4817.969,
   4818.75,
   4821.875,
   4822.266,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.422,
   4832.812,
   4834.375,
   4837.5,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.422,
   4857.812,
   4859.375,
   4862.5,
   4865.625,
   4867.188,
   4867.383,
   4867.578,
   4867.969,
   4868.75,
   4871.875,
   4872.266,
   4872.461,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4878.125,
   4881.25,
   4882.031,
   4882.422,
   4882.812,
   4884.375,
   4885.938,
   4886.719,
   4887.109,
   4887.305,
   4887.402,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4910.938,
   4911.719,
   4912.109,
   4912.305,
   4912.402,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4927.441,
   4927.539,
   4927.734,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4968.75,
   4971.875,
   4975,
   4976.562,
   4977.344,
   4978.125,
   4981.25,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4993.75,
   4996.875,
   5000,
   5001.562,
   5002.344,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.031,
   5032.422,
   5032.52,
   5032.617,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.656,
   5098.438,
   5100,
   5103.125,
   5106.25,
   5107.812,
   5109.375,
   5112.5,
   5115.625,
   5117.188,
   5117.578,
   5117.969,
   5118.75,
   5121.875,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.734,
   5153.125,
   5156.25,
   5157.812,
   5159.375,
   5162.5,
   5165.625,
   5167.188,
   5167.578,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5178.125,
   5181.25,
   5182.812,
   5184.375,
   5187.5,
   5190.625,
   5192.188,
   5193.75,
   5196.875,
   5197.656,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.812,
   5209.375,
   5212.5,
   5212.695,
   5212.891,
   5213.281,
   5214.062,
   5215.625,
   5217.188,
   5217.578,
   5217.969,
   5218.75,
   5221.875,
   5222.656,
   5223.438,
   5225,
   5226.562,
   5227.344,
   5227.734,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5237.5,
   5237.695,
   5237.891,
   5238.281,
   5239.062,
   5240.625,
   5242.188,
   5242.578,
   5242.773,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5247.754,
   5247.852,
   5248.047,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5262.695,
   5262.891,
   5263.281,
   5264.062,
   5265.625,
   5267.188,
   5267.578,
   5267.773,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5272.754,
   5272.852,
   5273.047,
   5273.438,
   5275,
   5276.562,
   5277.344,
   5277.734,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5287.695,
   5287.793,
   5287.891,
   5288.281,
   5289.062,
   5290.625,
   5292.188,
   5292.578,
   5292.773,
   5292.969,
   5293.75,
   5296.875,
   5297.656,
   5297.852,
   5298.047,
   5298.438,
   5300,
   5301.562,
   5302.344,
   5302.734,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5312.891,
   5313.281,
   5314.062,
   5315.625,
   5317.188,
   5317.578,
   5317.773,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5322.852,
   5323.047,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.578,
   5342.773,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5373.438,
   5375,
   5378.125,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5398.438,
   5400,
   5403.125,
   5406.25,
   5407.812,
   5409.375,
   5412.5,
   5415.625,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5437.5,
   5450,
   5456.25,
   5462.5,
   5468.75,
   5475,
   5478.125,
   5481.25,
   5487.5,
   5493.75,
   5496.875,
   5500,
   5503.125,
   5506.25,
   5512.5,
   5518.75,
   5521.875,
   5525,
   5528.125,
   5531.25,
   5537.5,
   5543.75,
   5546.875,
   5550,
   5553.125,
   5556.25,
   5562.5,
   5568.75,
   5575,
   5578.125,
   5581.25,
   5587.5,
   5593.75,
   5600,
   5603.125,
   5606.25,
   5612.5,
   5618.75,
   5625,
   5631.25,
   5637.5,
   5643.75,
   5650,
   5662.5,
   5675,
   5700,
   5712.5,
   5718.75,
   5725,
   5731.25,
   5737.5,
   5743.75,
   5750,
   5756.25,
   5762.5,
   5768.75,
   5775,
   5781.25,
   5787.5,
   5793.75,
   5800,
   5806.25,
   5812.5,
   5818.75,
   5825,
   5831.25,
   5837.5,
   5843.75,
   5850,
   5856.25,
   5862.5,
   5868.75,
   5875,
   5881.25,
   5887.5,
   5893.75,
   5900,
   5906.25,
   5912.5,
   5918.75,
   5925,
   5931.25,
   5937.5,
   5943.75,
   5950,
   5956.25,
   5962.5,
   5968.75,
   5975,
   5981.25,
   5987.5,
   5993.75,
   6000,
   6006.25,
   6012.5,
   6018.75,
   6025,
   6031.25,
   6037.5,
   6043.75,
   6050,
   6056.25,
   6062.5,
   6068.75,
   6075,
   6081.25,
   6087.5,
   6093.75,
   6100,
   6106.25,
   6112.5,
   6118.75,
   6125,
   6137.5,
   6143.75,
   6150,
   6162.5,
   6175,
   6187.5,
   6200,
   6212.5,
   6225,
   6237.5,
   6250,
   6262.5,
   6275,
   6287.5,
   6300,
   6312.5,
   6325,
   6337.5,
   6350,
   6362.5,
   6375,
   6387.5,
   6400,
   6425,
   6450,
   6475,
   6500,
   6525,
   6550,
   6575,
   6600,
   6625,
   6650,
   6675,
   6700,
   6750,
   6800,
   6850,
   6900,
   6950,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7500};
   Double_t stack0_fy166[2627] = {
   0,
   1.851568,
   1.889912,
   1.909085,
   1.928817,
   1.968569,
   2.009484,
   2.050993,
   2.093723,
   2.115235,
   2.137388,
   2.181693,
   2.22762,
   2.250591,
   2.274224,
   2.321862,
   2.33384,
   2.34619,
   2.37089,
   2.420633,
   2.471861,
   2.497638,
   2.5242,
   2.577325,
   2.632385,
   2.65993,
   2.688255,
   2.745385,
   2.759733,
   2.774543,
   2.804165,
   2.833786,
   2.848596,
   2.863799,
   2.925231,
   2.956122,
   2.987972,
   3.05167,
   3.117658,
   3.150681,
   3.184612,
   3.253085,
   3.270261,
   3.288007,
   3.323499,
   3.358991,
   3.376737,
   3.394927,
   3.468507,
   3.505484,
   3.543615,
   3.619877,
   3.69882,
   3.738336,
   3.758426,
   3.778899,
   3.860788,
   3.881304,
   3.902514,
   3.944933,
   3.987351,
   4.008561,
   4.030266,
   4.118142,
   4.162272,
   4.207775,
   4.29878,
   4.392877,
   4.439991,
   4.451769,
   4.463906,
   4.488291,
   4.58583,
   4.610238,
   4.635474,
   4.685947,
   4.736419,
   4.761655,
   4.787433,
   4.891874,
   4.944287,
   4.998302,
   5.106331,
   5.217862,
   5.273716,
   5.28768,
   5.302021,
   5.33089,
   5.446367,
   5.475236,
   5.505065,
   5.564732,
   5.624399,
   5.654232,
   5.669236,
   5.684646,
   5.807924,
   5.869747,
   5.933401,
   6.060709,
   6.1919,
   6.257611,
   6.274038,
   6.290853,
   6.324757,
   6.460373,
   6.494277,
   6.52921,
   6.599155,
   6.6691,
   6.704072,
   6.72162,
   6.73965,
   6.883889,
   6.956174,
   7.030505,
   7.179167,
   7.332033,
   7.40861,
   7.427754,
   7.447283,
   7.486711,
   7.644424,
   7.683852,
   7.724356,
   7.805523,
   7.88669,
   7.927274,
   7.947594,
   7.968471,
   8.135486,
   8.219133,
   8.305009,
   8.476759,
   8.65295,
   8.741218,
   8.763286,
   8.785721,
   8.831064,
   9.012433,
   9.057775,
   9.104213,
   9.197335,
   9.290457,
   9.337018,
   9.360298,
   9.384184,
   9.575341,
   9.671025,
   9.769077,
   9.96518,
   9.989916,
   10.01505,
   10.06532,
   10.16586,
   10.2664,
   10.31701,
   10.36853,
   10.57461,
   10.62613,
   10.67873,
   10.78428,
   10.88983,
   10.94261,
   10.969,
   10.99596,
   11.2121,
   11.32024,
   11.43083,
   11.65202,
   11.67986,
   11.70814,
   11.7647,
   11.87782,
   11.99095,
   12.04782,
   12.10565,
   12.33697,
   12.3948,
   12.45368,
   12.57188,
   12.69008,
   12.74917,
   12.77872,
   12.80882,
   13.05029,
   13.17105,
   13.29432,
   13.54087,
   13.57184,
   13.60329,
   13.6662,
   13.79202,
   13.91783,
   13.981,
   14.04518,
   14.3019,
   14.36608,
   14.43128,
   14.56218,
   14.69308,
   14.75854,
   14.79126,
   14.82449,
   15.09139,
   15.22484,
   15.36084,
   15.63285,
   15.66695,
   15.70159,
   15.77088,
   15.90944,
   16.04801,
   16.11752,
   16.18809,
   16.47037,
   16.54094,
   16.6125,
   16.75623,
   16.89996,
   16.97182,
   17.00775,
   17.04416,
   17.33683,
   17.48316,
   17.63207,
   17.93,
   17.96731,
   18.00521,
   18.08102,
   18.23265,
   18.38427,
   18.46028,
   18.53744,
   18.84608,
   18.92325,
   18.96215,
   19.00142,
   19.15848,
   19.31554,
   19.39407,
   19.43333,
   19.47306,
   19.79276,
   19.95261,
   20.1152,
   20.44058,
   20.48128,
   20.52269,
   20.60549,
   20.77109,
   20.93669,
   21.01966,
   21.10396,
   21.44112,
   21.52542,
   21.56788,
   21.61079,
   21.78244,
   21.95408,
   22.0399,
   22.08282,
   22.1262,
   22.47578,
   22.65058,
   22.82844,
   23.1845,
   23.22901,
   23.27433,
   23.36502,
   23.54639,
   23.72776,
   23.81858,
   23.91099,
   24.28062,
   24.37303,
   24.41954,
   24.46663,
   24.655,
   24.84336,
   24.93754,
   24.98463,
   25.00821,
   25.03222,
   25.41627,
   25.6083,
   25.80383,
   26.19544,
   26.24439,
   26.29422,
   26.39406,
   26.59375,
   26.79343,
   26.89338,
   26.99522,
   27.40258,
   27.50442,
   27.55563,
   27.60758,
   27.81537,
   28.02315,
   28.12704,
   28.17899,
   28.20496,
   28.23143,
   28.65541,
   28.8674,
   28.89407,
   28.92111,
   28.97518,
   29.08333,
   29.51591,
   29.56998,
   29.62499,
   29.73533,
   29.95601,
   30.17669,
   30.28707,
   30.39964,
   30.84994,
   30.96252,
   31.01906,
   31.07648,
   31.30617,
   31.53585,
   31.6507,
   31.70812,
   31.73683,
   31.76601,
   32.23458,
   32.46886,
   32.49826,
   32.52813,
   32.58786,
   32.70732,
   33.18518,
   33.24491,
   33.30556,
   33.42736,
   33.67097,
   33.91458,
   34.03638,
   34.1605,
   34.65713,
   34.78129,
   34.84355,
   34.90681,
   35.15984,
   35.41287,
   35.53938,
   35.60264,
   35.63427,
   35.6663,
   36.1818,
   36.43956,
   36.47181,
   36.50462,
   36.57024,
   36.70147,
   37.2264,
   37.29201,
   37.35847,
   37.49206,
   37.75922,
   38.02638,
   38.15996,
   38.29577,
   38.83945,
   38.97537,
   39.04343,
   39.11255,
   39.38903,
   39.94232,
   40.50449,
   40.78557,
   40.82071,
   40.85638,
   40.92779,
   41.07061,
   41.6419,
   41.71331,
   41.74919,
   41.78546,
   41.93054,
   42.22069,
   42.51085,
   42.65592,
   42.80305,
   43.39226,
   43.53956,
   43.61325,
   43.68799,
   43.98699,
   44.5852,
   45.19182,
   45.49512,
   45.53304,
   45.57138,
   45.64826,
   45.80203,
   46.41711,
   46.49399,
   46.53253,
   46.57149,
   46.72733,
   47.039,
   47.35068,
   47.50652,
   47.66415,
   48.29556,
   48.45341,
   48.53234,
   48.61221,
   48.93183,
   49.57121,
   50.21798,
   50.54137,
   50.62252,
   50.70427,
   50.86778,
   51.52178,
   51.60353,
   51.64443,
   51.68573,
   51.85095,
   52.18138,
   52.51182,
   52.67704,
   52.84364,
   53.51098,
   53.67782,
   53.76124,
   53.84533,
   54.18202,
   54.85545,
   55.53437,
   55.87382,
   55.95886,
   56.04435,
   56.21534,
   56.89927,
   57.07051,
   57.24261,
   57.58681,
   57.93101,
   58.10311,
   58.276,
   58.96827,
   59.31475,
   59.66251,
   60.35806,
   61.05624,
   61.40533,
   61.75524,
   62.45545,
   63.15682,
   63.85863,
   65.26384,
   66.66933,
   67.37175,
   68.07382,
   68.77512,
   69.47599,
   70.17584,
   70.52563,
   70.87481,
   71.57318,
   72.26994,
   72.61831,
   72.96601,
   73.66102,
   73.83471,
   74.00802,
   74.35464,
   75.04757,
   75.73906,
   76.08467,
   76.42957,
   77.11936,
   77.80754,
   78.15162,
   78.49511,
   79.18172,
   79.86719,
   80.5521,
   81.23588,
   81.57768,
   81.91893,
   82.60143,
   83.28276,
   83.6234,
   83.96364,
   84.6438,
   85.32316,
   86.00212,
   86.68027,
   87.01929,
   87.35793,
   88.03522,
   88.71179,
   89.38812,
   90.06408,
   91.41526,
   92.76604,
   94.11723,
   94.79322,
   95.46959,
   96.14662,
   96.82403,
   97.50238,
   97.84162,
   98.18143,
   98.86106,
   99.542,
   99.88251,
   100.2235,
   100.9059,
   101.5892,
   102.2729,
   103.6423,
   105.0123,
   105.6969,
   106.3808,
   106.5518,
   106.7223,
   107.0632,
   107.4042,
   107.5747,
   107.6599,
   107.7447,
   108.4234,
   108.7626,
   109.0997,
   109.7739,
   109.8579,
   109.9414,
   110.1084,
   110.4425,
   110.7766,
   110.8601,
   110.9431,
   111.1082,
   111.7689,
   111.934,
   112.0971,
   112.4229,
   112.7487,
   112.9116,
   112.993,
   113.0731,
   113.7141,
   114.0342,
   114.3487,
   114.9776,
   115.0169,
   115.0556,
   115.1326,
   115.2865,
   115.5943,
   115.9022,
   115.9791,
   116.0175,
   116.0551,
   116.2055,
   116.807,
   116.9574,
   116.9762,
   116.9945,
   117.0312,
   117.1045,
   117.3979,
   117.6913,
   117.8379,
   117.9113,
   117.9829,
   118.5546,
   118.8403,
   119.1188,
   119.6758,
   119.7106,
   119.7449,
   119.8128,
   119.9485,
   120.22,
   120.4916,
   120.5594,
   120.5934,
   120.6265,
   120.7591,
   121.2893,
   121.4219,
   121.4547,
   121.4872,
   121.5521,
   121.8116,
   122.0712,
   122.201,
   122.2659,
   122.3298,
   122.8399,
   123.0949,
   123.3466,
   123.8502,
   123.913,
   123.9754,
   124.1003,
   124.3501,
   124.5998,
   124.8492,
   125.3475,
   125.597,
   125.8469,
   126.0967,
   126.2217,
   126.2841,
   126.347,
   126.8506,
   127.1024,
   127.3572,
   127.8667,
   127.9306,
   127.9952,
   128.1245,
   128.3829,
   128.6414,
   128.7061,
   128.7384,
   128.7711,
   128.9024,
   129.4276,
   129.559,
   129.5919,
   129.6252,
   129.6919,
   129.9587,
   130.2255,
   130.3589,
   130.4256,
   130.493,
   131.0342,
   131.3047,
   131.5782,
   132.1253,
   132.1937,
   132.2626,
   132.4002,
   132.6754,
   133.7768,
   133.9145,
   134.0516,
   134.3252,
   134.5988,
   134.7356,
   134.804,
   134.8718,
   135.4114,
   135.6811,
   135.9451,
   136.4726,
   136.5384,
   136.6023,
   136.73,
   136.9856,
   137.2411,
   137.305,
   137.337,
   137.3529,
   137.3683,
   137.4909,
   137.9816,
   138.1043,
   138.1349,
   138.1643,
   138.2226,
   138.456,
   138.6894,
   138.806,
   138.8644,
   138.879,
   138.8863,
   138.8931,
   138.9206,
   139.3605,
   139.5805,
   139.594,
   139.6069,
   139.6326,
   139.6839,
   139.7867,
   140.1978,
   140.2492,
   140.2968,
   140.3921,
   140.5827,
   140.7733,
   140.8209,
   140.8448,
   140.8567,
   140.8679,
   140.9556,
   141.3067,
   141.3945,
   141.4164,
   141.4219,
   141.4269,
   141.437,
   141.4772,
   141.638,
   141.7989,
   141.8793,
   141.9195,
   141.9394,
   141.9578,
   142.2517,
   142.3986,
   142.4078,
   142.4162,
   142.4329,
   142.4665,
   142.5335,
   142.8018,
   142.8354,
   142.8662,
   142.9276,
   143.0503,
   143.173,
   143.2341,
   143.2906,
   143.5163,
   143.5728,
   143.5869,
   143.5938,
   143.6004,
   143.6265,
   143.7313,
   143.836,
   143.8883,
   143.9145,
   143.9276,
   143.9399,
   144.1364,
   144.2347,
   144.2468,
   144.2585,
   144.2819,
   144.3286,
   144.5157,
   144.539,
   144.5617,
   144.607,
   144.6974,
   144.7878,
   144.833,
   144.8774,
   145.0551,
   145.4105,
   145.5906,
   145.6806,
   145.773,
   145.9582,
   145.9813,
   146.0052,
   146.0534,
   146.1497,
   146.2459,
   146.2941,
   146.3446,
   146.5467,
   146.5972,
   146.6227,
   146.6494,
   146.7561,
   146.8629,
   146.9162,
   146.9429,
   146.9562,
   146.9702,
   147.1966,
   147.3098,
   147.3241,
   147.3391,
   147.3692,
   147.4294,
   147.6701,
   147.7001,
   147.7077,
   147.7156,
   147.7316,
   147.7956,
   147.9235,
   148.0514,
   148.1153,
   148.183,
   148.4544,
   148.5223,
   148.5564,
   148.5923,
   148.7357,
   148.8792,
   148.9509,
   148.9868,
   149.0047,
   149.0138,
   149.0232,
   149.325,
   149.4759,
   149.4948,
   149.5145,
   149.5539,
   149.6328,
   149.9485,
   149.9879,
   150.0079,
   150.0284,
   150.1104,
   150.2743,
   150.4382,
   150.5202,
   150.6045,
   150.9425,
   151.027,
   151.0693,
   151.1125,
   151.2854,
   151.6313,
   151.9822,
   152.1577,
   152.3343,
   153.0414,
   153.2182,
   153.3066,
   153.3946,
   153.746,
   153.8339,
   153.8778,
   153.9213,
   154.095,
   154.4424,
   154.7847,
   154.9559,
   154.9984,
   155.0404,
   155.1245,
   155.4609,
   155.503,
   155.5446,
   155.6272,
   155.7924,
   155.9577,
   156.0403,
   156.1217,
   156.4468,
   156.5281,
   156.5687,
   156.6089,
   156.7694,
   157.0902,
   157.7266,
   158.0442,
   158.363,
   158.5225,
   158.6022,
   158.6827,
   159.0051,
   159.0858,
   159.1261,
   159.1669,
   159.3308,
   159.6586,
   159.9932,
   160.1605,
   160.2026,
   160.2454,
   160.331,
   160.6736,
   160.7164,
   160.7378,
   160.7597,
   160.8474,
   161.0229,
   161.1984,
   161.2862,
   161.3082,
   161.3307,
   161.3756,
   161.735,
   161.8249,
   161.8698,
   161.9155,
   162.099,
   162.4661,
   162.8394,
   163.0261,
   163.0729,
   163.1201,
   163.2146,
   163.5924,
   163.687,
   163.7819,
   163.9719,
   164.3516,
   164.7306,
   164.8254,
   164.8728,
   164.9198,
   165.1074,
   165.4826,
   165.8506,
   166.0346,
   166.0805,
   166.1252,
   166.2146,
   166.5721,
   166.6167,
   166.6391,
   166.6502,
   166.6609,
   166.7469,
   166.9187,
   167.0906,
   167.1765,
   167.198,
   167.2185,
   167.2593,
   167.5862,
   167.6679,
   167.7088,
   167.719,
   167.7288,
   167.748,
   167.9016,
   168.2088,
   168.2181,
   168.227,
   168.2448,
   168.2804,
   168.3517,
   168.4943,
   168.6368,
   168.6723,
   168.705,
   168.7702,
   169.0312,
   169.0639,
   169.0802,
   169.0883,
   169.0958,
   169.1547,
   169.2724,
   169.3902,
   169.449,
   169.4638,
   169.4771,
   169.5032,
   169.7124,
   169.7646,
   169.7908,
   169.7973,
   169.8006,
   169.8035,
   169.8149,
   169.9061,
   170.0885,
   170.0941,
   170.0989,
   170.1087,
   170.1282,
   170.1672,
   170.2452,
   170.3232,
   170.3427,
   170.3591,
   170.3917,
   170.5221,
   170.5384,
   170.5466,
   170.5507,
   170.5543,
   170.5808,
   170.634,
   170.6872,
   170.7138,
   170.7204,
   170.7235,
   170.7261,
   170.7366,
   170.8207,
   170.8417,
   170.8523,
   170.8574,
   170.8614,
   170.8935,
   170.9577,
   170.9597,
   170.9612,
   170.9642,
   170.97,
   170.9817,
   171.0051,
   171.0286,
   171.0344,
   171.0386,
   171.0467,
   171.079,
   171.0869,
   171.0921,
   171.1024,
   171.1127,
   171.1179,
   171.1202,
   171.1216,
   171.1334,
   171.1364,
   171.1379,
   171.1386,
   171.139,
   171.1418,
   171.1475,
   171.1498,
   171.1508,
   171.1513,
   171.1527,
   171.1539,
   171.1567,
   171.1582,
   171.161,
   171.1666,
   171.1756,
   171.1803,
   171.1814,
   171.183,
   171.1863,
   171.1996,
   171.2029,
   171.2073,
   171.2161,
   171.2249,
   171.2294,
   171.2316,
   171.2344,
   171.2565,
   171.2678,
   171.2811,
   171.3078,
   171.3389,
   171.3547,
   171.3586,
   171.363,
   171.3721,
   171.4085,
   171.4176,
   171.428,
   171.4489,
   171.4698,
   171.4803,
   171.4856,
   171.4916,
   171.5395,
   171.5637,
   171.5911,
   171.646,
   171.6494,
   171.6533,
   171.6611,
   171.6768,
   171.7081,
   171.7394,
   171.7473,
   171.7514,
   171.7558,
   171.7738,
   171.8454,
   171.8633,
   171.8835,
   171.9243,
   171.9652,
   171.9856,
   171.9958,
   172.0074,
   172.1001,
   172.1468,
   172.1992,
   172.3038,
   172.3103,
   172.3175,
   172.3321,
   172.3614,
   172.42,
   172.4785,
   172.4932,
   172.5006,
   172.5087,
   172.5412,
   172.6709,
   172.7033,
   172.7385,
   172.8095,
   172.8805,
   172.916,
   172.9338,
   172.9529,
   173.1063,
   173.1833,
   173.2649,
   173.4283,
   173.4491,
   173.4705,
   173.5133,
   173.5989,
   173.6845,
   173.7276,
   173.7717,
   174.4799,
   174.5679,
   174.653,
   174.8232,
   174.8338,
   174.8441,
   174.864,
   174.9039,
   174.9838,
   175.0636,
   175.0835,
   175.0935,
   175.1026,
   175.1388,
   175.2833,
   175.3195,
   175.324,
   175.3281,
   175.3359,
   175.3515,
   175.414,
   175.4765,
   175.5077,
   175.5233,
   175.5269,
   175.5301,
   175.5364,
   175.6373,
   175.6877,
   175.7241,
   175.797,
   175.8016,
   175.8039,
   175.8053,
   175.8105,
   175.8208,
   175.8415,
   175.8622,
   175.8674,
   175.87,
   175.8705,
   175.8706,
   175.8708,
   175.8726,
   175.8796,
   175.8814,
   175.8816,
   175.8817,
   175.8814,
   175.8796,
   175.8759,
   175.8613,
   175.8466,
   175.8393,
   175.8356,
   175.8345,
   175.8325,
   175.8283,
   175.7615,
   175.7281,
   175.6761,
   175.5718,
   175.5653,
   175.562,
   175.5602,
   175.558,
   175.5404,
   175.5052,
   175.4348,
   175.3644,
   175.3468,
   175.338,
   175.3358,
   175.3332,
   175.3278,
   175.284,
   175.1088,
   175.065,
   175.054,
   175.0411,
   175.0153,
   174.9122,
   174.8091,
   174.7576,
   174.7318,
   174.7254,
   174.7182,
   174.7037,
   174.4708,
   174.3544,
   174.2276,
   173.9735,
   173.9416,
   173.9079,
   173.8407,
   173.7061,
   173.5716,
   173.504,
   173.4348,
   172.8804,
   172.7416,
   172.6722,
   172.6376,
   172.6035,
   172.3334,
   172.1984,
   172.0707,
   171.8159,
   171.7841,
   171.7551,
   171.6972,
   171.5812,
   171.4653,
   171.4364,
   171.4219,
   171.4146,
   171.4082,
   171.3577,
   171.156,
   171.1056,
   171.093,
   171.09,
   171.0874,
   171.0822,
   171.0616,
   170.979,
   170.8964,
   170.8551,
   170.8344,
   170.8293,
   170.8267,
   170.8246,
   170.8169,
   170.6936,
   170.6319,
   170.6282,
   170.6258,
   170.621,
   170.6113,
   170.592,
   170.5147,
   170.505,
   170.5012,
   170.494,
   170.4797,
   170.4654,
   170.4619,
   170.4601,
   170.4592,
   170.4589,
   170.4592,
   170.4645,
   170.4856,
   170.4909,
   170.4922,
   170.4925,
   170.4934,
   170.4956,
   170.5044,
   170.5395,
   170.5746,
   170.5922,
   170.601,
   170.6055,
   170.6128,
   170.7299,
   170.7884,
   170.7921,
   170.7968,
   170.8068,
   170.8268,
   170.8668,
   171.0266,
   171.0466,
   171.0492,
   171.0523,
   171.0585,
   171.0708,
   171.12,
   171.2186,
   171.3171,
   171.3667,
   171.4235,
   171.6508,
   171.7076,
   171.7218,
   171.7289,
   171.7367,
   171.7679,
   171.8925,
   172.0171,
   172.0795,
   172.1106,
   172.1262,
   172.1425,
   172.4046,
   172.5356,
   172.668,
   172.9331,
   172.9663,
   172.9987,
   173.0632,
   173.1922,
   173.3212,
   173.3856,
   173.4458,
   173.6867,
   173.7469,
   173.7619,
   173.7695,
   173.7763,
   173.803,
   173.91,
   174.017,
   174.0704,
   174.0972,
   174.1105,
   174.1138,
   174.1166,
   174.1222,
   174.3001,
   174.389,
   174.3946,
   174.3974,
   174.3997,
   174.4081,
   174.4248,
   174.4583,
   174.592,
   174.6088,
   174.6128,
   174.6154,
   174.6206,
   174.6413,
   174.6826,
   174.724,
   174.7447,
   174.7515,
   174.7776,
   174.7841,
   174.7858,
   174.7866,
   174.7869,
   174.7863,
   174.782,
   174.7647,
   174.7474,
   174.7387,
   174.7344,
   174.7322,
   174.7317,
   174.7313,
   174.7305,
   174.7274,
   174.6296,
   174.5807,
   174.5745,
   174.5643,
   174.5441,
   174.5036,
   174.3417,
   174.3215,
   174.3164,
   174.315,
   174.3133,
   174.3097,
   174.2956,
   174.2393,
   174.1266,
   174.0139,
   173.9575,
   173.9539,
   173.9494,
   173.9405,
   173.9225,
   173.8867,
   173.5999,
   173.5282,
   173.5103,
   173.5013,
   173.4968,
   173.4918,
   173.4487,
   173.2762,
   173.1038,
   173.0176,
   172.9744,
   172.9529,
   172.942,
   172.9296,
   172.531,
   172.3318,
   172.3069,
   172.2792,
   172.2234,
   172.1117,
   171.6648,
   171.609,
   171.595,
   171.588,
   171.5803,
   171.5498,
   171.4275,
   171.1829,
   170.9383,
   170.816,
   170.8003,
   170.7839,
   170.7511,
   170.6855,
   170.1603,
   170.029,
   169.9634,
   169.894,
   169.6168,
   169.3395,
   169.2009,
   169.1316,
   169.0969,
   169.0796,
   169.0617,
   168.4844,
   168.1958,
   168.1597,
   168.1228,
   168.0486,
   167.9002,
   167.3065,
   167.2323,
   167.1951,
   167.1573,
   167.0063,
   166.7043,
   166.4022,
   166.2512,
   166.0991,
   164.8812,
   164.2724,
   163.6678,
   163.3655,
   163.2903,
   163.2157,
   163.0665,
   162.4698,
   162.3952,
   162.358,
   162.3214,
   162.1749,
   161.8819,
   161.589,
   161.4425,
   161.4062,
   161.3704,
   161.2987,
   160.7258,
   160.5825,
   160.5109,
   160.4409,
   160.1616,
   159.6032,
   159.0599,
   158.7883,
   158.7543,
   158.7374,
   158.7209,
   158.6549,
   158.523,
   157.9953,
   157.9294,
   157.8964,
   157.8643,
   157.7362,
   157.48,
   157.2238,
   157.0958,
   157.064,
   157.0329,
   156.9706,
   156.4729,
   156.3484,
   156.2862,
   156.2253,
   155.9831,
   155.4988,
   155.0262,
   154.7898,
   154.731,
   154.6732,
   154.5575,
   154.0947,
   154.0369,
   154.008,
   153.9794,
   153.8656,
   153.6381,
   153.4105,
   153.2967,
   153.1839,
   152.7339,
   152.509,
   152.2852,
   151.8374,
   151.3891,
   151.1649,
   151.1088,
   151.0523,
   150.9393,
   150.4873,
   150.374,
   150.2593,
   150.0298,
   149.8004,
   149.6857,
   149.657,
   149.6277,
   149.5691,
   149.1002,
   148.983,
   148.9244,
   148.8948,
   148.8646,
   148.6236,
   148.1417,
   147.6438,
   147.3948,
   147.3324,
   147.2677,
   147.1385,
   146.6216,
   146.557,
   146.5247,
   146.5085,
   146.4917,
   146.3571,
   146.088,
   145.8189,
   145.6844,
   145.6508,
   145.6158,
   145.5456,
   144.9841,
   144.8437,
   144.7735,
   144.756,
   144.7472,
   144.738,
   144.7014,
   144.4081,
   143.8217,
   143.8032,
   143.784,
   143.7458,
   143.6692,
   143.5161,
   143.21,
   142.9038,
   142.8273,
   142.7475,
   142.5878,
   141.9493,
   141.8695,
   141.8295,
   141.8096,
   141.789,
   141.6229,
   141.2907,
   140.9585,
   140.7924,
   140.7509,
   140.7405,
   140.7298,
   140.7082,
   140.6221,
   139.933,
   139.7607,
   139.6746,
   139.6314,
   139.5869,
   139.231,
   138.5192,
   138.4969,
   138.4741,
   138.4283,
   138.3369,
   138.154,
   137.7881,
   137.4222,
   137.3308,
   137.2374,
   137.0504,
   136.3024,
   136.1152,
   135.9252,
   135.5452,
   135.1653,
   134.9753,
   134.8801,
   134.7842,
   134.0175,
   133.6341,
   133.2503,
   132.4826,
   131.72,
   131.3388,
   131.2435,
   131.1495,
   130.9618,
   130.2113,
   130.0238,
   129.8409,
   129.475,
   129.1091,
   128.9261,
   128.8804,
   128.8575,
   128.8355,
   128.7472,
   128.0408,
   127.8643,
   127.776,
   127.7318,
   127.6894,
   127.3522,
   126.6779,
   126.6568,
   126.6462,
   126.6363,
   126.5965,
   126.517,
   126.3578,
   126.0396,
   125.7214,
   125.6418,
   125.6223,
   125.6037,
   125.5667,
   125.4183,
   124.825,
   124.6767,
   124.5401,
   124.2671,
   123.9941,
   123.8576,
   123.8235,
   123.8064,
   123.8022,
   123.7983,
   123.7905,
   123.7286,
   123.2328,
   123.1088,
   123.0468,
   123.0159,
   123.0081,
   123.0012,
   122.9873,
   122.7653,
   122.3212,
   122.3073,
   122.3004,
   122.2969,
   122.2938,
   122.2693,
   122.2203,
   122.1222,
   121.926,
   121.7298,
   121.6807,
   121.6684,
   121.6577,
   121.6363,
   121.5507,
   121.2082,
   121.1225,
   121.1175,
   121.1129,
   121.1036,
   121.0851,
   121.0481,
   120.9001,
   120.752,
   120.678,
   120.6595,
   120.6502,
   120.6456,
   120.6416,
   120.6098,
   120.355,
   120.2913,
   120.2594,
   120.2435,
   120.2358,
   120.2289,
   120.1189,
   119.8989,
   119.8851,
   119.873,
   119.8489,
   119.8006,
   119.7041,
   119.6075,
   119.5833,
   119.5773,
   119.5717,
   119.5607,
   119.517,
   119.3419,
   119.2982,
   119.2565,
   119.1733,
   119.0068,
   118.8396,
   118.7557,
   118.6671,
   118.4898,
   118.4787,
   118.4666,
   118.4421,
   118.3931,
   118.2951,
   118.1971,
   118.1726,
   118.1665,
   118.1634,
   118.1599,
   118.1461,
   118.0906,
   117.8685,
   117.813,
   117.8058,
   117.7979,
   117.782,
   117.7503,
   117.6233,
   117.4963,
   117.4328,
   117.4011,
   117.3648,
   117.075,
   117.0025,
   116.9663,
   116.9481,
   116.9391,
   116.9292,
   116.7653,
   116.4375,
   116.417,
   116.4119,
   116.4062,
   116.3948,
   116.3491,
   116.2578,
   116.075,
   115.8923,
   115.8466,
   115.8236,
   115.7985,
   115.6983,
   115.2974,
   115.1972,
   115.1847,
   115.1712,
   115.1442,
   115.0902,
   114.8742,
   114.6582,
   114.5502,
   114.4962,
   114.4393,
   113.9821,
   113.7532,
   113.5157,
   113.0406,
   113.0109,
   112.9809,
   112.9203,
   112.7991,
   112.5568,
   112.0717,
   111.586,
   111.4646,
   111.3447,
   111.1056,
   110.8665,
   110.7469,
   110.6872,
   110.6291,
   110.1663,
   109.9351,
   109.7149,
   109.2745,
   109.247,
   109.2333,
   109.2203,
   109.1688,
   109.0656,
   108.8594,
   108.6531,
   108.6015,
   108.5758,
   108.5517,
   108.4564,
   108.0755,
   107.9802,
   107.9683,
   107.9624,
   107.9569,
   107.9352,
   107.8917,
   107.718,
   107.5442,
   107.4573,
   107.4139,
   107.4032,
   107.3934,
   107.3738,
   107.0594,
   106.9023,
   106.7606,
   106.4773,
   106.4596,
   106.4508,
   106.4425,
   106.4105,
   106.3464,
   106.2183,
   106.0903,
   106.0582,
   106.0422,
   106.0345,
   106.0272,
   105.9685,
   105.7339,
   105.6753,
   105.6607,
   105.647,
   105.6195,
   105.5096,
   105.3996,
   105.3447,
   105.3172,
   105.2903,
   105.0775,
   104.9711,
   104.8641,
   104.6501,
   104.6232,
   104.5953,
   104.5394,
   104.4276,
   104.3159,
   104.2879,
   104.274,
   104.2669,
   104.2593,
   104.1991,
   103.958,
   103.8977,
   103.8826,
   103.866,
   103.8328,
   103.6997,
   103.5666,
   103.5001,
   103.4668,
   103.4585,
   103.4495,
   103.4309,
   103.133,
   102.9841,
   102.9795,
   102.9743,
   102.9638,
   102.9429,
   102.901,
   102.8173,
   102.4823,
   102.4402,
   102.3931,
   102.299,
   102.1107,
   101.9225,
   101.8754,
   101.8519,
   101.8401,
   101.8271,
   101.7218,
   101.3008,
   101.1956,
   101.1692,
   101.1624,
   101.1551,
   101.1405,
   101.0821,
   100.8484,
   100.6148,
   100.498,
   100.4396,
   100.425,
   100.4177,
   100.4097,
   100.3776,
   99.86354,
   99.6065,
   99.59017,
   99.57266,
   99.53764,
   99.4676,
   99.32751,
   98.76718,
   98.69714,
   98.6216,
   98.47033,
   98.16778,
   97.86524,
   97.7896,
   97.75179,
   97.73288,
   97.72318,
   97.71306,
   97.55117,
   96.90361,
   96.74171,
   96.70124,
   96.69112,
   96.68047,
   96.659,
   96.5731,
   96.22952,
   95.88593,
   95.71414,
   95.62824,
   95.58509,
   95.53987,
   94.8164,
   94.45466,
   94.43205,
   94.40849,
   94.36123,
   94.2667,
   94.07765,
   93.32144,
   93.22692,
   93.12905,
   92.93274,
   92.54012,
   92.1475,
   91.95085,
   91.74821,
   90.93766,
   90.73502,
   90.68436,
   90.65891,
   90.6329,
   90.52887,
   90.11276,
   89.69666,
   89.4886,
   89.38457,
   89.33256,
   89.27946,
   88.4291,
   88.00393,
   87.95047,
   87.8964,
   87.78826,
   87.57198,
   86.70686,
   86.59872,
   86.48934,
   86.27016,
   85.83181,
   85.39345,
   85.17423,
   84.9529,
   84.0676,
   83.84627,
   83.73545,
   83.62406,
   83.17852,
   82.28727,
   78.71009,
   78.26346,
   78.04014,
   77.81777,
   76.92831,
   76.70595,
   76.59489,
   76.48444,
   76.04263,
   75.15936,
   74.28348,
   73.84554,
   73.79084,
   73.73669,
   73.6284,
   73.4118,
   72.54542,
   72.43712,
   72.38328,
   72.32983,
   72.11601,
   71.68838,
   71.26075,
   71.04693,
   70.83613,
   69.99348,
   69.78281,
   69.67766,
   69.57407,
   69.15972,
   68.74536,
   68.53818,
   68.4346,
   68.3828,
   68.35698,
   68.33155,
   67.51798,
   67.11119,
   67.06034,
   67.01045,
   66.91077,
   66.71141,
   65.91397,
   65.81429,
   65.7648,
   65.71602,
   65.52089,
   65.13064,
   64.74039,
   64.54527,
   64.35419,
   63.59119,
   63.40044,
   63.30515,
   63.212,
   62.83941,
   62.46681,
   62.28052,
   62.18737,
   62.14079,
   62.1175,
   62.09472,
   61.36732,
   61.00363,
   60.95816,
   60.9136,
   60.82486,
   60.64737,
   59.93743,
   59.84869,
   59.80453,
   59.7612,
   59.58791,
   59.24131,
   58.89471,
   58.72142,
   58.69983,
   58.67865,
   58.63631,
   58.55162,
   57.8741,
   57.70472,
   57.62003,
   57.53707,
   57.20542,
   56.54237,
   55.89152,
   55.56609,
   55.52542,
   55.48519,
   55.40513,
   55.24502,
   54.60456,
   54.5245,
   54.48451,
   54.44499,
   54.28691,
   53.97075,
   53.6546,
   53.49652,
   53.33969,
   52.71318,
   52.55656,
   52.47824,
   52.40033,
   52.08883,
   51.46586,
   50.2225,
   49.60051,
   48.97709,
   48.66522,
   48.50928,
   48.35281,
   47.72652,
   47.41309,
   47.0986,
   46.46961,
   45.83849,
   45.52293,
   45.20701,
   44.57498,
   43.94373,
   43.6282,
   43.47044,
   43.31336,
   42.68573,
   42.52882,
   42.45037,
   42.37253,
   42.06186,
   41.44053,
   40.82862,
   40.52269,
   40.44645,
   40.37156,
   40.22177,
   39.62261,
   39.54772,
   39.51027,
   39.47351,
   39.32769,
   39.03606,
   38.74443,
   38.59861,
   38.56223,
   38.52695,
   38.45639,
   37.89193,
   37.75082,
   37.68026,
   37.66262,
   37.64556,
   37.61161,
   37.34002,
   36.79685,
   36.2766,
   36.01661,
   35.95189,
   35.88995,
   35.76607,
   35.27055,
   35.20861,
   35.17764,
   35.16224,
   35.14754,
   35.0299,
   34.79462,
   34.55935,
   34.44171,
   34.4123,
   34.38433,
   34.3286,
   33.8828,
   33.77134,
   33.71562,
   33.70169,
   33.68821,
   33.66183,
   33.45083,
   33.02881,
   33.01587,
   33.00338,
   32.97839,
   32.92841,
   32.82845,
   32.62854,
   32.42862,
   32.37871,
   32.33123,
   32.23627,
   31.85644,
   31.80897,
   31.78523,
   31.77336,
   31.76195,
   31.67134,
   31.4901,
   31.30887,
   31.21825,
   31.1956,
   31.17367,
   31.13016,
   30.7821,
   30.69508,
   30.65157,
   30.62994,
   30.60889,
   30.44049,
   30.10369,
   29.77472,
   29.61035,
   29.56925,
   29.52876,
   29.4478,
   29.124,
   29.04308,
   28.96263,
   28.80172,
   28.4798,
   28.1573,
   27.99586,
   27.8331,
   27.50759,
   27.17729,
   27.01205,
   26.97074,
   26.9287,
   26.84445,
   26.50745,
   26.42312,
   26.33695,
   26.16462,
   25.99229,
   25.90612,
   25.86275,
   25.81862,
   25.46553,
   25.37726,
   25.33313,
   25.31106,
   25.28849,
   25.10754,
   24.74565,
   24.72287,
   24.6997,
   24.65335,
   24.56066,
   24.37528,
   24.18991,
   24.14356,
   24.09632,
   24.00147,
   23.62208,
   23.52721,
   23.43032,
   23.23654,
   23.04277,
   22.94588,
   22.89724,
   22.84786,
   22.45282,
   22.25497,
   22.05412,
   21.65243,
   21.24535,
   21.04166,
   20.99074,
   20.93937,
   20.83636,
   20.42435,
   20.32135,
   20.21749,
   20.00973,
   19.59387,
   19.17601,
   18.96704,
   18.75754,
   18.33856,
   17.91965,
   17.7102,
   17.5012,
   17.08362,
   16.97923,
   16.87544,
   16.66793,
   16.46041,
   16.35666,
   16.30482,
   16.25341,
   15.84217,
   15.63671,
   15.43358,
   15.02733,
   15.00194,
   14.9769,
   14.92689,
   14.82687,
   14.62683,
   14.4268,
   14.37679,
   14.32737,
   14.22918,
   13.83645,
   13.73827,
   13.64202,
   13.44988,
   13.25775,
   13.16168,
   13.11367,
   13.06682,
   12.69209,
   12.50499,
   12.3229,
   11.95872,
   11.93596,
   11.91376,
   11.86967,
   11.7815,
   11.60516,
   11.42882,
   11.38473,
   11.36281,
   11.34154,
   11.25646,
   10.91614,
   10.83107,
   10.82046,
   10.81023,
   10.78978,
   10.74889,
   10.5853,
   10.42171,
   10.33992,
   10.29902,
   10.25977,
   9.946411,
   9.789984,
   9.6405,
   9.341531,
   9.322845,
   9.304767,
   9.269251,
   9.19822,
   9.056158,
   8.914097,
   8.878581,
   8.860851,
   8.844042,
   8.776807,
   8.507866,
   8.440631,
   8.432226,
   8.42421,
   8.408364,
   8.376672,
   8.249902,
   8.123132,
   8.059747,
   8.028054,
   7.998084,
   7.760043,
   7.64117,
   7.529888,
   7.307325,
   7.293414,
   7.286485,
   7.280009,
   7.254106,
   7.202301,
   7.098691,
   6.995081,
   6.969178,
   6.956227,
   6.944126,
   6.896095,
   6.703974,
   6.655944,
   6.64419,
   6.633105,
   6.610935,
   6.522252,
   6.43357,
   6.389229,
   6.367058,
   6.346364,
   6.183321,
   6.101821,
   6.027203,
   5.877968,
   5.859643,
   5.842641,
   5.808638,
   5.740633,
   5.672627,
   5.655625,
   5.647125,
   5.639232,
   5.608374,
   5.484945,
   5.454088,
   5.446483,
   5.439512,
   5.42557,
   5.369803,
   5.314037,
   5.286153,
   5.272212,
   5.259333,
   5.158975,
   5.108796,
   5.063765,
   4.97384,
   4.962763,
   4.952732,
   4.932671,
   4.892548,
   4.852425,
   4.842394,
   4.837379,
   4.832723,
   4.814893,
   4.743571,
   4.72574,
   4.721293,
   4.717346,
   4.709453,
   4.67788,
   4.646307,
   4.630521,
   4.622628,
   4.615383,
   4.559682,
   4.531831,
   4.50725,
   4.458284,
   4.452217,
   4.446852,
   4.436124,
   4.414668,
   4.393211,
   4.382657,
   4.37328,
   4.335772,
   4.326395,
   4.317884,
   4.301526,
   4.269144,
   4.240646,
   4.226397,
   4.213908,
   4.189095,
   4.185996,
   4.183294,
   4.177888,
   4.167078,
   4.156267,
   4.150928,
   4.146208,
   4.127326,
   4.122605,
   4.118286,
   4.110009,
   4.093592,
   4.07899,
   4.071688,
   4.065146,
   4.05216,
   4.040314,
   4.02892,
   4.018293,
   4.008202,
   3.998419,
   3.989195,
   3.971347,
   3.937294,
   3.920234,
   3.902759,
   3.884554,
   3.865431,
   3.855574,
   3.845287,
   3.824005,
   3.801359,
   3.789516,
   3.777311,
   3.764881,
   3.751893,
   3.725069,
   3.696677,
   3.681902,
   3.666748,
   3.651355,
   3.635383,
   3.602592,
   3.568265,
   3.550541,
   3.532465,
   3.514165,
   3.495327,
   3.456889,
   3.417087,
   3.375999,
   3.355114,
   3.333773,
   3.290464,
   3.246049,
   3.200612,
   3.17763,
   3.154297,
   3.10717,
   3.05924,
   3.010591,
   2.961352,
   2.911591,
   2.861345,
   2.810692,
   2.708543,
   2.60568,
   2.399978,
   2.298085,
   2.247572,
   2.19743,
   2.147671,
   2.098333,
   2.049484,
   2.001178,
   1.9534,
   1.906176,
   1.859572,
   1.813637,
   1.768332,
   1.723675,
   1.679726,
   1.63653,
   1.59403,
   1.552238,
   1.511202,
   1.470971,
   1.43147,
   1.392705,
   1.354719,
   1.317557,
   1.281136,
   1.245457,
   1.210554,
   1.176472,
   1.143123,
   1.110503,
   1.078639,
   1.047577,
   1.017225,
   0.987575,
   0.9586503,
   0.9304945,
   0.9030149,
   0.8762024,
   0.8500746,
   0.8246746,
   0.7999107,
   0.7757727,
   0.7522733,
   0.7294553,
   0.7072291,
   0.6855843,
   0.6645292,
   0.6441058,
   0.6242284,
   0.6048861,
   0.586084,
   0.5678628,
   0.5501413,
   0.5329088,
   0.5161674,
   0.4999567,
   0.4842002,
   0.4688877,
   0.4540189,
   0.439632,
   0.4256556,
   0.4120799,
   0.3989031,
   0.3861613,
   0.3737888,
   0.3617762,
   0.3501204,
   0.3388557,
   0.3173092,
   0.3070147,
   0.2970703,
   0.2780578,
   0.2602086,
   0.2434502,
   0.2277234,
   0.2129642,
   0.1991174,
   0.1861268,
   0.1739415,
   0.1625124,
   0.1517929,
   0.1417405,
   0.1323127,
   0.1234728,
   0.1151823,
   0.1074097,
   0.1001205,
   0.09328767,
   0.08688008,
   0.08087489,
   0.07524417,
   0.06502314,
   0.05605137,
   0.04818443,
   0.04129629,
   0.03527698,
   0.03003039,
   0.02547234,
   0.02152891,
   0.01813498,
   0.01523301,
   0.0127719,
   0.01070611,
   0.007601656,
   0.005640007,
   0.004592006,
   0.004267442,
   0.004506932,
   0.005176167,
   0.007368094,
   0.01013584,
   0.01298992,
   0.01560831,
   0.01779706,
   0.01779706,
   0};
   graph = new TGraph(2627,stack0_fx166,stack0_fy166);
   graph->SetName("stack0");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(92);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack0166 = new TH1F("Graph_stack0166","Projection of full_model",2627,2000,8000);
   Graph_stack0166->SetMinimum(0);
   Graph_stack0166->SetMaximum(193.4699);
   Graph_stack0166->SetDirectory(0);
   Graph_stack0166->SetStats(0);
   Graph_stack0166->SetLineWidth(2);
   Graph_stack0166->SetMarkerStyle(20);
   Graph_stack0166->SetMarkerSize(0.2);
   Graph_stack0166->GetXaxis()->SetNdivisions(505);
   Graph_stack0166->GetXaxis()->SetLabelFont(132);
   Graph_stack0166->GetXaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack0166->GetXaxis()->SetTitleFont(132);
   Graph_stack0166->GetYaxis()->SetLabelFont(132);
   Graph_stack0166->GetYaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack0166->GetYaxis()->SetTitleFont(132);
   Graph_stack0166->GetZaxis()->SetLabelFont(132);
   Graph_stack0166->GetZaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack0166->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack0166);
   
   graph->Draw("f");
   
   Double_t full_mod_fx167[129] = {
   2400,
   2400,
   2500,
   2600,
   2700,
   2750,
   2800,
   2850,
   2900,
   2950,
   3000,
   3050,
   3100,
   3200,
   3300,
   3350,
   3400,
   3500,
   3525,
   3550,
   3600,
   3650,
   3700,
   3800,
   3825,
   3850,
   3900,
   3950,
   4000,
   4050,
   4075,
   4100,
   4150,
   4175,
   4200,
   4225,
   4250,
   4275,
   4300,
   4350,
   4400,
   4450,
   4500,
   4525,
   4550,
   4575,
   4600,
   4625,
   4650,
   4675,
   4700,
   4750,
   4775,
   4800,
   4850,
   4875,
   4900,
   4925,
   4950,
   4975,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5125,
   5137.5,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5231.25,
   5237.5,
   5243.75,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5287.5,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5475,
   5500,
   5525,
   5550,
   5575,
   5600,
   5625,
   5650,
   5700,
   5750,
   5800,
   5900,
   6000,
   6100,
   6200,
   6300,
   6400,
   6500,
   6600,
   6700,
   6800,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7600,
   7600};
   Double_t full_mod_fy167[129] = {
   0,
   2.845286,
   2.845286,
   5.248519,
   9.786138,
   13.23072,
   17.59381,
   22.89893,
   29.18243,
   36.62453,
   45.48699,
   55.83401,
   67.45715,
   92.0161,
   116.1995,
   128.4037,
   139.3298,
   159.0015,
   163.1181,
   166.147,
   170.9174,
   177.2083,
   184.7683,
   200.4453,
   203.7654,
   206.0735,
   208.7894,
   211.5094,
   215.4447,
   220.5091,
   221.9885,
   222.1083,
   221.257,
   222.7716,
   225.9189,
   229.2876,
   231.1179,
   230.5927,
   228.2417,
   222.686,
   219.4168,
   215.9316,
   209.4937,
   206.5864,
   205.4954,
   206.6102,
   208.8974,
   210.7516,
   211.6853,
   212.8048,
   215.3078,
   222.1222,
   223.768,
   223.7862,
   221.873,
   221.4423,
   222.0948,
   224.2348,
   228.1839,
   234.1879,
   242.6453,
   248.0324,
   254.3649,
   261.7339,
   270.2033,
   279.7182,
   290.1676,
   312.9387,
   336.2487,
   347.3148,
   357.5739,
   366.7633,
   374.631,
   380.9574,
   385.5139,
   388.0594,
   388.3805,
   387.645,
   385.7112,
   382.3086,
   377.4795,
   371.2917,
   363.836,
   355.2277,
   345.5885,
   323.7759,
   299.5975,
   248.8863,
   224.4377,
   201.6476,
   180.9959,
   162.7314,
   146.8881,
   133.3414,
   121.8538,
   112.1281,
   103.8507,
   96.71994,
   84.88836,
   75.06718,
   66.38777,
   58.507,
   51.39024,
   45.10549,
   39.67489,
   35.02748,
   27.5903,
   21.99441,
   17.75592,
   11.93085,
   8.298824,
   6.005127,
   4.606464,
   3.725032,
   3.105942,
   2.643751,
   2.290422,
   2.011935,
   1.783853,
   1.590361,
   1.421585,
   1.271261,
   1.135397,
   1.011522,
   0.898159,
   0.7944252,
   0.7944252,
   0.7944252,
   0};
   graph = new TGraph(129,full_mod_fx167,full_mod_fy167);
   graph->SetName("full_mod");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_full_mod167 = new TH1F("Graph_full_mod167","Projection of full_model",129,1880,8120);
   Graph_full_mod167->SetMinimum(0);
   Graph_full_mod167->SetMaximum(427.2186);
   Graph_full_mod167->SetDirectory(0);
   Graph_full_mod167->SetStats(0);
   Graph_full_mod167->SetLineWidth(2);
   Graph_full_mod167->SetMarkerStyle(20);
   Graph_full_mod167->SetMarkerSize(0.2);
   Graph_full_mod167->GetXaxis()->SetNdivisions(505);
   Graph_full_mod167->GetXaxis()->SetLabelFont(132);
   Graph_full_mod167->GetXaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetXaxis()->SetTitleOffset(0.85);
   Graph_full_mod167->GetXaxis()->SetTitleFont(132);
   Graph_full_mod167->GetYaxis()->SetLabelFont(132);
   Graph_full_mod167->GetYaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetYaxis()->SetTitleOffset(0.74);
   Graph_full_mod167->GetYaxis()->SetTitleFont(132);
   Graph_full_mod167->GetZaxis()->SetLabelFont(132);
   Graph_full_mod167->GetZaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetZaxis()->SetTitleOffset(0.8);
   Graph_full_mod167->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_mod167);
   
   graph->Draw("l");
   
   Double_t h_data_to_fit_fx3175[50] = {
   2550,
   2650,
   2750,
   2850,
   2950,
   3050,
   3150,
   3250,
   3350,
   3450,
   3550,
   3650,
   3750,
   3850,
   3950,
   4050,
   4150,
   4250,
   4350,
   4450,
   4550,
   4650,
   4750,
   4850,
   4950,
   5050,
   5150,
   5250,
   5350,
   5450,
   5550,
   5650,
   5750,
   5850,
   5950,
   6050,
   6150,
   6250,
   6350,
   6450,
   6550,
   6650,
   6750,
   6850,
   6950,
   7050,
   7150,
   7250,
   7350,
   7450};
   Double_t h_data_to_fit_fy3175[50] = {
   4,
   6,
   12,
   22,
   43,
   60,
   91,
   105,
   111,
   111,
   195,
   184,
   209,
   195,
   198,
   207,
   241,
   232,
   239,
   238,
   177,
   205,
   205,
   224,
   256,
   283,
   307,
   373,
   226,
   105,
   51,
   33,
   29,
   12,
   6,
   6,
   7,
   7,
   2,
   2,
   3,
   0,
   1,
   0,
   5,
   2,
   0,
   2,
   1,
   1};
   Double_t h_data_to_fit_felx3175[50] = {
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50};
   Double_t h_data_to_fit_fely3175[50] = {
   1.914339,
   2.379931,
   3.415266,
   4.654502,
   6.531834,
   7.724317,
   9.521834,
   9.759142,
   10.04751,
   10.04751,
   13.47319,
   13.07387,
   13.96548,
   13.47319,
   13.58013,
   13.89618,
   15.03222,
   14.73975,
   14.96771,
   14.93535,
   12.81353,
   13.82655,
   13.82655,
   14.47498,
   15.50781,
   16.33003,
   17.02855,
   18.81968,
   14.54161,
   9.759142,
   7.117933,
   5.715302,
   5.353932,
   3.415266,
   2.379931,
   2.379931,
   2.58147,
   2.58147,
   1.291815,
   1.291815,
   1.632705,
   0,
   0.8272462,
   0,
   2.159691,
   1.291815,
   0,
   1.291815,
   0.8272462,
   0.8272462};
   Double_t h_data_to_fit_fehx3175[50] = {
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50};
   Double_t h_data_to_fit_fehy3175[50] = {
   3.162753,
   3.583642,
   4.559819,
   5.761366,
   7.608278,
   8.789023,
   10.57436,
   10.75914,
   11.04751,
   11.04751,
   14.47319,
   14.07387,
   14.96548,
   14.47319,
   14.58013,
   14.89618,
   16.03222,
   15.73975,
   15.96771,
   15.93535,
   13.81353,
   14.82655,
   14.82655,
   15.47498,
   16.50781,
   17.33003,
   18.02855,
   19.81968,
   15.54161,
   10.75914,
   8.188122,
   6.802567,
   6.44702,
   4.559819,
   3.583642,
   3.583642,
   3.770281,
   3.770281,
   2.63786,
   2.63786,
   2.918186,
   1.147874,
   2.299527,
   1.147874,
   3.382473,
   2.63786,
   1.147874,
   2.63786,
   2.299527,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_to_fit_fx3175,h_data_to_fit_fy3175,h_data_to_fit_felx3175,h_data_to_fit_fehx3175,h_data_to_fit_fely3175,h_data_to_fit_fehy3175);
   grae->SetName("h_data_to_fit");
   grae->SetTitle("Histogram of data_to_fit_plot__Bminus_MCORR");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.2);
   
   TH1F *Graph_h_data_to_fit3175 = new TH1F("Graph_h_data_to_fit3175","Histogram of data_to_fit_plot__Bminus_MCORR",100,2000,8000);
   Graph_h_data_to_fit3175->SetMinimum(0);
   Graph_h_data_to_fit3175->SetMaximum(432.1016);
   Graph_h_data_to_fit3175->SetDirectory(0);
   Graph_h_data_to_fit3175->SetStats(0);
   Graph_h_data_to_fit3175->SetLineWidth(2);
   Graph_h_data_to_fit3175->SetMarkerStyle(20);
   Graph_h_data_to_fit3175->SetMarkerSize(0.2);
   Graph_h_data_to_fit3175->GetXaxis()->SetNdivisions(505);
   Graph_h_data_to_fit3175->GetXaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleOffset(0.85);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleFont(132);
   Graph_h_data_to_fit3175->GetYaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleOffset(0.74);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleFont(132);
   Graph_h_data_to_fit3175->GetZaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleOffset(0.8);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_to_fit3175);
   
   grae->Draw("p");
   
   Double_t sig_fx168[103] = {
   2500,
   2500,
   2600,
   2700,
   2800,
   2900,
   3000,
   3100,
   3200,
   3300,
   3400,
   3500,
   3600,
   3700,
   3800,
   3900,
   4000,
   4100,
   4200,
   4300,
   4400,
   4450,
   4500,
   4550,
   4600,
   4650,
   4700,
   4750,
   4800,
   4850,
   4900,
   4925,
   4950,
   4975,
   4987.5,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5125,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5231.25,
   5237.5,
   5243.75,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5462.5,
   5475,
   5500,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5900,
   6000,
   6100,
   6200,
   6300,
   6400,
   6500,
   6600,
   6700,
   6800,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7500};
   Double_t sig_fy168[103] = {
   0,
   0.08333037,
   0.1347548,
   0.2140407,
   0.3339334,
   0.5117227,
   0.7702308,
   1.138724,
   1.653588,
   2.358568,
   3.304325,
   4.547113,
   6.146432,
   8.161851,
   10.6499,
   13.66344,
   17.25837,
   21.51566,
   26.58704,
   32.76496,
   40.55368,
   45.2732,
   50.68119,
   56.88112,
   63.96116,
   71.97779,
   80.93887,
   90.79452,
   101.4669,
   113.0068,
   126.0411,
   133.6676,
   142.5709,
   153.3114,
   159.5657,
   166.5118,
   174.2167,
   182.7323,
   192.0884,
   202.2854,
   213.2879,
   225.0189,
   250.1294,
   276.0826,
   300.7279,
   311.8071,
   321.6678,
   330.0348,
   336.6309,
   341.1711,
   343.3984,
   343.5746,
   342.521,
   339.9595,
   335.9334,
   330.5102,
   323.7795,
   315.8506,
   306.8492,
   296.9139,
   286.193,
   263.0098,
   213.8877,
   190.068,
   167.8164,
   147.6338,
   129.7808,
   114.3097,
   101.1111,
   89.96492,
   80.59029,
   72.68722,
   65.96773,
   60.17612,
   55.09918,
   46.45831,
   39.16621,
   32.8043,
   27.20695,
   22.31566,
   14.52924,
   9.120951,
   5.613051,
   3.481818,
   1.603443,
   1.081739,
   0.9260176,
   0.8444795,
   0.7738263,
   0.704447,
   0.6360671,
   0.569548,
   0.5057359,
   0.445331,
   0.3888728,
   0.3367424,
   0.2891703,
   0.2462494,
   0.2079516,
   0.1741465,
   0.1446216,
   0.1446216,
   0};
   graph = new TGraph(103,sig_fx168,sig_fy168);
   graph->SetName("sig");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_sig168 = new TH1F("Graph_sig168","Projection of full_model",103,2000,8000);
   Graph_sig168->SetMinimum(0);
   Graph_sig168->SetMaximum(377.9321);
   Graph_sig168->SetDirectory(0);
   Graph_sig168->SetStats(0);
   Graph_sig168->SetLineWidth(2);
   Graph_sig168->SetMarkerStyle(20);
   Graph_sig168->SetMarkerSize(0.2);
   Graph_sig168->GetXaxis()->SetNdivisions(505);
   Graph_sig168->GetXaxis()->SetLabelFont(132);
   Graph_sig168->GetXaxis()->SetTitleSize(0.048);
   Graph_sig168->GetXaxis()->SetTitleOffset(0.85);
   Graph_sig168->GetXaxis()->SetTitleFont(132);
   Graph_sig168->GetYaxis()->SetLabelFont(132);
   Graph_sig168->GetYaxis()->SetTitleSize(0.048);
   Graph_sig168->GetYaxis()->SetTitleOffset(0.74);
   Graph_sig168->GetYaxis()->SetTitleFont(132);
   Graph_sig168->GetZaxis()->SetLabelFont(132);
   Graph_sig168->GetZaxis()->SetTitleSize(0.048);
   Graph_sig168->GetZaxis()->SetTitleOffset(0.8);
   Graph_sig168->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig168);
   
   graph->Draw("l");
   
   TH1D *frame_f5172d0__350 = new TH1D("frame_f5172d0__350","A RooPlot of \"Bminus_MCORR\"",50,2500,7500);
   frame_f5172d0__350->SetBinContent(1,412.4607);
   frame_f5172d0__350->SetMinimum(0);
   frame_f5172d0__350->SetMaximum(494.9528);
   frame_f5172d0__350->SetEntries(1);
   frame_f5172d0__350->SetDirectory(0);
   frame_f5172d0__350->SetStats(0);
   frame_f5172d0__350->SetLineWidth(2);
   frame_f5172d0__350->SetMarkerStyle(20);
   frame_f5172d0__350->SetMarkerSize(0.2);
   frame_f5172d0__350->GetXaxis()->SetTitle("#it{m}_{corr} [GeV/#it{c}^{2}]");
   frame_f5172d0__350->GetXaxis()->SetNdivisions(505);
   frame_f5172d0__350->GetXaxis()->SetLabelFont(132);
   frame_f5172d0__350->GetXaxis()->SetLabelSize(0.07);
   frame_f5172d0__350->GetXaxis()->SetTitleSize(0.07);
   frame_f5172d0__350->GetXaxis()->SetTitleFont(132);
   frame_f5172d0__350->GetYaxis()->SetTitle("Entries / (0.1GeV/#it{c}^{2})");
   frame_f5172d0__350->GetYaxis()->SetLabelFont(132);
   frame_f5172d0__350->GetYaxis()->SetLabelSize(0.07);
   frame_f5172d0__350->GetYaxis()->SetTitleSize(0.07);
   frame_f5172d0__350->GetYaxis()->SetTitleOffset(1.1);
   frame_f5172d0__350->GetYaxis()->SetTitleFont(132);
   frame_f5172d0__350->GetZaxis()->SetLabelFont(132);
   frame_f5172d0__350->GetZaxis()->SetTitleSize(0.048);
   frame_f5172d0__350->GetZaxis()->SetTitleOffset(0.8);
   frame_f5172d0__350->GetZaxis()->SetTitleFont(132);
   frame_f5172d0__350->Draw("AXISSAME");
   TBox *box = new TBox(7601,-99999,9000,10);
   box->SetLineWidth(2);
   box->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.77,0.75,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  #splitline{2011 + 2012 + 2016}{#scale[1.2]{#it{m(p#bar{p})} #in } [2.0, 2.2] GeV/#it{c}^{2} }");
   pt->Draw();
   pad1->Modified();
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "The pad 20% of the height",0,0,1,0);
   pad2->Draw();
   pad2->cd();
   pad2->Range(0,0,1,1);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.15);
   pad2->SetRightMargin(0.2);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   TLine *line = new TLine(2500,1,7500,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-1,7500,-1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,2,7500,2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-2,7500,-2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,3,7500,3);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-3,7500,-3);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-4,7500,-4);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,4,7500,4);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->cd();
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->Modified();
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->cd();
   bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can->SetSelected(bin1/FullFit2011_2012_2016_PPbin_1_paper_nopulls_can);
}


==> figs/Fig3d.C <==
void FullFit2011_2012_2016_PPbin_2_paper_nopulls_fit()
{
//=========Macro generated from canvas: bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can/bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can
//=========  (Wed Nov  6 11:52:00 2019) by ROOT version6.08/06
   TCanvas *bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can = new TCanvas("bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can", "bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can",0,0,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->SetHighLightColor(2);
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->Range(0,0,1,1);
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->SetFillColor(0);
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->SetBorderMode(0);
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->SetBorderSize(2);
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->SetTickx(1);
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->SetTicky(1);
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->SetRightMargin(0.2);
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->SetFrameLineWidth(2);
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "The pad 80% of the height",0,0,1,1);
   pad1->Draw();
   pad1->cd();
   pad1->Range(1250,-36.288,9062.5,205.632);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.16);
   pad1->SetRightMargin(0.2);
   pad1->SetBottomMargin(0.15);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_a0d5110__349 = new TH1D("frame_a0d5110__349","A RooPlot of \"Bminus_MCORR\"",50,2500,7500);
   frame_a0d5110__349->SetBinContent(1,151.2);
   frame_a0d5110__349->SetMinimum(0);
   frame_a0d5110__349->SetMaximum(181.44);
   frame_a0d5110__349->SetEntries(1);
   frame_a0d5110__349->SetDirectory(0);
   frame_a0d5110__349->SetStats(0);
   frame_a0d5110__349->SetLineWidth(2);
   frame_a0d5110__349->SetMarkerStyle(20);
   frame_a0d5110__349->SetMarkerSize(0.2);
   frame_a0d5110__349->GetXaxis()->SetTitle("#it{m}_{corr} [GeV/#it{c}^{2}]");
   frame_a0d5110__349->GetXaxis()->SetNdivisions(505);
   frame_a0d5110__349->GetXaxis()->SetLabelFont(132);
   frame_a0d5110__349->GetXaxis()->SetLabelSize(0.07);
   frame_a0d5110__349->GetXaxis()->SetTitleSize(0.07);
   frame_a0d5110__349->GetXaxis()->SetTitleFont(132);
   frame_a0d5110__349->GetYaxis()->SetTitle("Entries / (0.1GeV/#it{c}^{2})");
   frame_a0d5110__349->GetYaxis()->SetLabelFont(132);
   frame_a0d5110__349->GetYaxis()->SetLabelSize(0.07);
   frame_a0d5110__349->GetYaxis()->SetTitleSize(0.07);
   frame_a0d5110__349->GetYaxis()->SetTitleOffset(1.1);
   frame_a0d5110__349->GetYaxis()->SetTitleFont(132);
   frame_a0d5110__349->GetZaxis()->SetLabelFont(132);
   frame_a0d5110__349->GetZaxis()->SetTitleSize(0.048);
   frame_a0d5110__349->GetZaxis()->SetTitleOffset(0.8);
   frame_a0d5110__349->GetZaxis()->SetTitleFont(132);
   frame_a0d5110__349->Draw("FUNC");
   
   Double_t stack2_fx164[3765] = {
   2500,
   2503.125,
   2504.688,
   2506.25,
   2509.375,
   2510.156,
   2510.938,
   2512.5,
   2514.062,
   2514.844,
   2515.625,
   2518.75,
   2520.312,
   2521.875,
   2525,
   2528.125,
   2529.688,
   2531.25,
   2534.375,
   2535.156,
   2535.938,
   2537.5,
   2539.062,
   2539.844,
   2540.625,
   2543.75,
   2545.312,
   2546.875,
   2550,
   2553.125,
   2554.688,
   2556.25,
   2559.375,
   2560.156,
   2560.938,
   2562.5,
   2564.062,
   2564.844,
   2565.625,
   2568.75,
   2570.312,
   2571.875,
   2575,
   2578.125,
   2579.688,
   2581.25,
   2584.375,
   2585.156,
   2585.938,
   2587.5,
   2589.062,
   2589.844,
   2590.625,
   2593.75,
   2595.312,
   2596.875,
   2600,
   2603.125,
   2604.688,
   2606.25,
   2609.375,
   2610.156,
   2610.938,
   2612.5,
   2614.062,
   2614.844,
   2615.625,
   2618.75,
   2620.312,
   2621.875,
   2625,
   2628.125,
   2629.688,
   2630.469,
   2631.25,
   2634.375,
   2635.156,
   2635.938,
   2637.5,
   2639.062,
   2639.844,
   2640.625,
   2643.75,
   2645.312,
   2646.875,
   2650,
   2653.125,
   2654.688,
   2655.469,
   2656.25,
   2659.375,
   2660.156,
   2660.938,
   2662.5,
   2664.062,
   2664.844,
   2665.625,
   2668.75,
   2670.312,
   2671.875,
   2675,
   2678.125,
   2679.688,
   2680.469,
   2681.25,
   2684.375,
   2685.156,
   2685.938,
   2687.5,
   2689.062,
   2689.844,
   2690.625,
   2693.75,
   2695.312,
   2696.875,
   2700,
   2703.125,
   2704.688,
   2705.469,
   2706.25,
   2709.375,
   2710.156,
   2710.938,
   2712.5,
   2714.062,
   2714.844,
   2715.234,
   2715.625,
   2718.75,
   2720.312,
   2721.875,
   2725,
   2728.125,
   2729.688,
   2730.469,
   2731.25,
   2734.375,
   2735.156,
   2735.938,
   2737.5,
   2739.062,
   2739.844,
   2740.234,
   2740.625,
   2743.75,
   2745.312,
   2746.875,
   2750,
   2753.125,
   2754.688,
   2755.469,
   2756.25,
   2759.375,
   2760.156,
   2760.938,
   2762.5,
   2764.062,
   2764.844,
   2765.234,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2778.125,
   2779.688,
   2780.469,
   2781.25,
   2784.375,
   2785.156,
   2785.938,
   2787.5,
   2789.062,
   2789.844,
   2790.234,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2803.125,
   2804.688,
   2805.469,
   2806.25,
   2809.375,
   2810.156,
   2810.938,
   2812.5,
   2814.062,
   2814.844,
   2815.234,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2825.391,
   2825.781,
   2826.562,
   2828.125,
   2829.688,
   2830.469,
   2831.25,
   2834.375,
   2835.156,
   2835.938,
   2837.5,
   2839.062,
   2839.844,
   2840.234,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2850.391,
   2850.781,
   2851.562,
   2853.125,
   2854.688,
   2855.469,
   2856.25,
   2859.375,
   2860.156,
   2860.938,
   2862.5,
   2864.062,
   2864.844,
   2865.234,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2875.391,
   2875.781,
   2876.562,
   2878.125,
   2879.688,
   2880.469,
   2881.25,
   2884.375,
   2885.156,
   2885.547,
   2885.938,
   2887.5,
   2889.062,
   2889.844,
   2890.234,
   2890.625,
   2893.75,
   2895.312,
   2896.875,
   2900,
   2900.391,
   2900.781,
   2901.562,
   2903.125,
   2904.688,
   2905.469,
   2906.25,
   2909.375,
   2910.156,
   2910.547,
   2910.938,
   2912.5,
   2914.062,
   2914.844,
   2915.234,
   2915.43,
   2915.625,
   2918.75,
   2920.312,
   2921.875,
   2925,
   2925.391,
   2925.781,
   2926.562,
   2928.125,
   2929.688,
   2930.469,
   2931.25,
   2934.375,
   2935.156,
   2935.547,
   2935.938,
   2937.5,
   2939.062,
   2939.844,
   2940.234,
   2940.43,
   2940.625,
   2943.75,
   2945.312,
   2946.875,
   2950,
   2950.391,
   2950.781,
   2951.562,
   2953.125,
   2954.688,
   2955.469,
   2956.25,
   2959.375,
   2960.156,
   2960.547,
   2960.938,
   2962.5,
   2964.062,
   2964.844,
   2965.234,
   2965.43,
   2965.625,
   2968.75,
   2970.312,
   2970.508,
   2970.703,
   2971.094,
   2971.875,
   2975,
   2975.391,
   2975.781,
   2976.562,
   2978.125,
   2979.688,
   2980.469,
   2981.25,
   2984.375,
   2985.156,
   2985.547,
   2985.938,
   2987.5,
   2990.625,
   2993.75,
   2995.312,
   2995.508,
   2995.703,
   2996.094,
   2996.875,
   3000,
   3000.391,
   3000.781,
   3001.562,
   3003.125,
   3004.688,
   3005.469,
   3006.25,
   3009.375,
   3010.156,
   3010.547,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3020.508,
   3020.703,
   3021.094,
   3021.875,
   3025,
   3025.391,
   3025.781,
   3026.562,
   3028.125,
   3029.688,
   3030.469,
   3031.25,
   3034.375,
   3035.156,
   3035.547,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3045.508,
   3045.703,
   3046.094,
   3046.875,
   3050,
   3050.391,
   3050.586,
   3050.781,
   3051.562,
   3053.125,
   3054.688,
   3055.469,
   3056.25,
   3059.375,
   3060.156,
   3060.547,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3070.508,
   3070.703,
   3071.094,
   3071.875,
   3075,
   3075.391,
   3075.586,
   3075.781,
   3076.562,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.156,
   3085.547,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3095.703,
   3096.094,
   3096.875,
   3100,
   3100.391,
   3100.586,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3105.664,
   3105.859,
   3106.25,
   3109.375,
   3110.156,
   3110.547,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3120.703,
   3121.094,
   3121.875,
   3125,
   3125.391,
   3125.586,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3130.664,
   3130.859,
   3131.25,
   3134.375,
   3135.156,
   3135.547,
   3135.645,
   3135.742,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3145.703,
   3146.094,
   3146.875,
   3150,
   3150.391,
   3150.586,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3155.664,
   3155.859,
   3156.25,
   3159.375,
   3160.156,
   3160.547,
   3160.645,
   3160.742,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3170.703,
   3171.094,
   3171.875,
   3175,
   3175.391,
   3175.586,
   3175.684,
   3175.781,
   3176.562,
   3178.125,
   3179.688,
   3180.469,
   3180.664,
   3180.859,
   3181.25,
   3184.375,
   3185.156,
   3185.547,
   3185.742,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3195.703,
   3196.094,
   3196.875,
   3200,
   3200.781,
   3201.562,
   3203.125,
   3204.688,
   3205.469,
   3205.664,
   3205.859,
   3206.25,
   3209.375,
   3210.156,
   3210.547,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3221.875,
   3225,
   3228.125,
   3229.688,
   3230.469,
   3231.25,
   3234.375,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3245.312,
   3245.703,
   3246.094,
   3246.875,
   3250,
   3250.781,
   3251.562,
   3253.125,
   3254.688,
   3255.469,
   3255.664,
   3255.859,
   3256.25,
   3259.375,
   3260.156,
   3260.547,
   3260.742,
   3260.938,
   3262.5,
   3265.625,
   3265.82,
   3266.016,
   3266.406,
   3267.188,
   3268.75,
   3270.312,
   3270.703,
   3271.094,
   3271.875,
   3275,
   3275.781,
   3276.562,
   3278.125,
   3279.688,
   3280.469,
   3280.859,
   3281.25,
   3284.375,
   3285.156,
   3285.547,
   3285.742,
   3285.938,
   3287.5,
   3290.625,
   3290.82,
   3291.016,
   3291.406,
   3292.188,
   3293.75,
   3295.312,
   3295.703,
   3296.094,
   3296.875,
   3300,
   3300.781,
   3301.562,
   3303.125,
   3304.688,
   3305.469,
   3305.859,
   3306.25,
   3309.375,
   3310.938,
   3312.5,
   3315.625,
   3318.75,
   3320.312,
   3321.875,
   3325,
   3331.25,
   3334.375,
   3335.938,
   3337.5,
   3340.625,
   3343.75,
   3346.875,
   3350,
   3353.125,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3368.75,
   3370.312,
   3371.875,
   3375,
   3378.125,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3393.75,
   3395.312,
   3396.875,
   3400,
   3401.562,
   3403.125,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3418.75,
   3420.312,
   3421.875,
   3425,
   3426.562,
   3428.125,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3443.75,
   3445.312,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3451.562,
   3453.125,
   3454.688,
   3455.469,
   3455.859,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3466.016,
   3466.406,
   3467.188,
   3468.75,
   3470.312,
   3471.094,
   3471.875,
   3475,
   3475.781,
   3475.977,
   3476.172,
   3476.562,
   3478.125,
   3479.688,
   3480.469,
   3480.859,
   3481.055,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3495.703,
   3495.898,
   3495.996,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3500.977,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3506.055,
   3506.25,
   3509.375,
   3510.938,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3525.977,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.055,
   3531.25,
   3534.375,
   3535.938,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3551.562,
   3553.125,
   3556.25,
   3559.375,
   3560.938,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3575.977,
   3576.074,
   3576.172,
   3576.562,
   3578.125,
   3579.688,
   3580.469,
   3580.859,
   3581.055,
   3581.25,
   3584.375,
   3585.938,
   3586.133,
   3586.328,
   3586.719,
   3587.5,
   3590.625,
   3591.016,
   3591.113,
   3591.211,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3600.977,
   3601.074,
   3601.172,
   3601.562,
   3603.125,
   3604.688,
   3605.469,
   3605.859,
   3606.055,
   3606.104,
   3606.152,
   3606.25,
   3609.375,
   3610.938,
   3611.133,
   3611.328,
   3611.719,
   3612.5,
   3615.625,
   3616.016,
   3616.113,
   3616.211,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3629.688,
   3630.469,
   3630.859,
   3631.055,
   3631.152,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.211,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3656.25,
   3659.375,
   3660.938,
   3661.328,
   3661.719,
   3662.5,
   3665.625,
   3666.016,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3679.688,
   3680.469,
   3680.859,
   3681.055,
   3681.152,
   3681.25,
   3684.375,
   3685.938,
   3686.133,
   3686.23,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.211,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.191,
   3696.289,
   3696.484,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3704.688,
   3705.469,
   3705.859,
   3706.055,
   3706.152,
   3706.201,
   3706.25,
   3709.375,
   3710.938,
   3711.133,
   3711.23,
   3711.328,
   3711.719,
   3712.5,
   3715.625,
   3716.016,
   3716.211,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.191,
   3721.24,
   3721.289,
   3721.484,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.221,
   3726.27,
   3726.367,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.133,
   3736.23,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.27,
   3751.367,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.406,
   3767.188,
   3768.75,
   3770.312,
   3771.094,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.016,
   3791.211,
   3791.309,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.27,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.016,
   3816.211,
   3816.309,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.484,
   3846.875,
   3850,
   3850.781,
   3851.172,
   3851.367,
   3851.562,
   3853.125,
   3856.25,
   3856.348,
   3856.445,
   3856.641,
   3857.031,
   3857.812,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.289,
   3871.387,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3881.348,
   3881.396,
   3881.445,
   3881.641,
   3882.031,
   3882.812,
   3884.375,
   3885.938,
   3886.328,
   3886.377,
   3886.426,
   3886.523,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.289,
   3896.387,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.416,
   3901.465,
   3901.562,
   3903.125,
   3906.25,
   3906.348,
   3906.396,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.426,
   3911.523,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.289,
   3921.387,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.465,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.426,
   3936.523,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3950.781,
   3951.172,
   3951.367,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3966.504,
   3966.602,
   3966.797,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3975.781,
   3976.172,
   3976.367,
   3976.465,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.494,
   3981.543,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.426,
   3986.475,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3991.504,
   3991.602,
   3991.797,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4000.781,
   4001.172,
   4001.367,
   4001.465,
   4001.514,
   4001.562,
   4003.125,
   4006.25,
   4006.445,
   4006.494,
   4006.543,
   4006.641,
   4007.031,
   4007.812,
   4009.375,
   4010.938,
   4011.328,
   4011.523,
   4011.719,
   4012.5,
   4015.625,
   4016.406,
   4016.504,
   4016.602,
   4016.797,
   4017.188,
   4018.75,
   4020.312,
   4021.094,
   4021.484,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4031.641,
   4032.031,
   4032.812,
   4034.375,
   4035.938,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4042.188,
   4043.75,
   4045.312,
   4046.094,
   4046.484,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4056.445,
   4056.543,
   4056.641,
   4057.031,
   4057.812,
   4059.375,
   4060.938,
   4061.328,
   4061.523,
   4061.572,
   4061.621,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4066.504,
   4066.553,
   4066.602,
   4066.797,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.582,
   4071.68,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.445,
   4081.543,
   4081.592,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.328,
   4086.523,
   4086.572,
   4086.621,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.582,
   4096.68,
   4096.875,
   4100,
   4101.562,
   4101.611,
   4101.66,
   4101.758,
   4101.953,
   4102.344,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.328,
   4111.523,
   4111.621,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4141.602,
   4141.797,
   4142.188,
   4143.75,
   4145.312,
   4146.094,
   4146.484,
   4146.68,
   4146.875,
   4150,
   4151.562,
   4151.66,
   4151.758,
   4151.953,
   4152.344,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.328,
   4161.523,
   4161.621,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.699,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.66,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.602,
   4191.699,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4201.758,
   4201.953,
   4202.344,
   4203.125,
   4206.25,
   4206.641,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4216.406,
   4216.797,
   4217.188,
   4218.75,
   4221.875,
   4225,
   4226.562,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4231.738,
   4231.836,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.797,
   4242.188,
   4243.75,
   4245.312,
   4246.094,
   4246.484,
   4246.68,
   4246.777,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.738,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4261.768,
   4261.816,
   4261.914,
   4262.109,
   4262.5,
   4265.625,
   4266.406,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.777,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.738,
   4281.787,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4286.768,
   4286.816,
   4286.914,
   4287.109,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4295.312,
   4296.094,
   4296.484,
   4296.68,
   4296.777,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.807,
   4301.855,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.738,
   4306.787,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4311.816,
   4311.914,
   4312.109,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4320.312,
   4321.094,
   4321.484,
   4321.68,
   4321.777,
   4321.826,
   4321.875,
   4325,
   4326.562,
   4326.758,
   4326.855,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4331.641,
   4331.836,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4336.816,
   4336.914,
   4337.109,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4351.953,
   4352.344,
   4353.125,
   4356.25,
   4356.641,
   4356.836,
   4357.031,
   4357.812,
   4359.375,
   4360.938,
   4361.719,
   4362.5,
   4365.625,
   4366.406,
   4366.797,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4381.641,
   4381.836,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4391.895,
   4391.992,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4406.934,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4416.895,
   4416.992,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4431.641,
   4431.836,
   4431.934,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4446.973,
   4447.07,
   4447.266,
   4447.656,
   4448.438,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4456.641,
   4456.836,
   4456.934,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4461.963,
   4462.012,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4466.992,
   4467.188,
   4468.75,
   4471.875,
   4471.973,
   4472.07,
   4472.266,
   4472.656,
   4473.438,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4481.641,
   4481.836,
   4481.934,
   4481.982,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4486.914,
   4487.012,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4496.973,
   4497.07,
   4497.266,
   4497.656,
   4498.438,
   4500,
   4501.562,
   4501.953,
   4502.002,
   4502.051,
   4502.148,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4537.109,
   4537.5,
   4540.625,
   4542.188,
   4543.75,
   4546.875,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4562.109,
   4562.5,
   4565.625,
   4566.406,
   4566.797,
   4566.992,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4590.625,
   4592.188,
   4593.75,
   4596.875,
   4600,
   4601.562,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4617.188,
   4618.75,
   4621.875,
   4622.266,
   4622.656,
   4623.438,
   4625,
   4626.562,
   4626.953,
   4627.148,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4646.875,
   4647.07,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4651.562,
   4651.953,
   4652.148,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.129,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.207,
   4662.305,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.812,
   4709.375,
   4712.5,
   4715.625,
   4717.188,
   4718.75,
   4721.875,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.246,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.227,
   4732.422,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.236,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.5,
   4790.625,
   4792.188,
   4793.75,
   4796.875,
   4797.266,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.422,
   4807.812,
   4809.375,
   4812.5,
   4815.625,
   4817.188,
   4818.75,
   4821.875,
   4822.266,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.422,
   4857.812,
   4859.375,
   4862.5,
   4865.625,
   4867.188,
   4868.75,
   4871.875,
   4872.266,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4878.125,
   4881.25,
   4882.031,
   4882.422,
   4882.812,
   4884.375,
   4885.938,
   4886.719,
   4887.109,
   4887.305,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.363,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4902.441,
   4902.539,
   4902.734,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4910.938,
   4911.719,
   4912.109,
   4912.305,
   4912.402,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.432,
   4917.48,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.363,
   4922.412,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4927.441,
   4927.539,
   4927.734,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4935.938,
   4936.719,
   4937.109,
   4937.305,
   4937.402,
   4937.451,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.432,
   4942.48,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4952.441,
   4952.539,
   4952.734,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4965.625,
   4967.188,
   4967.383,
   4967.48,
   4967.578,
   4967.969,
   4968.75,
   4971.875,
   4972.266,
   4972.461,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4977.441,
   4977.539,
   4977.734,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.52,
   4982.617,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.383,
   5017.48,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.559,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.031,
   5032.422,
   5032.52,
   5032.617,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.568,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.549,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.588,
   5077.637,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5087.598,
   5087.695,
   5087.891,
   5088.281,
   5089.062,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5102.539,
   5102.734,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5115.625,
   5117.188,
   5117.578,
   5117.969,
   5118.75,
   5121.875,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.539,
   5152.637,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.812,
   5159.375,
   5162.5,
   5162.695,
   5162.891,
   5163.281,
   5164.062,
   5165.625,
   5167.188,
   5167.578,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.734,
   5178.125,
   5181.25,
   5182.812,
   5184.375,
   5187.5,
   5190.625,
   5192.188,
   5192.969,
   5193.75,
   5196.875,
   5197.656,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.812,
   5209.375,
   5212.5,
   5212.695,
   5212.891,
   5213.281,
   5214.062,
   5215.625,
   5217.188,
   5217.578,
   5217.773,
   5217.969,
   5218.75,
   5221.875,
   5222.656,
   5223.438,
   5225,
   5226.562,
   5227.344,
   5227.734,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5237.5,
   5237.695,
   5237.891,
   5238.281,
   5239.062,
   5240.625,
   5242.188,
   5242.578,
   5242.773,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5247.754,
   5247.852,
   5248.047,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5262.695,
   5262.793,
   5262.891,
   5263.281,
   5264.062,
   5265.625,
   5267.188,
   5267.578,
   5267.773,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5272.754,
   5272.852,
   5273.047,
   5273.438,
   5275,
   5276.562,
   5277.344,
   5277.734,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5287.695,
   5287.793,
   5287.891,
   5288.281,
   5289.062,
   5290.625,
   5292.188,
   5292.578,
   5292.773,
   5292.969,
   5293.75,
   5296.875,
   5297.656,
   5297.852,
   5298.047,
   5298.438,
   5300,
   5301.562,
   5302.344,
   5302.734,
   5302.832,
   5302.93,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5312.695,
   5312.793,
   5312.891,
   5313.281,
   5314.062,
   5315.625,
   5317.188,
   5317.578,
   5317.773,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5322.852,
   5323.047,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5327.832,
   5327.93,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.578,
   5342.773,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5352.93,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5372.852,
   5373.047,
   5373.438,
   5375,
   5376.562,
   5377.344,
   5377.734,
   5377.93,
   5378.125,
   5381.25,
   5382.812,
   5382.91,
   5383.008,
   5383.203,
   5383.594,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.578,
   5392.773,
   5392.871,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5397.852,
   5397.9,
   5397.949,
   5398.047,
   5398.438,
   5400,
   5401.562,
   5402.344,
   5402.734,
   5402.93,
   5403.125,
   5406.25,
   5407.812,
   5407.91,
   5408.008,
   5408.203,
   5408.594,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.578,
   5417.773,
   5417.871,
   5417.92,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5422.852,
   5422.9,
   5422.925,
   5422.949,
   5423.047,
   5423.438,
   5425,
   5426.562,
   5427.344,
   5427.734,
   5427.93,
   5428.125,
   5431.25,
   5432.812,
   5432.91,
   5432.935,
   5432.959,
   5433.008,
   5433.203,
   5433.594,
   5434.375,
   5437.5,
   5437.891,
   5437.939,
   5437.988,
   5438.086,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5447.852,
   5447.949,
   5448.047,
   5448.438,
   5450,
   5451.562,
   5452.344,
   5452.734,
   5452.93,
   5453.125,
   5456.25,
   5457.812,
   5457.91,
   5457.959,
   5458.008,
   5458.203,
   5458.594,
   5459.375,
   5462.5,
   5462.891,
   5462.988,
   5463.086,
   5463.281,
   5464.062,
   5465.625,
   5467.188,
   5467.969,
   5468.75,
   5471.875,
   5472.656,
   5473.047,
   5473.438,
   5475,
   5478.125,
   5481.25,
   5482.812,
   5483.008,
   5483.203,
   5483.594,
   5484.375,
   5487.5,
   5487.891,
   5487.988,
   5488.086,
   5488.281,
   5489.062,
   5490.625,
   5492.188,
   5492.969,
   5493.75,
   5496.875,
   5497.656,
   5498.047,
   5498.438,
   5500,
   5501.562,
   5502.344,
   5502.734,
   5502.93,
   5503.027,
   5503.125,
   5506.25,
   5507.812,
   5508.008,
   5508.203,
   5508.594,
   5509.375,
   5512.5,
   5512.891,
   5512.988,
   5513.086,
   5513.281,
   5514.062,
   5515.625,
   5517.188,
   5517.969,
   5518.018,
   5518.066,
   5518.164,
   5518.359,
   5518.75,
   5521.875,
   5522.656,
   5523.047,
   5523.438,
   5525,
   5526.562,
   5527.344,
   5527.734,
   5527.93,
   5528.027,
   5528.125,
   5531.25,
   5532.812,
   5533.008,
   5533.203,
   5533.594,
   5534.375,
   5537.5,
   5537.891,
   5538.086,
   5538.281,
   5539.062,
   5540.625,
   5542.188,
   5542.969,
   5543.066,
   5543.164,
   5543.359,
   5543.75,
   5546.875,
   5547.656,
   5548.047,
   5548.438,
   5550,
   5553.125,
   5556.25,
   5557.812,
   5558.203,
   5558.594,
   5559.375,
   5562.5,
   5563.281,
   5564.062,
   5565.625,
   5567.188,
   5567.969,
   5568.75,
   5571.875,
   5575,
   5578.125,
   5581.25,
   5582.812,
   5584.375,
   5587.5,
   5588.281,
   5589.062,
   5590.625,
   5592.188,
   5592.969,
   5593.75,
   5596.875,
   5597.656,
   5598.047,
   5598.438,
   5600,
   5603.125,
   5606.25,
   5607.812,
   5608.203,
   5608.594,
   5609.375,
   5612.5,
   5612.891,
   5613.086,
   5613.281,
   5614.062,
   5615.625,
   5617.188,
   5617.969,
   5618.164,
   5618.359,
   5618.75,
   5621.875,
   5622.656,
   5623.047,
   5623.145,
   5623.242,
   5623.438,
   5625,
   5628.125,
   5631.25,
   5632.812,
   5633.008,
   5633.105,
   5633.203,
   5633.594,
   5634.375,
   5637.5,
   5637.891,
   5638.086,
   5638.135,
   5638.184,
   5638.281,
   5639.062,
   5640.625,
   5642.188,
   5642.969,
   5643.164,
   5643.359,
   5643.75,
   5646.875,
   5647.656,
   5648.047,
   5648.145,
   5648.242,
   5648.438,
   5650,
   5653.125,
   5656.25,
   5657.812,
   5658.008,
   5658.105,
   5658.154,
   5658.203,
   5658.594,
   5659.375,
   5662.5,
   5662.891,
   5663.086,
   5663.184,
   5663.281,
   5664.062,
   5665.625,
   5667.188,
   5667.969,
   5668.164,
   5668.359,
   5668.75,
   5671.875,
   5672.656,
   5673.047,
   5673.145,
   5673.193,
   5673.242,
   5673.438,
   5675,
   5678.125,
   5678.174,
   5678.223,
   5678.32,
   5678.516,
   5678.906,
   5679.688,
   5681.25,
   5682.812,
   5683.203,
   5683.594,
   5684.375,
   5687.5,
   5687.891,
   5688.086,
   5688.184,
   5688.281,
   5689.062,
   5690.625,
   5692.188,
   5692.969,
   5693.164,
   5693.213,
   5693.262,
   5693.359,
   5693.75,
   5696.875,
   5697.656,
   5698.047,
   5698.145,
   5698.193,
   5698.242,
   5698.438,
   5700,
   5703.125,
   5703.223,
   5703.32,
   5703.516,
   5703.906,
   5704.688,
   5706.25,
   5707.812,
   5708.203,
   5708.594,
   5709.375,
   5712.5,
   5712.891,
   5713.086,
   5713.184,
   5713.232,
   5713.281,
   5714.062,
   5715.625,
   5717.188,
   5717.969,
   5718.164,
   5718.213,
   5718.262,
   5718.359,
   5718.75,
   5721.875,
   5722.656,
   5723.047,
   5723.242,
   5723.438,
   5725,
   5728.125,
   5728.223,
   5728.32,
   5728.516,
   5728.906,
   5729.688,
   5731.25,
   5732.812,
   5733.203,
   5733.594,
   5734.375,
   5737.5,
   5737.891,
   5738.086,
   5738.184,
   5738.232,
   5738.281,
   5739.062,
   5740.625,
   5742.188,
   5742.969,
   5743.164,
   5743.262,
   5743.359,
   5743.75,
   5746.875,
   5747.656,
   5748.047,
   5748.242,
   5748.438,
   5750,
   5753.125,
   5753.223,
   5753.32,
   5753.516,
   5753.906,
   5754.688,
   5756.25,
   5757.812,
   5758.203,
   5758.594,
   5759.375,
   5762.5,
   5763.281,
   5764.062,
   5765.625,
   5767.188,
   5767.969,
   5768.359,
   5768.75,
   5771.875,
   5773.438,
   5775,
   5778.125,
   5781.25,
   5782.812,
   5783.203,
   5783.594,
   5784.375,
   5787.5,
   5788.281,
   5789.062,
   5790.625,
   5792.188,
   5792.969,
   5793.359,
   5793.75,
   5796.875,
   5797.656,
   5798.047,
   5798.242,
   5798.438,
   5800,
   5803.125,
   5803.32,
   5803.516,
   5803.906,
   5804.688,
   5806.25,
   5807.812,
   5808.203,
   5808.301,
   5808.398,
   5808.594,
   5809.375,
   5812.5,
   5813.281,
   5814.062,
   5815.625,
   5817.188,
   5817.969,
   5818.359,
   5818.75,
   5821.875,
   5822.656,
   5823.047,
   5823.242,
   5823.34,
   5823.438,
   5825,
   5828.125,
   5828.32,
   5828.516,
   5828.906,
   5829.688,
   5831.25,
   5832.812,
   5833.203,
   5833.301,
   5833.398,
   5833.594,
   5834.375,
   5837.5,
   5838.281,
   5838.379,
   5838.477,
   5838.672,
   5839.062,
   5840.625,
   5842.188,
   5842.969,
   5843.359,
   5843.75,
   5846.875,
   5847.656,
   5848.047,
   5848.242,
   5848.34,
   5848.438,
   5850,
   5853.125,
   5853.32,
   5853.516,
   5853.906,
   5854.688,
   5856.25,
   5857.812,
   5858.203,
   5858.398,
   5858.594,
   5859.375,
   5862.5,
   5863.281,
   5863.379,
   5863.477,
   5863.672,
   5864.062,
   5865.625,
   5867.188,
   5867.969,
   5868.359,
   5868.75,
   5871.875,
   5872.656,
   5873.047,
   5873.242,
   5873.34,
   5873.438,
   5875,
   5878.125,
   5878.32,
   5878.418,
   5878.516,
   5878.906,
   5879.688,
   5881.25,
   5882.812,
   5883.203,
   5883.398,
   5883.594,
   5884.375,
   5887.5,
   5888.281,
   5888.379,
   5888.477,
   5888.672,
   5889.062,
   5890.625,
   5892.188,
   5892.969,
   5893.359,
   5893.75,
   5896.875,
   5898.438,
   5900,
   5903.125,
   5903.32,
   5903.418,
   5903.516,
   5903.906,
   5904.688,
   5906.25,
   5907.812,
   5908.203,
   5908.398,
   5908.594,
   5909.375,
   5912.5,
   5913.281,
   5913.379,
   5913.477,
   5913.672,
   5914.062,
   5915.625,
   5917.188,
   5917.969,
   5918.359,
   5918.75,
   5921.875,
   5923.438,
   5925,
   5928.125,
   5928.32,
   5928.418,
   5928.516,
   5928.906,
   5929.688,
   5931.25,
   5932.812,
   5933.203,
   5933.398,
   5933.594,
   5934.375,
   5937.5,
   5938.281,
   5938.477,
   5938.672,
   5939.062,
   5940.625,
   5942.188,
   5942.969,
   5943.359,
   5943.457,
   5943.555,
   5943.75,
   5946.875,
   5948.438,
   5950,
   5953.125,
   5953.516,
   5953.906,
   5954.688,
   5956.25,
   5957.812,
   5958.203,
   5958.398,
   5958.594,
   5959.375,
   5962.5,
   5963.281,
   5963.477,
   5963.672,
   5964.062,
   5965.625,
   5967.188,
   5967.969,
   5968.359,
   5968.457,
   5968.555,
   5968.75,
   5971.875,
   5973.438,
   5975,
   5978.125,
   5978.516,
   5978.906,
   5979.688,
   5981.25,
   5982.812,
   5983.203,
   5983.398,
   5983.496,
   5983.594,
   5984.375,
   5987.5,
   5988.281,
   5988.477,
   5988.672,
   5989.062,
   5990.625,
   5992.188,
   5992.969,
   5993.359,
   5993.555,
   5993.75,
   5996.875,
   5998.438,
   6000,
   6003.125,
   6003.516,
   6003.906,
   6004.688,
   6006.25,
   6007.812,
   6008.203,
   6008.398,
   6008.496,
   6008.594,
   6009.375,
   6012.5,
   6013.281,
   6013.477,
   6013.672,
   6014.062,
   6015.625,
   6017.188,
   6017.969,
   6018.359,
   6018.555,
   6018.75,
   6021.875,
   6023.438,
   6023.535,
   6023.633,
   6023.828,
   6024.219,
   6025,
   6028.125,
   6028.516,
   6028.906,
   6029.688,
   6031.25,
   6032.812,
   6033.594,
   6034.375,
   6037.5,
   6038.281,
   6038.477,
   6038.672,
   6039.062,
   6040.625,
   6042.188,
   6042.969,
   6043.359,
   6043.555,
   6043.75,
   6046.875,
   6048.438,
   6048.633,
   6048.828,
   6049.219,
   6050,
   6053.125,
   6053.516,
   6053.906,
   6054.688,
   6056.25,
   6057.812,
   6058.594,
   6059.375,
   6062.5,
   6063.281,
   6063.477,
   6063.672,
   6064.062,
   6065.625,
   6067.188,
   6067.969,
   6068.359,
   6068.555,
   6068.75,
   6071.875,
   6073.438,
   6073.633,
   6073.828,
   6074.219,
   6075,
   6078.125,
   6078.516,
   6078.906,
   6079.688,
   6081.25,
   6082.812,
   6083.594,
   6084.375,
   6087.5,
   6088.281,
   6088.672,
   6089.062,
   6090.625,
   6092.188,
   6092.969,
   6093.359,
   6093.555,
   6093.75,
   6096.875,
   6098.438,
   6098.633,
   6098.828,
   6099.219,
   6100,
   6103.125,
   6103.516,
   6103.906,
   6104.688,
   6106.25,
   6107.812,
   6108.594,
   6109.375,
   6112.5,
   6113.281,
   6113.672,
   6114.062,
   6115.625,
   6118.75,
   6121.875,
   6123.438,
   6123.633,
   6123.828,
   6124.219,
   6125,
   6128.125,
   6128.516,
   6128.906,
   6129.688,
   6131.25,
   6132.812,
   6133.594,
   6134.375,
   6137.5,
   6138.281,
   6138.672,
   6139.062,
   6140.625,
   6143.75,
   6146.875,
   6148.438,
   6148.828,
   6149.219,
   6150,
   6153.125,
   6153.516,
   6153.906,
   6154.688,
   6156.25,
   6157.812,
   6158.594,
   6159.375,
   6162.5,
   6163.281,
   6163.672,
   6164.062,
   6165.625,
   6168.75,
   6171.875,
   6173.438,
   6173.828,
   6174.219,
   6175,
   6178.125,
   6178.906,
   6179.688,
   6181.25,
   6182.812,
   6183.594,
   6184.375,
   6187.5,
   6188.281,
   6188.672,
   6189.062,
   6190.625,
   6193.75,
   6196.875,
   6198.438,
   6198.828,
   6199.219,
   6200,
   6203.125,
   6203.906,
   6204.688,
   6206.25,
   6207.812,
   6208.594,
   6209.375,
   6212.5,
   6213.281,
   6213.672,
   6214.062,
   6215.625,
   6218.75,
   6221.875,
   6223.438,
   6223.828,
   6224.219,
   6225,
   6228.125,
   6228.906,
   6229.688,
   6231.25,
   6232.812,
   6233.594,
   6234.375,
   6237.5,
   6238.281,
   6238.672,
   6239.062,
   6240.625,
   6243.75,
   6246.875,
   6248.438,
   6248.828,
   6249.219,
   6250,
   6253.125,
   6253.906,
   6254.688,
   6256.25,
   6257.812,
   6258.594,
   6259.375,
   6262.5,
   6264.062,
   6265.625,
   6268.75,
   6271.875,
   6273.438,
   6273.828,
   6274.219,
   6275,
   6278.125,
   6278.906,
   6279.688,
   6281.25,
   6282.812,
   6283.594,
   6284.375,
   6287.5,
   6289.062,
   6290.625,
   6293.75,
   6296.875,
   6298.438,
   6300,
   6303.125,
   6303.906,
   6304.688,
   6306.25,
   6307.812,
   6308.594,
   6309.375,
   6312.5,
   6314.062,
   6315.625,
   6318.75,
   6321.875,
   6323.438,
   6325,
   6328.125,
   6328.906,
   6329.688,
   6331.25,
   6332.812,
   6333.594,
   6334.375,
   6337.5,
   6339.062,
   6340.625,
   6343.75,
   6346.875,
   6348.438,
   6350,
   6353.125,
   6353.906,
   6354.688,
   6356.25,
   6357.812,
   6358.594,
   6359.375,
   6362.5,
   6364.062,
   6365.625,
   6368.75,
   6371.875,
   6373.438,
   6375,
   6378.125,
   6378.906,
   6379.688,
   6381.25,
   6384.375,
   6387.5,
   6389.062,
   6390.625,
   6393.75,
   6396.875,
   6398.438,
   6400,
   6403.125,
   6403.906,
   6404.688,
   6406.25,
   6409.375,
   6412.5,
   6414.062,
   6415.625,
   6418.75,
   6421.875,
   6423.438,
   6425,
   6428.125,
   6429.688,
   6431.25,
   6434.375,
   6437.5,
   6439.062,
   6440.625,
   6443.75,
   6446.875,
   6448.438,
   6450,
   6453.125,
   6456.25,
   6459.375,
   6462.5,
   6464.062,
   6465.625,
   6468.75,
   6471.875,
   6475,
   6478.125,
   6481.25,
   6484.375,
   6487.5,
   6489.062,
   6490.625,
   6493.75,
   6500,
   6503.125,
   6506.25,
   6509.375,
   6512.5,
   6514.062,
   6515.625,
   6518.75,
   6525,
   6528.125,
   6531.25,
   6534.375,
   6537.5,
   6543.75,
   6550,
   6553.125,
   6556.25,
   6559.375,
   6562.5,
   6568.75,
   6575,
   6578.125,
   6581.25,
   6584.375,
   6587.5,
   6593.75,
   6600,
   6606.25,
   6609.375,
   6612.5,
   6618.75,
   6625,
   6631.25,
   6634.375,
   6637.5,
   6643.75,
   6650,
   6656.25,
   6662.5,
   6668.75,
   6675,
   6681.25,
   6687.5,
   6693.75,
   6700,
   6706.25,
   6712.5,
   6718.75,
   6725,
   6731.25,
   6737.5,
   6743.75,
   6750,
   6756.25,
   6762.5,
   6768.75,
   6775,
   6781.25,
   6787.5,
   6793.75,
   6800,
   6806.25,
   6812.5,
   6818.75,
   6825,
   6831.25,
   6837.5,
   6843.75,
   6850,
   6856.25,
   6862.5,
   6868.75,
   6875,
   6881.25,
   6887.5,
   6893.75,
   6900,
   6906.25,
   6912.5,
   6918.75,
   6925,
   6931.25,
   6937.5,
   6943.75,
   6950,
   6956.25,
   6962.5,
   6968.75,
   6975,
   6981.25,
   6987.5,
   6993.75,
   7000,
   7012.5,
   7025,
   7037.5,
   7050,
   7062.5,
   7075,
   7087.5,
   7100,
   7112.5,
   7125,
   7137.5,
   7150,
   7162.5,
   7175,
   7187.5,
   7200,
   7212.5,
   7225,
   7237.5,
   7250,
   7262.5,
   7275,
   7287.5,
   7300,
   7312.5,
   7325,
   7337.5,
   7350,
   7375,
   7400,
   7425,
   7450,
   7475,
   7500};
   Double_t stack2_fy164[3765] = {
   0,
   0.5845663,
   0.7229922,
   0.8614577,
   0.8784301,
   0.8827542,
   0.8870989,
   0.8957881,
   0.904573,
   0.9089655,
   0.9133779,
   0.9314063,
   0.9406127,
   0.9498611,
   0.9683579,
   0.9876191,
   0.9972501,
   1.006923,
   1.026687,
   1.031732,
   1.036799,
   1.046935,
   1.057173,
   1.062292,
   1.067431,
   1.088441,
   1.09917,
   1.109945,
   1.131494,
   1.15393,
   1.165149,
   1.176411,
   1.199434,
   1.20531,
   1.211211,
   1.223012,
   1.234934,
   1.240896,
   1.246877,
   1.271344,
   1.283651,
   1.296256,
   1.321466,
   1.347454,
   1.360457,
   1.37374,
   1.400535,
   1.407372,
   1.414237,
   1.427966,
   1.441837,
   1.448773,
   1.455729,
   1.484193,
   1.498502,
   1.513164,
   1.542488,
   1.5727,
   1.58782,
   1.603258,
   1.634409,
   1.642356,
   1.650332,
   1.666285,
   1.682403,
   1.690462,
   1.698543,
   1.731615,
   1.74823,
   1.765261,
   1.799323,
   1.834394,
   1.851949,
   1.860897,
   1.869864,
   1.906022,
   1.915243,
   1.924496,
   1.943002,
   1.9617,
   1.971049,
   1.980419,
   2.018777,
   2.038035,
   2.05778,
   2.09727,
   2.137901,
   2.158243,
   2.168606,
   2.178989,
   2.22087,
   2.23135,
   2.242124,
   2.263676,
   2.285317,
   2.296138,
   2.306979,
   2.351363,
   2.373633,
   2.396468,
   2.442139,
   2.489091,
   2.512602,
   2.524571,
   2.536562,
   2.584941,
   2.597047,
   2.609475,
   2.634357,
   2.659335,
   2.671824,
   2.684334,
   2.735544,
   2.761224,
   2.787556,
   2.84022,
   2.894314,
   2.921408,
   2.935189,
   2.948996,
   3.004713,
   3.018652,
   3.032945,
   3.061583,
   3.090324,
   3.104695,
   3.111881,
   3.119086,
   3.177989,
   3.20751,
   3.237779,
   3.298318,
   3.360449,
   3.391574,
   3.407264,
   3.423243,
   3.487214,
   3.503217,
   3.519605,
   3.552467,
   3.585439,
   3.601925,
   3.610168,
   3.61843,
   3.685983,
   3.719821,
   3.754517,
   3.823911,
   3.895081,
   3.930739,
   3.948697,
   3.966998,
   4.040255,
   4.05858,
   4.077325,
   4.114943,
   4.152678,
   4.171546,
   4.180979,
   4.190432,
   4.267731,
   4.306432,
   4.346124,
   4.425507,
   4.506882,
   4.547661,
   4.56818,
   4.589107,
   4.672869,
   4.693821,
   4.715233,
   4.75824,
   4.801268,
   4.822782,
   4.833539,
   4.844522,
   4.932886,
   4.977106,
   5.022479,
   5.113225,
   5.206229,
   5.252846,
   5.276284,
   5.300211,
   5.395976,
   5.419929,
   5.444393,
   5.493572,
   5.542773,
   5.567373,
   5.579673,
   5.592217,
   5.693286,
   5.743845,
   5.795751,
   5.899576,
   5.912638,
   5.925975,
   5.952647,
   6.005992,
   6.059345,
   6.08615,
   6.113547,
   6.223195,
   6.250619,
   6.278616,
   6.334951,
   6.391306,
   6.419484,
   6.433573,
   6.447926,
   6.563754,
   6.621693,
   6.681184,
   6.800233,
   6.815168,
   6.830469,
   6.861073,
   6.92228,
   6.983486,
   7.014212,
   7.045661,
   7.171517,
   7.202992,
   7.235112,
   7.299808,
   7.364524,
   7.396882,
   7.413061,
   7.429526,
   7.562608,
   7.629173,
   7.697528,
   7.834374,
   7.85151,
   7.869105,
   7.904296,
   7.974679,
   8.045061,
   8.080364,
   8.116541,
   8.261311,
   8.297515,
   8.315833,
   8.334436,
   8.408873,
   8.483329,
   8.520557,
   8.539171,
   8.558086,
   8.71122,
   8.78781,
   8.86643,
   9.023895,
   9.043589,
   9.063818,
   9.104304,
   9.185277,
   9.266249,
   9.306826,
   9.348437,
   9.514938,
   9.556574,
   9.577599,
   9.598985,
   9.684556,
   9.770144,
   9.812938,
   9.834335,
   9.845054,
   9.856036,
   10.03195,
   10.11993,
   10.21014,
   10.39087,
   10.41349,
   10.43663,
   10.48305,
   10.57589,
   10.66873,
   10.71521,
   10.76286,
   10.95352,
   11.0012,
   11.02522,
   11.04968,
   11.14752,
   11.24539,
   11.29432,
   11.31878,
   11.33102,
   11.34354,
   11.54435,
   11.64478,
   11.74754,
   11.95349,
   11.97925,
   12.00553,
   12.05832,
   12.16389,
   12.26946,
   12.32227,
   12.37634,
   12.59271,
   12.6468,
   12.67399,
   12.70168,
   12.81244,
   12.92323,
   12.97862,
   13.00632,
   13.02017,
   13.03427,
   13.26107,
   13.37448,
   13.38873,
   13.40323,
   13.43223,
   13.49023,
   13.72224,
   13.75126,
   13.78077,
   13.84008,
   13.95871,
   14.07734,
   14.13665,
   14.19724,
   14.43973,
   14.50035,
   14.53077,
   14.56172,
   14.68555,
   14.93348,
   15.18635,
   15.31281,
   15.32864,
   15.34477,
   15.37703,
   15.44154,
   15.69961,
   15.73188,
   15.7646,
   15.83042,
   15.96205,
   16.09369,
   16.1595,
   16.22655,
   16.495,
   16.56212,
   16.59574,
   16.62994,
   16.76674,
   17.04057,
   17.31937,
   17.45879,
   17.47623,
   17.49396,
   17.52946,
   17.60046,
   17.88447,
   17.91998,
   17.95591,
   18.02822,
   18.17285,
   18.31748,
   18.38979,
   18.46331,
   18.7578,
   18.83143,
   18.86826,
   18.90572,
   19.0556,
   19.35552,
   19.66062,
   19.81317,
   19.83224,
   19.85158,
   19.89039,
   19.968,
   20.27846,
   20.31727,
   20.33674,
   20.35648,
   20.43545,
   20.59339,
   20.75133,
   20.8303,
   20.91049,
   21.23186,
   21.31221,
   21.35239,
   21.39322,
   21.55668,
   21.8837,
   22.21625,
   22.38251,
   22.4033,
   22.42433,
   22.46661,
   22.55117,
   22.88943,
   22.93171,
   22.95287,
   22.97437,
   23.06039,
   23.23242,
   23.40445,
   23.49046,
   23.57775,
   23.92773,
   24.01523,
   24.05898,
   24.10341,
   24.28144,
   24.63754,
   24.99981,
   25.18093,
   25.22643,
   25.27252,
   25.36468,
   25.73335,
   25.77943,
   25.80247,
   25.82588,
   25.9197,
   26.10733,
   26.29497,
   26.38878,
   26.41237,
   26.43626,
   26.48403,
   26.86614,
   26.96167,
   27.00943,
   27.05794,
   27.25259,
   27.64188,
   28.0386,
   28.23694,
   28.28674,
   28.3373,
   28.43844,
   28.84298,
   28.89354,
   28.91883,
   28.94451,
   29.04769,
   29.25403,
   29.46039,
   29.56357,
   29.58945,
   29.61578,
   29.66844,
   30.08972,
   30.19503,
   30.24768,
   30.26087,
   30.27432,
   30.30121,
   30.51635,
   30.9466,
   31.38617,
   31.60596,
   31.6611,
   31.71727,
   31.82962,
   32.27897,
   32.33514,
   32.36322,
   32.39173,
   32.50658,
   32.73628,
   32.966,
   33.08086,
   33.1096,
   33.13896,
   33.19769,
   33.66743,
   33.78487,
   33.84358,
   33.85826,
   33.87322,
   33.90323,
   34.14335,
   34.62358,
   35.11422,
   35.35961,
   35.42106,
   35.48372,
   35.60903,
   36.11027,
   36.17292,
   36.20424,
   36.21993,
   36.23591,
   36.36378,
   36.61952,
   36.87524,
   37.00311,
   37.03507,
   37.0676,
   37.13277,
   37.65405,
   37.78437,
   37.84952,
   37.88227,
   37.91543,
   38.18069,
   38.71121,
   39.25002,
   39.51952,
   39.5869,
   39.65522,
   39.79185,
   40.33838,
   40.47516,
   40.61341,
   40.8899,
   41.16637,
   41.3046,
   41.33916,
   41.37398,
   41.44375,
   42.0019,
   42.14144,
   42.21121,
   42.28127,
   42.56225,
   43.12423,
   43.68855,
   43.97075,
   44.25327,
   44.81858,
   45.38347,
   45.66583,
   45.80702,
   45.94789,
   46.51067,
   46.79185,
   47.07157,
   47.63104,
   48.18613,
   48.46361,
   48.53297,
   48.60172,
   48.73907,
   49.28844,
   49.4257,
   49.56145,
   49.83294,
   50.10442,
   50.24015,
   50.27409,
   50.30779,
   50.37479,
   50.91072,
   51.0447,
   51.11169,
   51.14518,
   51.17826,
   51.44251,
   51.97099,
   52.00389,
   52.03644,
   52.10155,
   52.23177,
   52.49221,
   52.75265,
   52.81775,
   52.88208,
   53.01042,
   53.52375,
   53.65204,
   53.77856,
   54.03159,
   54.28459,
   54.41109,
   54.47418,
   54.53659,
   55.03577,
   55.16056,
   55.22296,
   55.25415,
   55.28505,
   55.53152,
   56.02445,
   56.0552,
   56.08566,
   56.14659,
   56.26844,
   56.51215,
   56.75582,
   56.81674,
   56.87722,
   56.9979,
   57.48056,
   57.6012,
   57.72091,
   57.96029,
   58.19965,
   58.31933,
   58.37912,
   58.43859,
   58.91423,
   59.15195,
   59.38863,
   59.86196,
   60.3338,
   60.56965,
   60.80521,
   61.27599,
   62.2168,
   62.68708,
   62.92221,
   63.15733,
   63.62779,
   64.09859,
   64.56954,
   65.0408,
   65.51243,
   65.98404,
   66.45606,
   66.69206,
   66.92805,
   67.40019,
   67.87229,
   68.10833,
   68.34436,
   68.81638,
   69.28806,
   69.75971,
   70.23089,
   70.46647,
   70.70175,
   71.17234,
   71.64228,
   71.87714,
   72.11197,
   72.58113,
   72.81549,
   73.04982,
   73.51821,
   73.98603,
   74.21993,
   74.45358,
   74.92086,
   75.38782,
   75.62126,
   75.85467,
   76.32152,
   76.55503,
   76.78851,
   77.25552,
   77.72309,
   77.95687,
   78.19116,
   78.65974,
   79.1297,
   79.36475,
   79.48239,
   79.60043,
   80.07263,
   80.1907,
   80.30927,
   80.54673,
   80.78419,
   80.90293,
   80.96229,
   81.02197,
   81.50027,
   81.73942,
   81.98057,
   82.46293,
   82.52331,
   82.58419,
   82.70596,
   82.94951,
   83.19305,
   83.31504,
   83.43816,
   83.93064,
   84.05376,
   84.08455,
   84.1157,
   84.17801,
   84.42725,
   84.6765,
   84.80113,
   84.86344,
   84.89475,
   84.92631,
   85.43134,
   85.68386,
   85.93977,
   86.4518,
   86.51587,
   86.58079,
   86.71063,
   86.9703,
   87.22999,
   87.29491,
   87.32737,
   87.3436,
   87.36006,
   87.49179,
   88.01869,
   88.15042,
   88.18336,
   88.2167,
   88.28351,
   88.55076,
   88.81802,
   88.95165,
   89.01847,
   89.05199,
   89.08586,
   89.62787,
   89.89888,
   90.17335,
   90.72263,
   90.79128,
   90.8608,
   90.99983,
   91.27791,
   91.55598,
   91.69516,
   91.83577,
   92.39819,
   92.5388,
   92.57396,
   92.60937,
   92.68037,
   92.96437,
   93.24837,
   93.39038,
   93.46138,
   93.49691,
   93.53269,
   94.10538,
   94.39173,
   94.67978,
   95.25612,
   95.32815,
   95.40048,
   95.54517,
   95.83456,
   96.12405,
   96.2688,
   96.41361,
   96.99342,
   97.13831,
   97.28323,
   97.57287,
   98.15201,
   98.72902,
   99.01752,
   99.30409,
   99.87689,
   99.94848,
   100.0194,
   100.161,
   100.4443,
   100.7276,
   100.8692,
   101.0087,
   101.5669,
   101.7065,
   101.7414,
   101.7588,
   101.7759,
   101.8444,
   102.1182,
   102.3921,
   102.529,
   102.5974,
   102.6317,
   102.6652,
   103.2003,
   103.4678,
   103.5011,
   103.5336,
   103.5987,
   103.7288,
   104.2494,
   104.3145,
   104.3306,
   104.3464,
   104.3779,
   104.5041,
   104.7564,
   105.0087,
   105.1348,
   105.2567,
   105.744,
   105.8659,
   105.8963,
   105.9116,
   105.9264,
   105.9851,
   106.2198,
   106.4546,
   106.572,
   106.6307,
   106.66,
   106.6674,
   106.6744,
   106.6885,
   107.1401,
   107.3659,
   107.394,
   107.4211,
   107.4754,
   107.5839,
   108.018,
   108.0722,
   108.0858,
   108.0989,
   108.125,
   108.2294,
   108.4383,
   108.6472,
   108.7516,
   108.8524,
   109.2554,
   109.3561,
   109.4063,
   109.455,
   109.65,
   109.8451,
   109.9426,
   109.9913,
   110.0157,
   110.0278,
   110.0397,
   110.419,
   110.6087,
   110.6324,
   110.6556,
   110.702,
   110.7946,
   111.1655,
   111.2118,
   111.2349,
   111.2576,
   111.3487,
   111.5309,
   111.7131,
   111.8042,
   111.8942,
   112.2538,
   112.3437,
   112.3886,
   112.4331,
   112.6111,
   112.967,
   113.3199,
   113.4964,
   113.5403,
   113.584,
   113.6714,
   114.0211,
   114.0648,
   114.1082,
   114.1946,
   114.3674,
   114.5401,
   114.6265,
   114.7116,
   115.0514,
   115.1363,
   115.1788,
   115.2203,
   115.3862,
   115.5521,
   115.6351,
   115.6766,
   115.6973,
   115.7077,
   115.7178,
   116.0391,
   116.1997,
   116.2198,
   116.2297,
   116.2393,
   116.2777,
   116.3547,
   116.6625,
   116.701,
   116.7201,
   116.7383,
   116.8111,
   116.9568,
   117.1025,
   117.1753,
   117.1844,
   117.193,
   117.21,
   117.244,
   117.516,
   117.584,
   117.618,
   117.6495,
   117.7746,
   117.8997,
   117.9623,
   117.9935,
   118.0092,
   118.017,
   118.0209,
   118.0245,
   118.2508,
   118.364,
   118.3782,
   118.3851,
   118.3914,
   118.4165,
   118.4668,
   118.6679,
   118.693,
   118.7056,
   118.7166,
   118.7604,
   118.848,
   118.9356,
   118.9794,
   118.9848,
   118.9874,
   118.9898,
   118.9991,
   119.0178,
   119.1672,
   119.2046,
   119.2232,
   119.2256,
   119.2276,
   119.2315,
   119.2393,
   119.3016,
   119.426,
   119.5275,
   119.5783,
   119.5846,
   119.5878,
   119.5904,
   119.6005,
   119.6207,
   119.7014,
   119.7115,
   119.7166,
   119.7207,
   119.7365,
   119.768,
   119.7995,
   119.8153,
   119.819,
   119.8221,
   119.8281,
   119.8769,
   119.8891,
   119.8951,
   119.8966,
   119.8978,
   119.9002,
   119.9192,
   119.9573,
   119.9886,
   120.0042,
   120.0081,
   120.0116,
   120.0186,
   120.0468,
   120.054,
   120.0611,
   120.0755,
   120.0898,
   120.097,
   120.1049,
   120.1374,
   120.1456,
   120.1496,
   120.1543,
   120.1738,
   120.2129,
   120.2608,
   120.2847,
   120.2909,
   120.2982,
   120.3128,
   120.3713,
   120.3787,
   120.3823,
   120.3842,
   120.3864,
   120.404,
   120.4391,
   120.4742,
   120.4918,
   120.4962,
   120.5013,
   120.5116,
   120.5941,
   120.6147,
   120.625,
   120.6276,
   120.6305,
   120.6364,
   120.6838,
   120.7785,
   120.8847,
   120.9379,
   120.9513,
   120.9659,
   120.9952,
   121.1123,
   121.1269,
   121.1342,
   121.1379,
   121.1418,
   121.1734,
   121.2365,
   121.2996,
   121.3312,
   121.3391,
   121.3474,
   121.3641,
   121.4978,
   121.5312,
   121.5479,
   121.5564,
   121.5651,
   121.6346,
   121.7736,
   121.9156,
   121.9866,
   122.0044,
   122.0222,
   122.0578,
   122.2003,
   122.2359,
   122.271,
   122.3412,
   122.4114,
   122.4465,
   122.4639,
   122.4808,
   122.6164,
   122.6503,
   122.6672,
   122.6757,
   122.6837,
   122.7477,
   122.8757,
   122.8797,
   122.8834,
   122.8907,
   122.9055,
   122.9349,
   122.9938,
   123.0526,
   123.0673,
   123.0806,
   123.1067,
   123.2115,
   123.2375,
   123.2598,
   123.3045,
   123.3491,
   123.3714,
   123.377,
   123.3797,
   123.3819,
   123.3909,
   123.4624,
   123.4802,
   123.4892,
   123.4936,
   123.4969,
   123.5227,
   123.5743,
   123.5759,
   123.5766,
   123.577,
   123.5789,
   123.5826,
   123.5901,
   123.6051,
   123.62,
   123.6237,
   123.6242,
   123.6244,
   123.6246,
   123.625,
   123.6267,
   123.6334,
   123.635,
   123.6307,
   123.622,
   123.6133,
   123.6089,
   123.6079,
   123.6073,
   123.6061,
   123.6008,
   123.5588,
   123.5483,
   123.543,
   123.5404,
   123.5396,
   123.5386,
   123.5365,
   123.5031,
   123.4364,
   123.4343,
   123.4332,
   123.4319,
   123.4262,
   123.4148,
   123.3921,
   123.3466,
   123.3012,
   123.2898,
   123.2868,
   123.2833,
   123.2761,
   123.2476,
   123.1335,
   123.105,
   123.0712,
   123.0034,
   122.9356,
   122.9017,
   122.8932,
   122.889,
   122.8844,
   122.865,
   122.71,
   122.6713,
   122.6519,
   122.6422,
   122.6372,
   122.6318,
   122.5459,
   122.3742,
   122.3634,
   122.3519,
   122.3287,
   122.2823,
   122.1896,
   122.0969,
   122.0738,
   122.068,
   122.0619,
   122.0497,
   122.0008,
   121.8052,
   121.7563,
   121.7058,
   121.6048,
   121.5037,
   121.4531,
   121.4279,
   121.4024,
   121.1979,
   121.1468,
   121.1212,
   121.1085,
   121.0957,
   120.9942,
   120.7912,
   120.7785,
   120.7661,
   120.7414,
   120.6921,
   120.5933,
   120.4946,
   120.4699,
   120.4578,
   120.446,
   120.3991,
   120.2111,
   120.1641,
   120.1584,
   120.1529,
   120.142,
   120.1201,
   120.0327,
   119.9453,
   119.9016,
   119.8798,
   119.86,
   119.7016,
   119.6619,
   119.6421,
   119.6322,
   119.6273,
   119.6229,
   119.5533,
   119.4141,
   119.4054,
   119.4033,
   119.4015,
   119.3978,
   119.3831,
   119.3537,
   119.2948,
   119.236,
   119.2213,
   119.2176,
   119.2158,
   119.2142,
   119.2083,
   119.1847,
   119.0901,
   119.0665,
   119.0636,
   119.0614,
   119.057,
   119.0482,
   119.013,
   118.9777,
   118.9601,
   118.9513,
   118.9454,
   118.8992,
   118.8876,
   118.8818,
   118.8789,
   118.8775,
   118.8768,
   118.8765,
   118.8652,
   118.8426,
   118.8411,
   118.8408,
   118.8407,
   118.8407,
   118.8406,
   118.8405,
   118.8404,
   118.8402,
   118.8401,
   118.8402,
   118.8414,
   118.8464,
   118.8661,
   118.8711,
   118.8717,
   118.8728,
   118.8751,
   118.8798,
   118.8983,
   118.9169,
   118.9262,
   118.9308,
   118.937,
   118.9881,
   119.0138,
   119.0443,
   119.1054,
   119.1132,
   119.1215,
   119.1382,
   119.1716,
   119.205,
   119.2217,
   119.2387,
   119.3065,
   119.3234,
   119.3397,
   119.3718,
   119.4039,
   119.42,
   119.428,
   119.4352,
   119.4911,
   119.519,
   119.5406,
   119.5838,
   119.5865,
   119.5878,
   119.5887,
   119.592,
   119.5986,
   119.6117,
   119.6249,
   119.6282,
   119.6298,
   119.6302,
   119.6303,
   119.6304,
   119.6319,
   119.6377,
   119.6391,
   119.6393,
   119.6394,
   119.6392,
   119.6381,
   119.6359,
   119.627,
   119.6182,
   119.6137,
   119.6115,
   119.6109,
   119.6095,
   119.6068,
   119.5632,
   119.5414,
   119.5061,
   119.4352,
   119.4307,
   119.4285,
   119.4273,
   119.4258,
   119.4134,
   119.3887,
   119.3392,
   119.2897,
   119.2774,
   119.2712,
   119.2696,
   119.2678,
   119.2638,
   119.2321,
   119.1054,
   119.0737,
   119.0656,
   119.0561,
   119.0369,
   118.9601,
   118.8833,
   118.8449,
   118.8257,
   118.821,
   118.8155,
   118.8043,
   118.6259,
   118.5366,
   118.5338,
   118.5306,
   118.5244,
   118.5118,
   118.4867,
   118.4365,
   118.2357,
   118.2103,
   118.1828,
   118.1278,
   118.0179,
   117.9079,
   117.8804,
   117.8666,
   117.8597,
   117.8523,
   117.7935,
   117.558,
   117.4991,
   117.4844,
   117.469,
   117.4382,
   117.3147,
   117.1913,
   117.1295,
   117.0987,
   117.0831,
   117.0672,
   116.8132,
   116.6861,
   116.5577,
   116.3007,
   116.2686,
   116.2366,
   116.1727,
   116.0448,
   115.9169,
   115.8531,
   115.7905,
   115.54,
   115.4773,
   115.4616,
   115.4464,
   115.4162,
   115.2953,
   115.1744,
   115.1139,
   115.0837,
   115.0687,
   115.0543,
   114.8242,
   114.7092,
   114.7021,
   114.6953,
   114.6818,
   114.6548,
   114.6009,
   114.385,
   114.358,
   114.333,
   114.283,
   114.1831,
   114.0832,
   114.0583,
   114.0458,
   114.0395,
   114.0336,
   113.9879,
   113.8054,
   113.7597,
   113.7483,
   113.7428,
   113.7376,
   113.717,
   113.6346,
   113.5522,
   113.511,
   113.4904,
   113.4801,
   113.4709,
   113.3237,
   113.2501,
   113.2455,
   113.2413,
   113.2332,
   113.2169,
   113.1843,
   113.054,
   113.0377,
   113.0232,
   112.9945,
   112.9372,
   112.8798,
   112.8513,
   112.8261,
   112.7255,
   112.7003,
   112.694,
   112.6909,
   112.6881,
   112.677,
   112.6327,
   112.5883,
   112.5661,
   112.5551,
   112.5495,
   112.5445,
   112.4654,
   112.4259,
   112.4211,
   112.4166,
   112.4076,
   112.3896,
   112.3177,
   112.3087,
   112.3002,
   112.2833,
   112.2497,
   112.216,
   112.1992,
   112.1828,
   112.1174,
   112.1009,
   112.0927,
   112.0844,
   112.0515,
   111.9852,
   111.9158,
   111.8812,
   111.8768,
   111.8721,
   111.8627,
   111.8439,
   111.7688,
   111.7595,
   111.7571,
   111.7545,
   111.7493,
   111.7285,
   111.6869,
   111.6453,
   111.6246,
   111.6012,
   111.5077,
   111.4844,
   111.4724,
   111.4592,
   111.4062,
   111.3532,
   111.3267,
   111.3134,
   111.3068,
   111.3033,
   111.2996,
   111.179,
   111.1187,
   111.1111,
   111.1025,
   111.0854,
   111.0511,
   110.914,
   110.8968,
   110.8925,
   110.8878,
   110.8781,
   110.8392,
   110.7614,
   110.6836,
   110.6447,
   110.6422,
   110.6395,
   110.634,
   110.623,
   110.601,
   110.4252,
   110.3813,
   110.359,
   110.3343,
   110.2355,
   110.1366,
   110.0872,
   110.0624,
   110.0501,
   110.0438,
   110.037,
   109.8157,
   109.7051,
   109.6912,
   109.676,
   109.6452,
   109.5837,
   109.3375,
   109.3068,
   109.2991,
   109.2952,
   109.2909,
   109.2739,
   109.2058,
   109.0697,
   108.9335,
   108.8655,
   108.8612,
   108.8567,
   108.8473,
   108.8286,
   108.7912,
   108.4917,
   108.4169,
   108.3794,
   108.3385,
   108.1748,
   108.0112,
   107.9294,
   107.8885,
   107.868,
   107.8578,
   107.8469,
   107.4914,
   107.3136,
   107.2914,
   107.2858,
   107.2798,
   107.2678,
   107.2199,
   107.1239,
   106.7403,
   106.6923,
   106.6803,
   106.6743,
   106.668,
   106.6423,
   106.5395,
   106.3338,
   106.128,
   106.0252,
   106.0123,
   105.9986,
   105.9712,
   105.9164,
   105.4781,
   105.3685,
   105.3137,
   105.2559,
   105.0239,
   104.792,
   104.676,
   104.618,
   104.589,
   104.5745,
   104.5672,
   104.5596,
   104.0719,
   103.828,
   103.7975,
   103.7821,
   103.7662,
   103.7025,
   103.5752,
   103.0658,
   103.0021,
   102.9703,
   102.9372,
   102.8051,
   102.5409,
   102.2766,
   102.1445,
   102.128,
   102.1111,
   102.077,
   102.0089,
   101.4642,
   101.328,
   101.2599,
   101.1903,
   100.9113,
   100.3533,
   99.78532,
   99.50133,
   99.43014,
   99.35829,
   99.21459,
   98.63984,
   98.56791,
   98.53194,
   98.49595,
   98.35137,
   98.0622,
   97.77295,
   97.62833,
   97.48375,
   96.90485,
   96.76022,
   96.68791,
   96.61563,
   96.3273,
   95.75065,
   95.17873,
   94.89278,
   94.82146,
   94.75083,
   94.60957,
   94.04456,
   93.97392,
   93.93861,
   93.90372,
   93.76464,
   93.48647,
   93.2083,
   93.06922,
   93.03453,
   93.00039,
   92.93211,
   92.38585,
   92.24929,
   92.18101,
   92.16396,
   92.14723,
   92.11378,
   91.84621,
   91.31106,
   90.78766,
   90.526,
   90.46079,
   90.39691,
   90.26914,
   89.75808,
   89.69419,
   89.66224,
   89.64639,
   89.63081,
   89.50616,
   89.25687,
   89.00758,
   88.88294,
   88.85178,
   88.82141,
   88.76066,
   88.27464,
   88.15314,
   88.09239,
   88.07721,
   88.06231,
   88.03273,
   87.79602,
   87.3226,
   86.86162,
   86.63123,
   86.57374,
   86.51773,
   86.40572,
   85.95766,
   85.90165,
   85.87364,
   85.85965,
   85.84606,
   85.73728,
   85.51973,
   85.30217,
   85.1934,
   85.1662,
   85.13974,
   85.08702,
   84.66522,
   84.55977,
   84.50704,
   84.48089,
   84.4554,
   84.25141,
   83.84343,
   83.83082,
   83.81852,
   83.79392,
   83.74473,
   83.64634,
   83.44958,
   83.25282,
   83.20363,
   83.15635,
   83.06177,
   82.68348,
   82.6362,
   82.61256,
   82.60074,
   82.58929,
   82.49872,
   82.31759,
   82.13646,
   82.0459,
   82.02325,
   82.0176,
   82.0122,
   82.00141,
   81.95823,
   81.61281,
   81.52646,
   81.48328,
   81.46183,
   81.44134,
   81.27741,
   80.94956,
   80.93933,
   80.92965,
   80.91029,
   80.87158,
   80.79414,
   80.63928,
   80.48442,
   80.4457,
   80.40915,
   80.33634,
   80.04509,
   80.00869,
   79.99049,
   79.98138,
   79.97684,
   79.97257,
   79.90439,
   79.76801,
   79.63164,
   79.56345,
   79.54641,
   79.53804,
   79.53009,
   79.49825,
   79.24368,
   79.18005,
   79.14823,
   79.13232,
   79.11749,
   78.99893,
   78.76182,
   78.7544,
   78.74738,
   78.73358,
   78.70598,
   78.65078,
   78.54039,
   78.42999,
   78.40238,
   78.39893,
   78.39571,
   78.38928,
   78.3764,
   78.3249,
   78.11888,
   78.06745,
   78.01917,
   77.9226,
   77.82601,
   77.77772,
   77.76563,
   77.75959,
   77.75389,
   77.73108,
   77.54852,
   77.50286,
   77.48003,
   77.46861,
   77.45767,
   77.37044,
   77.19598,
   77.18513,
   77.17457,
   77.15345,
   77.11121,
   77.02673,
   76.94223,
   76.92111,
   76.90026,
   76.85871,
   76.69248,
   76.65115,
   76.60957,
   76.52642,
   76.44328,
   76.4017,
   76.38089,
   76.35998,
   76.19165,
   76.10729,
   76.02093,
   75.84822,
   75.83737,
   75.82619,
   75.80384,
   75.75914,
   75.66974,
   75.58033,
   75.55798,
   75.53494,
   75.4884,
   75.30223,
   75.25569,
   75.2072,
   75.11008,
   75.01296,
   74.9644,
   74.94,
   74.91469,
   74.71221,
   74.66157,
   74.63625,
   74.62359,
   74.61066,
   74.50548,
   74.29511,
   74.28195,
   74.26837,
   74.24119,
   74.18685,
   74.07815,
   73.96945,
   73.94227,
   73.91461,
   73.85881,
   73.63563,
   73.57983,
   73.52305,
   73.40936,
   73.29566,
   73.23881,
   73.21035,
   73.18164,
   72.95169,
   72.8367,
   72.72155,
   72.49099,
   72.26138,
   72.14661,
   72.08942,
   72.03263,
   71.80551,
   71.74873,
   71.69275,
   71.58094,
   71.46914,
   71.41324,
   71.38529,
   71.35785,
   71.13835,
   71.02869,
   70.92103,
   70.7057,
   70.67894,
   70.65249,
   70.59958,
   70.49375,
   70.38792,
   70.36153,
   70.34834,
   70.33519,
   70.28292,
   70.07386,
   70.02164,
   69.96957,
   69.86547,
   69.76137,
   69.70931,
   69.68329,
   69.65737,
   69.44833,
   69.34376,
   69.23759,
   69.02525,
   69.01197,
   68.99848,
   68.97121,
   68.91669,
   68.80764,
   68.69858,
   68.67131,
   68.65768,
   68.64355,
   68.58697,
   68.36063,
   68.30405,
   68.29699,
   68.28967,
   68.27487,
   68.24527,
   68.12686,
   68.00844,
   67.94923,
   67.91963,
   67.91207,
   67.90428,
   67.8887,
   67.63949,
   67.51479,
   67.38328,
   67.12027,
   67.10384,
   67.09563,
   67.08695,
   67.05226,
   66.98286,
   66.84408,
   66.70529,
   66.67059,
   66.65324,
   66.63511,
   66.56206,
   66.26985,
   66.19679,
   66.17832,
   66.15919,
   66.12093,
   65.96787,
   65.81479,
   65.73826,
   65.69999,
   65.69036,
   65.6804,
   65.66048,
   65.34188,
   65.18258,
   65.01814,
   64.68924,
   64.64796,
   64.6059,
   64.5218,
   64.35358,
   64.18537,
   64.10106,
   64.01588,
   63.67516,
   63.5898,
   63.5045,
   63.3339,
   62.99273,
   62.65419,
   62.48492,
   62.31884,
   61.9868,
   61.94543,
   61.90516,
   61.82462,
   61.66353,
   61.50242,
   61.46214,
   61.442,
   61.43201,
   61.42234,
   61.34501,
   61.03557,
   60.9582,
   60.93885,
   60.92043,
   60.88364,
   60.73645,
   60.58926,
   60.51566,
   60.47886,
   60.46966,
   60.46083,
   60.4435,
   60.16586,
   60.02704,
   60.0227,
   60.0186,
   60.01048,
   59.99423,
   59.96174,
   59.89675,
   59.63678,
   59.60438,
   59.57412,
   59.5136,
   59.39255,
   59.27149,
   59.24121,
   59.22608,
   59.21851,
   59.21146,
   59.15527,
   58.93051,
   58.87432,
   58.86026,
   58.84708,
   58.82101,
   58.71673,
   58.61246,
   58.56032,
   58.53425,
   58.5214,
   58.50929,
   58.31529,
   58.21828,
   58.21228,
   58.20661,
   58.19527,
   58.17258,
   58.12721,
   57.9457,
   57.92301,
   57.90157,
   57.85874,
   57.77308,
   57.68743,
   57.64477,
   57.6039,
   57.44039,
   57.39952,
   57.38929,
   57.37933,
   57.35957,
   57.28054,
   57.20152,
   57.162,
   57.14225,
   57.12271,
   56.96791,
   56.89051,
   56.81369,
   56.66021,
   56.64103,
   56.62179,
   56.58328,
   56.50627,
   56.4293,
   56.39079,
   56.35185,
   56.19613,
   56.15721,
   56.13754,
   56.11782,
   56.03853,
   55.87974,
   55.71754,
   55.63644,
   55.55342,
   55.38704,
   55.36624,
   55.34496,
   55.30222,
   55.21674,
   55.13127,
   55.08851,
   55.04456,
   54.8688,
   54.82487,
   54.80276,
   54.78017,
   54.68982,
   54.59946,
   54.55428,
   54.53169,
   54.52039,
   54.50886,
   54.32316,
   54.23032,
   54.21863,
   54.20672,
   54.18289,
   54.13525,
   53.94462,
   53.92079,
   53.89649,
   53.84765,
   53.74995,
   53.65227,
   53.60342,
   53.55348,
   53.35372,
   53.30378,
   53.27873,
   53.25328,
   53.15152,
   52.94786,
   52.74148,
   52.63829,
   52.53441,
   52.32646,
   52.30052,
   52.27455,
   52.22256,
   52.1186,
   52.01468,
   51.96273,
   51.91127,
   51.70557,
   51.65415,
   51.6285,
   51.60335,
   51.50277,
   51.40219,
   51.3519,
   51.32676,
   51.31419,
   51.30189,
   51.10797,
   51.01101,
   50.99888,
   50.98736,
   50.96438,
   50.91843,
   50.73459,
   50.71161,
   50.70586,
   50.70038,
   50.68971,
   50.64699,
   50.56154,
   50.47609,
   50.43336,
   50.42822,
   50.42337,
   50.41368,
   50.3943,
   50.23915,
   50.20036,
   50.18106,
   50.16394,
   50.09548,
   50.02703,
   49.9928,
   49.97569,
   49.96713,
   49.96286,
   49.95914,
   49.84255,
   49.78426,
   49.77699,
   49.77527,
   49.77379,
   49.77083,
   49.75899,
   49.7353,
   49.64059,
   49.62878,
   49.62582,
   49.62435,
   49.62315,
   49.61863,
   49.60066,
   49.56471,
   49.52876,
   49.51079,
   49.50866,
   49.50714,
   49.50408,
   49.49797,
   49.44916,
   49.43696,
   49.43087,
   49.42751,
   49.41444,
   49.40138,
   49.39485,
   49.39158,
   49.38995,
   49.38913,
   49.38881,
   49.38873,
   49.38417,
   49.3819,
   49.38162,
   49.38156,
   49.38173,
   49.3822,
   49.38412,
   49.38797,
   49.40336,
   49.40529,
   49.40634,
   49.40841,
   49.4167,
   49.43329,
   49.4499,
   49.4582,
   49.45924,
   49.4607,
   49.46372,
   49.46977,
   49.51824,
   49.53036,
   49.53643,
   49.54389,
   49.57437,
   49.63542,
   49.70588,
   49.74111,
   49.74559,
   49.74784,
   49.75015,
   49.75976,
   49.77899,
   49.85593,
   49.86559,
   49.87042,
   49.87538,
   49.89547,
   49.93566,
   49.97587,
   49.99597,
   49.99844,
   50.00095,
   50.00602,
   50.01617,
   50.09708,
   50.11732,
   50.12743,
   50.12987,
   50.13235,
   50.1373,
   50.17661,
   50.2552,
   50.32885,
   50.36567,
   50.37028,
   50.37258,
   50.37468,
   50.38295,
   50.39949,
   50.46566,
   50.47394,
   50.47808,
   50.48172,
   50.49582,
   50.52401,
   50.55221,
   50.56632,
   50.5697,
   50.57248,
   50.57804,
   50.62254,
   50.63367,
   50.63924,
   50.64059,
   50.64155,
   50.64345,
   50.65881,
   50.68952,
   50.70482,
   50.71244,
   50.7134,
   50.71387,
   50.71402,
   50.71382,
   50.71342,
   50.71178,
   50.71157,
   50.71147,
   50.71121,
   50.71061,
   50.70569,
   50.69584,
   50.68601,
   50.68109,
   50.67979,
   50.67738,
   50.67255,
   50.63395,
   50.62431,
   50.61949,
   50.61828,
   50.61654,
   50.61291,
   50.58387,
   50.5258,
   50.44822,
   50.40931,
   50.39936,
   50.38717,
   50.36279,
   50.26528,
   50.25309,
   50.247,
   50.24389,
   50.24024,
   50.21102,
   50.15258,
   50.09415,
   50.06493,
   50.05763,
   50.04923,
   50.03228,
   49.89667,
   49.86277,
   49.84582,
   49.84158,
   49.83932,
   49.837,
   49.82741,
   49.75066,
   49.59717,
   49.59469,
   49.59218,
   49.58686,
   49.57621,
   49.55492,
   49.51234,
   49.42717,
   49.342,
   49.32066,
   49.29741,
   49.25091,
   49.06493,
   49.04169,
   49.03007,
   49.02426,
   49.01806,
   48.96798,
   48.86781,
   48.76765,
   48.71757,
   48.70505,
   48.70179,
   48.69849,
   48.69188,
   48.66521,
   48.45188,
   48.39855,
   48.37189,
   48.35842,
   48.34436,
   48.23187,
   48.00689,
   47.99962,
   47.99227,
   47.97758,
   47.94819,
   47.88942,
   47.77186,
   47.6542,
   47.62479,
   47.59427,
   47.53315,
   47.28872,
   47.22746,
   47.16436,
   47.03814,
   46.91194,
   46.84883,
   46.83306,
   46.81699,
   46.78456,
   46.52517,
   46.46033,
   46.42791,
   46.41168,
   46.39509,
   46.26234,
   45.99685,
   45.72622,
   45.59081,
   45.55697,
   45.52257,
   45.45366,
   45.17808,
   45.10915,
   45.03918,
   44.89925,
   44.75933,
   44.68937,
   44.65426,
   44.61879,
   44.33503,
   44.2641,
   44.22863,
   44.2109,
   44.19295,
   44.04925,
   43.76184,
   43.74381,
   43.72563,
   43.68927,
   43.61655,
   43.47111,
   43.32567,
   43.28931,
   43.2526,
   43.17903,
   42.88479,
   42.81122,
   42.73682,
   42.58803,
   42.43926,
   42.36487,
   42.34621,
   42.33688,
   42.32759,
   42.28999,
   41.98915,
   41.91395,
   41.87635,
   41.85754,
   41.83858,
   41.68655,
   41.38248,
   41.36345,
   41.34424,
   41.30584,
   41.22903,
   41.07541,
   40.9218,
   40.88339,
   40.84469,
   40.76711,
   40.4568,
   40.37922,
   40.30093,
   40.14431,
   39.98769,
   39.90939,
   39.87018,
   39.83069,
   39.51477,
   39.35671,
   39.19757,
   38.87929,
   38.55919,
   38.39908,
   38.31881,
   38.23848,
   37.91678,
   37.83635,
   37.75577,
   37.59459,
   37.43343,
   37.35284,
   37.31254,
   37.27214,
   36.94961,
   36.78837,
   36.62747,
   36.30566,
   36.2857,
   36.26568,
   36.22563,
   36.14553,
   35.98532,
   35.82521,
   35.78518,
   35.76529,
   35.74535,
   35.66592,
   35.34819,
   35.26876,
   35.19012,
   35.03298,
   34.87583,
   34.79726,
   34.75798,
   34.71925,
   34.40935,
   34.25453,
   34.10224,
   33.79765,
   33.77861,
   33.75988,
   33.72258,
   33.64797,
   33.49877,
   33.34956,
   33.31226,
   33.29368,
   33.27546,
   33.20261,
   32.91118,
   32.83833,
   32.82921,
   32.82034,
   32.80262,
   32.76718,
   32.62532,
   32.48347,
   32.41254,
   32.37707,
   32.3426,
   32.06723,
   31.9297,
   31.79644,
   31.52992,
   31.51326,
   31.50501,
   31.49698,
   31.46483,
   31.40051,
   31.27188,
   31.14325,
   31.11109,
   31.09503,
   31.07954,
   31.01762,
   30.7699,
   30.70797,
   30.70022,
   30.69274,
   30.67786,
   30.64812,
   30.52914,
   30.41014,
   30.35065,
   30.3209,
   30.29225,
   30.06411,
   29.95012,
   29.84097,
   29.62266,
   29.609,
   29.60218,
   29.59569,
   29.56962,
   29.51749,
   29.41321,
   29.30894,
   29.28287,
   29.26984,
   29.25735,
   29.20763,
   29.00873,
   28.95901,
   28.94674,
   28.9349,
   28.91123,
   28.81653,
   28.72183,
   28.67447,
   28.6508,
   28.64495,
   28.63933,
   28.62808,
   28.44799,
   28.35794,
   28.27244,
   28.10143,
   28.09073,
   28.08538,
   28.08027,
   28.06,
   28.01947,
   27.9384,
   27.85733,
   27.83704,
   27.8269,
   27.81721,
   27.77884,
   27.62533,
   27.58696,
   27.57742,
   27.56836,
   27.55024,
   27.4777,
   27.40513,
   27.36885,
   27.3507,
   27.34618,
   27.34191,
   27.33337,
   27.19643,
   27.12795,
   27.06337,
   26.93431,
   26.91829,
   26.90311,
   26.87273,
   26.81199,
   26.75124,
   26.73605,
   26.72846,
   26.72116,
   26.6926,
   26.57833,
   26.54976,
   26.54262,
   26.53591,
   26.52249,
   26.46878,
   26.41506,
   26.3882,
   26.37477,
   26.36821,
   26.3619,
   26.26085,
   26.21032,
   26.16264,
   26.06744,
   26.05559,
   26.04435,
   26.02186,
   25.97689,
   25.93193,
   25.90959,
   25.88826,
   25.80293,
   25.78159,
   25.77626,
   25.77114,
   25.76096,
   25.72024,
   25.67951,
   25.65915,
   25.64897,
   25.64404,
   25.63903,
   25.5607,
   25.52152,
   25.51919,
   25.51681,
   25.51204,
   25.50251,
   25.48345,
   25.40742,
   25.39791,
   25.38859,
   25.36995,
   25.33266,
   25.29537,
   25.2861,
   25.28146,
   25.27914,
   25.27675,
   25.25827,
   25.18435,
   25.16586,
   25.16133,
   25.16019,
   25.159,
   25.15662,
   25.14736,
   25.11033,
   25.0733,
   25.05478,
   25.04552,
   25.04097,
   25.0362,
   24.96125,
   24.92377,
   24.92152,
   24.91912,
   24.91433,
   24.90474,
   24.88557,
   24.80908,
   24.79952,
   24.78971,
   24.77005,
   24.73075,
   24.69145,
   24.68164,
   24.67674,
   24.67429,
   24.67306,
   24.67175,
   24.65147,
   24.5703,
   24.55001,
   24.54504,
   24.5438,
   24.54317,
   24.54251,
   24.53986,
   24.52925,
   24.48724,
   24.44529,
   24.42432,
   24.41383,
   24.40859,
   24.40302,
   24.31595,
   24.27242,
   24.26975,
   24.26908,
   24.26838,
   24.26697,
   24.26133,
   24.25004,
   24.22747,
   24.13734,
   24.12617,
   24.12477,
   24.1233,
   24.12036,
   24.11448,
   24.0912,
   24.04465,
   23.99811,
   23.97481,
   23.95086,
   23.85505,
   23.83109,
   23.82517,
   23.8222,
   23.81912,
   23.80677,
   23.75769,
   23.70864,
   23.68412,
   23.67186,
   23.66573,
   23.65941,
   23.55934,
   23.5093,
   23.50621,
   23.50466,
   23.50308,
   23.49673,
   23.48403,
   23.45864,
   23.35719,
   23.34464,
   23.34148,
   23.33828,
   23.33188,
   23.30628,
   23.25508,
   23.20396,
   23.1784,
   23.15279,
   23.05036,
   23.02483,
   23.01205,
   22.99921,
   22.9482,
   22.84625,
   22.74523,
   22.69473,
   22.68846,
   22.68224,
   22.66979,
   22.64489,
   22.5454,
   22.53304,
   22.52995,
   22.5269,
   22.5208,
   22.49639,
   22.44759,
   22.39892,
   22.37458,
   22.35067,
   22.25555,
   22.23186,
   22.22005,
   22.20847,
   22.16214,
   22.11593,
   22.09283,
   22.08128,
   22.0755,
   22.07263,
   22.06982,
   21.98025,
   21.93558,
   21.92999,
   21.92456,
   21.91371,
   21.892,
   21.80543,
   21.79466,
   21.79197,
   21.78934,
   21.78412,
   21.76323,
   21.72146,
   21.67969,
   21.65881,
   21.6575,
   21.65623,
   21.6537,
   21.64864,
   21.63852,
   21.55793,
   21.53784,
   21.52781,
   21.51807,
   21.47911,
   21.44023,
   21.42079,
   21.41107,
   21.40621,
   21.40378,
   21.40142,
   21.32629,
   21.28884,
   21.28416,
   21.2796,
   21.27049,
   21.25229,
   21.17947,
   21.17042,
   21.16592,
   21.16151,
   21.14387,
   21.10858,
   21.07329,
   21.05565,
   21.05346,
   21.0513,
   21.04699,
   21.03836,
   20.96973,
   20.95258,
   20.944,
   20.93558,
   20.90191,
   20.83481,
   20.76897,
   20.73614,
   20.72797,
   20.71986,
   20.70364,
   20.63876,
   20.62267,
   20.60666,
   20.57466,
   20.54265,
   20.52664,
   20.5107,
   20.44731,
   20.384,
   20.321,
   20.25794,
   20.22656,
   20.19506,
   20.13204,
   20.11634,
   20.10056,
   20.069,
   20.03744,
   20.02166,
   20.00576,
   19.94238,
   19.92654,
   19.91862,
   19.91062,
   19.87857,
   19.81464,
   19.75008,
   19.71787,
   19.70979,
   19.70161,
   19.68524,
   19.61979,
   19.61165,
   19.60758,
   19.60344,
   19.58684,
   19.55363,
   19.52044,
   19.50385,
   19.49967,
   19.49543,
   19.48695,
   19.4194,
   19.40252,
   19.39408,
   19.39196,
   19.38979,
   19.38546,
   19.35085,
   19.2818,
   19.21105,
   19.17576,
   19.17135,
   19.16915,
   19.1669,
   19.1578,
   19.13961,
   19.06684,
   19.05779,
   19.05326,
   19.05213,
   19.05097,
   19.04862,
   19.02989,
   18.99243,
   18.95498,
   18.93625,
   18.93155,
   18.9267,
   18.91698,
   18.83964,
   18.82031,
   18.81064,
   18.80823,
   18.80572,
   18.80069,
   18.76051,
   18.68032,
   18.5971,
   18.55556,
   18.55037,
   18.54778,
   18.54648,
   18.54513,
   18.5343,
   18.51264,
   18.426,
   18.41522,
   18.40982,
   18.4071,
   18.40428,
   18.38175,
   18.33668,
   18.29162,
   18.26909,
   18.26346,
   18.25757,
   18.2458,
   18.15196,
   18.1285,
   18.11677,
   18.11384,
   18.11235,
   18.11082,
   18.10469,
   18.05566,
   17.95779,
   17.95626,
   17.95467,
   17.95149,
   17.94511,
   17.93236,
   17.90686,
   17.85586,
   17.80494,
   17.79219,
   17.7789,
   17.75232,
   17.64602,
   17.63277,
   17.62615,
   17.62284,
   17.61939,
   17.59175,
   17.53648,
   17.48121,
   17.45358,
   17.44668,
   17.44492,
   17.44312,
   17.43952,
   17.42513,
   17.31034,
   17.28165,
   17.2673,
   17.26371,
   17.26192,
   17.26006,
   17.2526,
   17.19295,
   17.0739,
   17.07016,
   17.0663,
   17.05858,
   17.04315,
   17.01227,
   16.95053,
   16.88892,
   16.87352,
   16.85758,
   16.82569,
   16.69815,
   16.68225,
   16.6743,
   16.67032,
   16.66831,
   16.66625,
   16.63339,
   16.56767,
   16.50196,
   16.46911,
   16.4609,
   16.45885,
   16.45674,
   16.4525,
   16.43557,
   16.30048,
   16.26671,
   16.24982,
   16.24136,
   16.23268,
   16.16328,
   16.02473,
   16.0204,
   16.01597,
   16.0071,
   15.98935,
   15.95386,
   15.88287,
   15.81201,
   15.7943,
   15.77622,
   15.74001,
   15.59517,
   15.5771,
   15.56806,
   15.56354,
   15.56129,
   15.55899,
   15.52215,
   15.44847,
   15.37479,
   15.33796,
   15.32875,
   15.32413,
   15.31944,
   15.30071,
   15.15119,
   15.11381,
   15.09512,
   15.08577,
   15.0763,
   15.00051,
   14.84915,
   14.84442,
   14.83966,
   14.83009,
   14.81097,
   14.77271,
   14.69619,
   14.61979,
   14.60069,
   14.58145,
   14.54292,
   14.38881,
   14.35034,
   14.31164,
   14.23424,
   14.15686,
   14.11816,
   14.0988,
   14.07937,
   13.92427,
   13.8467,
   13.76906,
   13.61398,
   13.45906,
   13.3817,
   13.36237,
   13.34308,
   13.30452,
   13.1503,
   13.1118,
   13.07349,
   12.99689,
   12.92029,
   12.88199,
   12.86286,
   12.84384,
   12.69191,
   12.65394,
   12.63495,
   12.62545,
   12.61601,
   12.54073,
   12.39033,
   12.38094,
   12.37164,
   12.35304,
   12.31583,
   12.24141,
   12.16709,
   12.14851,
   12.14387,
   12.13928,
   12.13009,
   12.09337,
   11.94649,
   11.90982,
   11.87361,
   11.80123,
   11.72886,
   11.69267,
   11.67461,
   11.65676,
   11.51428,
   11.47866,
   11.46084,
   11.45194,
   11.4475,
   11.44311,
   11.37297,
   11.23284,
   11.22409,
   11.21547,
   11.19824,
   11.16378,
   11.09487,
   11.02602,
   11.00882,
   11.00452,
   11.00027,
   10.99181,
   10.95797,
   10.82265,
   10.78886,
   10.78467,
   10.78052,
   10.77222,
   10.75562,
   10.68924,
   10.62286,
   10.58968,
   10.57309,
   10.55679,
   10.42661,
   10.39406,
   10.37779,
   10.36965,
   10.36559,
   10.36158,
   10.29771,
   10.17009,
   10.16212,
   10.15427,
   10.13862,
   10.10732,
   10.04472,
   9.98218,
   9.966553,
   9.95877,
   9.951101,
   9.920425,
   9.797756,
   9.76712,
   9.763305,
   9.759549,
   9.752038,
   9.737015,
   9.676928,
   9.616847,
   9.586807,
   9.571786,
   9.557039,
   9.439325,
   9.409897,
   9.395184,
   9.387827,
   9.384148,
   9.380515,
   9.3228,
   9.207536,
   9.200337,
   9.196765,
   9.193233,
   9.179103,
   9.150845,
   9.094328,
   9.037815,
   9.023694,
   9.016644,
   9.009715,
   8.981997,
   8.871162,
   8.843507,
   8.840053,
   8.836656,
   8.829876,
   8.816315,
   8.762077,
   8.707844,
   8.680728,
   8.66717,
   8.653841,
   8.547464,
   8.494301,
   8.442142,
   8.338018,
   8.331515,
   8.328273,
   8.325082,
   8.312318,
   8.28679,
   8.235734,
   8.184682,
   8.171926,
   8.165549,
   8.159283,
   8.134246,
   8.034131,
   8.009148,
   8.006027,
   8.002944,
   7.99682,
   7.984572,
   7.935586,
   7.886605,
   7.862115,
   7.849869,
   7.83782,
   7.741787,
   7.69378,
   7.646724,
   7.552776,
   7.546909,
   7.543976,
   7.541093,
   7.529587,
   7.506574,
   7.46055,
   7.414529,
   7.403026,
   7.397275,
   7.391616,
   7.36908,
   7.278937,
   7.256439,
   7.250841,
   7.245334,
   7.234319,
   7.190269,
   7.146224,
   7.124201,
   7.113189,
   7.110444,
   7.107748,
   7.102354,
   7.01614,
   6.973033,
   6.93086,
   6.846666,
   6.836188,
   6.825897,
   6.805316,
   6.764155,
   6.722997,
   6.71271,
   6.707566,
   6.7025,
   6.682391,
   6.601953,
   6.581885,
   6.576875,
   6.571969,
   6.562158,
   6.52294,
   6.483726,
   6.464119,
   6.454316,
   6.451865,
   6.449463,
   6.444673,
   6.368104,
   6.32982,
   6.292443,
   6.21785,
   6.208557,
   6.199463,
   6.181274,
   6.144896,
   6.108524,
   6.099432,
   6.094887,
   6.092621,
   6.090402,
   6.072675,
   6.001764,
   5.984072,
   5.979649,
   5.975327,
   5.966697,
   5.932204,
   5.897715,
   5.88047,
   5.871848,
   5.86757,
   5.863366,
   5.796175,
   5.76258,
   5.729835,
   5.664512,
   5.656362,
   5.648413,
   5.632515,
   5.600719,
   5.568927,
   5.560981,
   5.557007,
   5.555021,
   5.553078,
   5.537609,
   5.475734,
   5.460296,
   5.456436,
   5.452657,
   5.445136,
   5.41508,
   5.385027,
   5.37,
   5.362487,
   5.358748,
   5.355088,
   5.296606,
   5.267366,
   5.265546,
   5.263768,
   5.260212,
   5.2531,
   5.238875,
   5.182065,
   5.174973,
   5.168058,
   5.154238,
   5.126599,
   5.098966,
   5.085178,
   5.071735,
   5.017964,
   5.004548,
   5.001194,
   4.997898,
   4.99136,
   4.965237,
   4.939117,
   4.926057,
   4.919527,
   4.916267,
   4.913084,
   4.862234,
   4.83681,
   4.83367,
   4.830576,
   4.824387,
   4.81201,
   4.762579,
   4.756408,
   4.750375,
   4.738338,
   4.714264,
   4.690196,
   4.678176,
   4.666452,
   4.61956,
   4.60786,
   4.604935,
   4.602049,
   4.596338,
   4.573522,
   4.550709,
   4.539302,
   4.533599,
   4.530747,
   4.527958,
   4.483471,
   4.461228,
   4.458472,
   4.455759,
   4.450335,
   4.439486,
   4.396159,
   4.390751,
   4.385446,
   4.374874,
   4.35373,
   4.332592,
   4.322026,
   4.311708,
   4.270439,
   4.260142,
   4.255017,
   4.249979,
   4.229856,
   4.209735,
   4.199674,
   4.194644,
   4.192128,
   4.189656,
   4.150333,
   4.130672,
   4.128227,
   4.125824,
   4.121019,
   4.111408,
   4.073052,
   4.068266,
   4.063554,
   4.054175,
   4.035417,
   4.016665,
   4.007289,
   3.998113,
   3.961427,
   3.95226,
   3.94769,
   3.943197,
   3.925247,
   3.88938,
   3.85424,
   3.836671,
   3.83448,
   3.832329,
   3.828028,
   3.819424,
   3.785115,
   3.780834,
   3.776609,
   3.768206,
   3.751401,
   3.734609,
   3.726214,
   3.717964,
   3.685052,
   3.676829,
   3.672724,
   3.668687,
   3.652565,
   3.620343,
   3.588749,
   3.572952,
   3.569043,
   3.565172,
   3.557429,
   3.526555,
   3.522703,
   3.518895,
   3.511328,
   3.496195,
   3.481075,
   3.473515,
   3.466078,
   3.436427,
   3.429018,
   3.425315,
   3.421677,
   3.407147,
   3.378103,
   3.349624,
   3.335385,
   3.331857,
   3.328367,
   3.321387,
   3.293556,
   3.286648,
   3.279827,
   3.266186,
   3.252557,
   3.245743,
   3.239036,
   3.212315,
   3.205638,
   3.2023,
   3.199019,
   3.185929,
   3.159759,
   3.134111,
   3.121288,
   3.118107,
   3.114966,
   3.108682,
   3.083631,
   3.07741,
   3.071273,
   3.059,
   3.046739,
   3.040608,
   3.034573,
   3.010546,
   3.004543,
   3.001541,
   2.998588,
   2.986825,
   2.963304,
   2.94027,
   2.928753,
   2.925894,
   2.923074,
   2.917434,
   2.894951,
   2.889366,
   2.883861,
   2.872853,
   2.861855,
   2.856357,
   2.850943,
   2.829406,
   2.824024,
   2.821334,
   2.818685,
   2.808147,
   2.787072,
   2.76645,
   2.756138,
   2.753576,
   2.751052,
   2.746005,
   2.725888,
   2.720889,
   2.715966,
   2.70612,
   2.696286,
   2.691368,
   2.686525,
   2.667273,
   2.657688,
   2.648273,
   2.629442,
   2.61102,
   2.601811,
   2.59952,
   2.597266,
   2.59276,
   2.574801,
   2.570335,
   2.565941,
   2.557154,
   2.548377,
   2.543988,
   2.539663,
   2.522486,
   2.513931,
   2.505531,
   2.488732,
   2.472299,
   2.464084,
   2.456009,
   2.439993,
   2.436009,
   2.432091,
   2.424255,
   2.416428,
   2.412514,
   2.408655,
   2.393338,
   2.385706,
   2.378216,
   2.363236,
   2.348577,
   2.341259,
   2.334046,
   2.319762,
   2.316207,
   2.312712,
   2.305721,
   2.29874,
   2.295249,
   2.291803,
   2.278137,
   2.271326,
   2.264641,
   2.251272,
   2.238192,
   2.231656,
   2.225208,
   2.212454,
   2.209277,
   2.206155,
   2.199911,
   2.193674,
   2.190556,
   2.187475,
   2.175263,
   2.169186,
   2.163205,
   2.151244,
   2.139542,
   2.133695,
   2.127923,
   2.11651,
   2.113665,
   2.11087,
   2.105278,
   2.09414,
   2.083198,
   2.077752,
   2.072389,
   2.061665,
   2.051165,
   2.045919,
   2.040736,
   2.030489,
   2.027934,
   2.025422,
   2.020398,
   2.010388,
   2.000549,
   1.99565,
   1.990824,
   1.981173,
   1.971714,
   1.966989,
   1.962315,
   1.953078,
   1.948507,
   1.943973,
   1.934938,
   1.926051,
   1.921624,
   1.917261,
   1.908534,
   1.899972,
   1.895696,
   1.891461,
   1.883092,
   1.874834,
   1.866637,
   1.858567,
   1.854546,
   1.850579,
   1.842646,
   1.834853,
   1.827103,
   1.819476,
   1.811944,
   1.804463,
   1.797092,
   1.793418,
   1.789791,
   1.782535,
   1.768299,
   1.761327,
   1.754417,
   1.747559,
   1.740796,
   1.737425,
   1.734092,
   1.727427,
   1.714331,
   1.707877,
   1.701475,
   1.695118,
   1.688843,
   1.676426,
   1.664242,
   1.658272,
   1.652346,
   1.646466,
   1.640641,
   1.629123,
   1.617806,
   1.612219,
   1.606669,
   1.60116,
   1.595698,
   1.58489,
   1.574257,
   1.563844,
   1.55869,
   1.553578,
   1.543454,
   1.533486,
   1.523658,
   1.51879,
   1.513961,
   1.504391,
   1.494959,
   1.4857,
   1.476558,
   1.467531,
   1.458628,
   1.449841,
   1.44116,
   1.432584,
   1.42412,
   1.415814,
   1.407588,
   1.399474,
   1.391446,
   1.383529,
   1.375689,
   1.367948,
   1.360289,
   1.352729,
   1.345242,
   1.337842,
   1.33052,
   1.323286,
   1.31612,
   1.309033,
   1.302018,
   1.295111,
   1.28827,
   1.281492,
   1.274782,
   1.26814,
   1.261558,
   1.255036,
   1.248579,
   1.242177,
   1.235833,
   1.229545,
   1.223317,
   1.217136,
   1.211008,
   1.204923,
   1.198892,
   1.192909,
   1.186974,
   1.181074,
   1.175225,
   1.169411,
   1.163643,
   1.157902,
   1.152209,
   1.146543,
   1.140919,
   1.135316,
   1.129757,
   1.124219,
   1.11872,
   1.113236,
   1.107792,
   1.096956,
   1.086213,
   1.075559,
   1.064983,
   1.054481,
   1.044043,
   1.033667,
   1.023343,
   1.013045,
   1.00279,
   0.9925744,
   0.9823921,
   0.9722411,
   0.9621162,
   0.9520159,
   0.941936,
   0.9318528,
   0.9217855,
   0.9117333,
   0.9016937,
   0.8916662,
   0.8816493,
   0.8716427,
   0.8616455,
   0.8516582,
   0.8416449,
   0.8316746,
   0.8216827,
   0.8017629,
   0.7818919,
   0.7620524,
   0.7422988,
   0.7226219,
   0.7030139};
   TGraph *graph = new TGraph(3765,stack2_fx164,stack2_fy164);
   graph->SetName("stack2");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(94);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack2164 = new TH1F("Graph_stack2164","Projection of full_model",3765,2000,8000);
   Graph_stack2164->SetMinimum(0);
   Graph_stack2164->SetMaximum(135.9985);
   Graph_stack2164->SetDirectory(0);
   Graph_stack2164->SetStats(0);
   Graph_stack2164->SetLineWidth(2);
   Graph_stack2164->SetMarkerStyle(20);
   Graph_stack2164->SetMarkerSize(0.2);
   Graph_stack2164->GetXaxis()->SetNdivisions(505);
   Graph_stack2164->GetXaxis()->SetLabelFont(132);
   Graph_stack2164->GetXaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack2164->GetXaxis()->SetTitleFont(132);
   Graph_stack2164->GetYaxis()->SetLabelFont(132);
   Graph_stack2164->GetYaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack2164->GetYaxis()->SetTitleFont(132);
   Graph_stack2164->GetZaxis()->SetLabelFont(132);
   Graph_stack2164->GetZaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack2164->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack2164);
   
   graph->Draw("b");
   
   Double_t stack1_fx165[3694] = {
   2500,
   2506.25,
   2509.375,
   2512.5,
   2515.625,
   2518.75,
   2525,
   2531.25,
   2534.375,
   2537.5,
   2540.625,
   2543.75,
   2550,
   2556.25,
   2559.375,
   2562.5,
   2565.625,
   2568.75,
   2570.312,
   2571.875,
   2575,
   2578.125,
   2579.688,
   2581.25,
   2584.375,
   2587.5,
   2590.625,
   2593.75,
   2595.312,
   2596.875,
   2600,
   2603.125,
   2604.688,
   2606.25,
   2609.375,
   2612.5,
   2615.625,
   2618.75,
   2620.312,
   2621.875,
   2625,
   2628.125,
   2629.688,
   2631.25,
   2634.375,
   2637.5,
   2640.625,
   2643.75,
   2645.312,
   2646.875,
   2650,
   2653.125,
   2654.688,
   2656.25,
   2659.375,
   2660.156,
   2660.938,
   2662.5,
   2665.625,
   2668.75,
   2670.312,
   2671.875,
   2675,
   2678.125,
   2679.688,
   2681.25,
   2684.375,
   2685.156,
   2685.938,
   2687.5,
   2690.625,
   2693.75,
   2695.312,
   2696.875,
   2700,
   2703.125,
   2704.688,
   2706.25,
   2709.375,
   2710.156,
   2710.938,
   2712.5,
   2715.625,
   2718.75,
   2720.312,
   2721.875,
   2725,
   2728.125,
   2729.688,
   2730.469,
   2731.25,
   2734.375,
   2735.156,
   2735.938,
   2737.5,
   2740.625,
   2743.75,
   2745.312,
   2746.875,
   2750,
   2753.125,
   2754.688,
   2755.469,
   2756.25,
   2759.375,
   2760.156,
   2760.938,
   2762.5,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2778.125,
   2779.688,
   2780.469,
   2781.25,
   2784.375,
   2785.156,
   2785.938,
   2787.5,
   2789.062,
   2789.844,
   2790.234,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2803.125,
   2804.688,
   2805.469,
   2806.25,
   2809.375,
   2810.156,
   2810.938,
   2812.5,
   2814.062,
   2814.844,
   2815.234,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2825.391,
   2825.781,
   2826.562,
   2828.125,
   2829.688,
   2830.469,
   2831.25,
   2834.375,
   2835.156,
   2835.938,
   2837.5,
   2839.062,
   2839.844,
   2840.234,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2850.391,
   2850.781,
   2851.562,
   2853.125,
   2854.688,
   2855.469,
   2856.25,
   2859.375,
   2860.156,
   2860.938,
   2862.5,
   2864.062,
   2864.844,
   2865.234,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2875.391,
   2875.781,
   2876.562,
   2878.125,
   2879.688,
   2880.469,
   2881.25,
   2884.375,
   2885.156,
   2885.547,
   2885.938,
   2887.5,
   2889.062,
   2889.844,
   2890.234,
   2890.625,
   2893.75,
   2895.312,
   2896.875,
   2900,
   2900.391,
   2900.781,
   2901.562,
   2903.125,
   2904.688,
   2905.469,
   2906.25,
   2909.375,
   2910.156,
   2910.547,
   2910.938,
   2912.5,
   2914.062,
   2914.844,
   2915.234,
   2915.43,
   2915.625,
   2918.75,
   2920.312,
   2921.875,
   2925,
   2925.391,
   2925.781,
   2926.562,
   2928.125,
   2929.688,
   2930.469,
   2931.25,
   2934.375,
   2935.156,
   2935.547,
   2935.938,
   2937.5,
   2939.062,
   2939.844,
   2940.234,
   2940.43,
   2940.625,
   2943.75,
   2945.312,
   2946.875,
   2950,
   2950.391,
   2950.781,
   2951.562,
   2953.125,
   2954.688,
   2955.469,
   2956.25,
   2959.375,
   2960.156,
   2960.547,
   2960.938,
   2962.5,
   2964.062,
   2964.844,
   2965.234,
   2965.43,
   2965.625,
   2968.75,
   2970.312,
   2970.508,
   2970.703,
   2971.094,
   2971.875,
   2975,
   2975.391,
   2975.781,
   2976.562,
   2978.125,
   2979.688,
   2980.469,
   2981.25,
   2984.375,
   2985.156,
   2985.547,
   2985.938,
   2987.5,
   2990.625,
   2993.75,
   2995.312,
   2995.508,
   2995.703,
   2996.094,
   2996.875,
   3000,
   3000.391,
   3000.781,
   3001.562,
   3003.125,
   3004.688,
   3005.469,
   3006.25,
   3009.375,
   3010.156,
   3010.547,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3020.508,
   3020.703,
   3021.094,
   3021.875,
   3025,
   3025.391,
   3025.781,
   3026.562,
   3028.125,
   3029.688,
   3030.469,
   3031.25,
   3034.375,
   3035.156,
   3035.547,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3045.508,
   3045.703,
   3046.094,
   3046.875,
   3050,
   3050.391,
   3050.586,
   3050.781,
   3051.562,
   3053.125,
   3054.688,
   3055.469,
   3056.25,
   3059.375,
   3060.156,
   3060.547,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3070.508,
   3070.703,
   3071.094,
   3071.875,
   3075,
   3075.391,
   3075.586,
   3075.781,
   3076.562,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.156,
   3085.547,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3095.703,
   3096.094,
   3096.875,
   3100,
   3100.391,
   3100.586,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3105.664,
   3105.859,
   3106.25,
   3109.375,
   3110.156,
   3110.547,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3120.703,
   3121.094,
   3121.875,
   3125,
   3125.391,
   3125.586,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3130.664,
   3130.859,
   3131.25,
   3134.375,
   3135.156,
   3135.547,
   3135.645,
   3135.742,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3145.703,
   3146.094,
   3146.875,
   3150,
   3150.391,
   3150.586,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3155.664,
   3155.859,
   3156.25,
   3159.375,
   3160.156,
   3160.547,
   3160.645,
   3160.742,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3170.703,
   3171.094,
   3171.875,
   3175,
   3175.391,
   3175.586,
   3175.684,
   3175.781,
   3176.562,
   3178.125,
   3179.688,
   3180.469,
   3180.664,
   3180.859,
   3181.25,
   3184.375,
   3185.156,
   3185.547,
   3185.742,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3195.703,
   3196.094,
   3196.875,
   3200,
   3200.781,
   3201.562,
   3203.125,
   3204.688,
   3205.469,
   3205.664,
   3205.859,
   3206.25,
   3209.375,
   3210.156,
   3210.547,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3221.875,
   3225,
   3228.125,
   3229.688,
   3230.469,
   3231.25,
   3234.375,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3245.312,
   3245.703,
   3246.094,
   3246.875,
   3250,
   3250.781,
   3251.562,
   3253.125,
   3254.688,
   3255.469,
   3255.664,
   3255.859,
   3256.25,
   3259.375,
   3260.156,
   3260.547,
   3260.742,
   3260.938,
   3262.5,
   3265.625,
   3265.82,
   3266.016,
   3266.406,
   3267.188,
   3268.75,
   3270.312,
   3270.703,
   3271.094,
   3271.875,
   3275,
   3275.781,
   3276.562,
   3278.125,
   3279.688,
   3280.469,
   3280.859,
   3281.25,
   3284.375,
   3285.156,
   3285.547,
   3285.742,
   3285.938,
   3287.5,
   3290.625,
   3290.82,
   3291.016,
   3291.406,
   3292.188,
   3293.75,
   3295.312,
   3295.703,
   3296.094,
   3296.875,
   3300,
   3300.781,
   3301.562,
   3303.125,
   3304.688,
   3305.469,
   3305.859,
   3306.25,
   3309.375,
   3310.938,
   3312.5,
   3315.625,
   3318.75,
   3320.312,
   3321.875,
   3325,
   3331.25,
   3337.5,
   3340.625,
   3343.75,
   3346.875,
   3350,
   3356.25,
   3362.5,
   3375,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3393.75,
   3396.875,
   3400,
   3403.125,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3418.75,
   3421.875,
   3425,
   3428.125,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3443.75,
   3445.312,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3451.562,
   3453.125,
   3454.688,
   3455.469,
   3455.859,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3466.016,
   3466.406,
   3467.188,
   3468.75,
   3470.312,
   3471.094,
   3471.875,
   3475,
   3475.781,
   3475.977,
   3476.172,
   3476.562,
   3478.125,
   3479.688,
   3480.469,
   3480.859,
   3481.055,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3495.703,
   3495.898,
   3495.996,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3500.977,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3506.055,
   3506.25,
   3509.375,
   3510.938,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3525.977,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.055,
   3531.25,
   3534.375,
   3535.938,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3551.562,
   3553.125,
   3556.25,
   3559.375,
   3560.938,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3575.977,
   3576.074,
   3576.172,
   3576.562,
   3578.125,
   3579.688,
   3580.469,
   3580.859,
   3581.055,
   3581.25,
   3584.375,
   3585.938,
   3586.133,
   3586.328,
   3586.719,
   3587.5,
   3590.625,
   3591.016,
   3591.113,
   3591.211,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3600.977,
   3601.074,
   3601.172,
   3601.562,
   3603.125,
   3604.688,
   3605.469,
   3605.859,
   3606.055,
   3606.104,
   3606.152,
   3606.25,
   3609.375,
   3610.938,
   3611.133,
   3611.328,
   3611.719,
   3612.5,
   3615.625,
   3616.016,
   3616.113,
   3616.211,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3629.688,
   3630.469,
   3630.859,
   3631.055,
   3631.152,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.211,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3656.25,
   3659.375,
   3660.938,
   3661.328,
   3661.719,
   3662.5,
   3665.625,
   3666.016,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3679.688,
   3680.469,
   3680.859,
   3681.055,
   3681.152,
   3681.25,
   3684.375,
   3685.938,
   3686.133,
   3686.23,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.211,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.191,
   3696.289,
   3696.484,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3704.688,
   3705.469,
   3705.859,
   3706.055,
   3706.152,
   3706.201,
   3706.25,
   3709.375,
   3710.938,
   3711.133,
   3711.23,
   3711.328,
   3711.719,
   3712.5,
   3715.625,
   3716.016,
   3716.211,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.191,
   3721.24,
   3721.289,
   3721.484,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.221,
   3726.27,
   3726.367,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.133,
   3736.23,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.27,
   3751.367,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.406,
   3767.188,
   3768.75,
   3770.312,
   3771.094,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.016,
   3791.211,
   3791.309,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.27,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.016,
   3816.211,
   3816.309,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.484,
   3846.875,
   3850,
   3850.781,
   3851.172,
   3851.367,
   3851.562,
   3853.125,
   3856.25,
   3856.348,
   3856.445,
   3856.641,
   3857.031,
   3857.812,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.289,
   3871.387,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3881.348,
   3881.396,
   3881.445,
   3881.641,
   3882.031,
   3882.812,
   3884.375,
   3885.938,
   3886.328,
   3886.377,
   3886.426,
   3886.523,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.289,
   3896.387,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.416,
   3901.465,
   3901.562,
   3903.125,
   3906.25,
   3906.348,
   3906.396,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.426,
   3911.523,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.289,
   3921.387,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.465,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.426,
   3936.523,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3950.781,
   3951.172,
   3951.367,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3966.504,
   3966.602,
   3966.797,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3975.781,
   3976.172,
   3976.367,
   3976.465,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.494,
   3981.543,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.426,
   3986.475,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3991.504,
   3991.602,
   3991.797,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4000.781,
   4001.172,
   4001.367,
   4001.465,
   4001.514,
   4001.562,
   4003.125,
   4006.25,
   4006.445,
   4006.494,
   4006.543,
   4006.641,
   4007.031,
   4007.812,
   4009.375,
   4010.938,
   4011.328,
   4011.523,
   4011.719,
   4012.5,
   4015.625,
   4016.406,
   4016.504,
   4016.602,
   4016.797,
   4017.188,
   4018.75,
   4020.312,
   4021.094,
   4021.484,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4031.641,
   4032.031,
   4032.812,
   4034.375,
   4035.938,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4042.188,
   4043.75,
   4045.312,
   4046.094,
   4046.484,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4056.445,
   4056.543,
   4056.641,
   4057.031,
   4057.812,
   4059.375,
   4060.938,
   4061.328,
   4061.523,
   4061.572,
   4061.621,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4066.504,
   4066.553,
   4066.602,
   4066.797,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.582,
   4071.68,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.445,
   4081.543,
   4081.592,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.328,
   4086.523,
   4086.572,
   4086.621,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.582,
   4096.68,
   4096.875,
   4100,
   4101.562,
   4101.611,
   4101.66,
   4101.758,
   4101.953,
   4102.344,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.328,
   4111.523,
   4111.621,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4141.602,
   4141.797,
   4142.188,
   4143.75,
   4145.312,
   4146.094,
   4146.484,
   4146.68,
   4146.875,
   4150,
   4151.562,
   4151.66,
   4151.758,
   4151.953,
   4152.344,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.328,
   4161.523,
   4161.621,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.699,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.66,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.602,
   4191.699,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4201.758,
   4201.953,
   4202.344,
   4203.125,
   4206.25,
   4206.641,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4217.188,
   4218.75,
   4221.875,
   4225,
   4226.562,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4231.738,
   4231.836,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.797,
   4242.188,
   4243.75,
   4245.312,
   4246.094,
   4246.484,
   4246.68,
   4246.777,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.738,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4261.768,
   4261.816,
   4261.914,
   4262.109,
   4262.5,
   4265.625,
   4266.406,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.777,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.738,
   4281.787,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4286.768,
   4286.816,
   4286.914,
   4287.109,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4295.312,
   4296.094,
   4296.484,
   4296.68,
   4296.777,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.807,
   4301.855,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.738,
   4306.787,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4311.816,
   4311.914,
   4312.109,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4320.312,
   4321.094,
   4321.484,
   4321.68,
   4321.777,
   4321.826,
   4321.875,
   4325,
   4326.562,
   4326.758,
   4326.855,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4331.641,
   4331.836,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4336.816,
   4336.914,
   4337.109,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4351.953,
   4352.344,
   4353.125,
   4356.25,
   4357.031,
   4357.812,
   4359.375,
   4360.938,
   4361.719,
   4362.5,
   4365.625,
   4366.406,
   4366.797,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4381.641,
   4381.836,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4391.895,
   4391.992,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4406.934,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4416.895,
   4416.992,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4431.641,
   4431.836,
   4431.934,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4446.973,
   4447.07,
   4447.266,
   4447.656,
   4448.438,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4456.641,
   4456.836,
   4456.934,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4461.963,
   4462.012,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4466.992,
   4467.188,
   4468.75,
   4471.875,
   4471.973,
   4472.07,
   4472.266,
   4472.656,
   4473.438,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4481.641,
   4481.836,
   4481.934,
   4481.982,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4486.914,
   4487.012,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4496.973,
   4497.07,
   4497.266,
   4497.656,
   4498.438,
   4500,
   4501.562,
   4501.953,
   4502.002,
   4502.051,
   4502.148,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4537.109,
   4537.5,
   4540.625,
   4542.188,
   4543.75,
   4546.875,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4562.109,
   4562.5,
   4565.625,
   4566.406,
   4566.797,
   4566.992,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4590.625,
   4592.188,
   4593.75,
   4596.875,
   4600,
   4601.562,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4617.188,
   4618.75,
   4621.875,
   4622.266,
   4622.656,
   4623.438,
   4625,
   4626.562,
   4626.953,
   4627.148,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4646.875,
   4647.07,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4651.562,
   4651.953,
   4652.148,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.129,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.207,
   4662.305,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.812,
   4709.375,
   4712.5,
   4715.625,
   4717.188,
   4718.75,
   4721.875,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.246,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.227,
   4732.422,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.236,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.5,
   4790.625,
   4792.188,
   4793.75,
   4796.875,
   4797.266,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.422,
   4807.812,
   4809.375,
   4812.5,
   4815.625,
   4817.188,
   4818.75,
   4821.875,
   4822.266,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.422,
   4857.812,
   4859.375,
   4862.5,
   4865.625,
   4867.188,
   4868.75,
   4871.875,
   4872.266,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4878.125,
   4881.25,
   4882.031,
   4882.422,
   4882.812,
   4884.375,
   4885.938,
   4886.719,
   4887.109,
   4887.305,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.363,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4902.441,
   4902.539,
   4902.734,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4910.938,
   4911.719,
   4912.109,
   4912.305,
   4912.402,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.432,
   4917.48,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.363,
   4922.412,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4927.441,
   4927.539,
   4927.734,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4935.938,
   4936.719,
   4937.109,
   4937.305,
   4937.402,
   4937.451,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.432,
   4942.48,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4952.441,
   4952.539,
   4952.734,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4965.625,
   4967.188,
   4967.383,
   4967.48,
   4967.578,
   4967.969,
   4968.75,
   4971.875,
   4972.266,
   4972.461,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4977.441,
   4977.539,
   4977.734,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.52,
   4982.617,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.383,
   5017.48,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.559,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.031,
   5032.422,
   5032.52,
   5032.617,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.568,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.549,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.588,
   5077.637,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5087.598,
   5087.695,
   5087.891,
   5088.281,
   5089.062,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5102.539,
   5102.734,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5115.625,
   5117.188,
   5117.578,
   5117.969,
   5118.75,
   5121.875,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.539,
   5152.637,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.812,
   5159.375,
   5162.5,
   5162.695,
   5162.891,
   5163.281,
   5164.062,
   5165.625,
   5167.188,
   5167.578,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.734,
   5178.125,
   5181.25,
   5182.812,
   5184.375,
   5187.5,
   5190.625,
   5192.188,
   5192.969,
   5193.75,
   5196.875,
   5197.656,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.812,
   5209.375,
   5212.5,
   5212.695,
   5212.891,
   5213.281,
   5214.062,
   5215.625,
   5217.188,
   5217.578,
   5217.773,
   5217.969,
   5218.75,
   5221.875,
   5222.656,
   5223.438,
   5225,
   5226.562,
   5227.344,
   5227.734,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5237.5,
   5237.695,
   5237.891,
   5238.281,
   5239.062,
   5240.625,
   5242.188,
   5242.578,
   5242.773,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5247.754,
   5247.852,
   5248.047,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5262.695,
   5262.793,
   5262.891,
   5263.281,
   5264.062,
   5265.625,
   5267.188,
   5267.578,
   5267.773,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5272.754,
   5272.852,
   5273.047,
   5273.438,
   5275,
   5276.562,
   5277.344,
   5277.734,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5287.695,
   5287.793,
   5287.891,
   5288.281,
   5289.062,
   5290.625,
   5292.188,
   5292.578,
   5292.773,
   5292.969,
   5293.75,
   5296.875,
   5297.656,
   5297.852,
   5298.047,
   5298.438,
   5300,
   5301.562,
   5302.344,
   5302.734,
   5302.832,
   5302.93,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5312.695,
   5312.793,
   5312.891,
   5313.281,
   5314.062,
   5315.625,
   5317.188,
   5317.578,
   5317.773,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5322.852,
   5323.047,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5327.832,
   5327.93,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.578,
   5342.773,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5352.93,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5372.852,
   5373.047,
   5373.438,
   5375,
   5376.562,
   5377.344,
   5377.734,
   5377.93,
   5378.125,
   5381.25,
   5382.812,
   5382.91,
   5383.008,
   5383.203,
   5383.594,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.578,
   5392.773,
   5392.871,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5397.852,
   5397.9,
   5397.949,
   5398.047,
   5398.438,
   5400,
   5401.562,
   5402.344,
   5402.734,
   5402.93,
   5403.125,
   5406.25,
   5407.812,
   5407.91,
   5408.008,
   5408.203,
   5408.594,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.578,
   5417.773,
   5417.871,
   5417.92,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5422.852,
   5422.9,
   5422.925,
   5422.949,
   5423.047,
   5423.438,
   5425,
   5426.562,
   5427.344,
   5427.734,
   5427.93,
   5428.125,
   5431.25,
   5432.812,
   5432.91,
   5432.935,
   5432.959,
   5433.008,
   5433.203,
   5433.594,
   5434.375,
   5437.5,
   5437.891,
   5437.939,
   5437.988,
   5438.086,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5447.852,
   5447.949,
   5448.047,
   5448.438,
   5450,
   5451.562,
   5452.344,
   5452.734,
   5452.93,
   5453.125,
   5456.25,
   5457.812,
   5457.91,
   5457.959,
   5458.008,
   5458.203,
   5458.594,
   5459.375,
   5462.5,
   5462.891,
   5462.988,
   5463.086,
   5463.281,
   5464.062,
   5465.625,
   5467.188,
   5467.969,
   5468.75,
   5471.875,
   5472.656,
   5473.047,
   5473.438,
   5475,
   5478.125,
   5481.25,
   5482.812,
   5483.008,
   5483.203,
   5483.594,
   5484.375,
   5487.5,
   5487.891,
   5487.988,
   5488.086,
   5488.281,
   5489.062,
   5490.625,
   5492.188,
   5492.969,
   5493.75,
   5496.875,
   5497.656,
   5498.047,
   5498.438,
   5500,
   5501.562,
   5502.344,
   5502.734,
   5502.93,
   5503.027,
   5503.125,
   5506.25,
   5507.812,
   5508.008,
   5508.203,
   5508.594,
   5509.375,
   5512.5,
   5512.891,
   5512.988,
   5513.086,
   5513.281,
   5514.062,
   5515.625,
   5517.188,
   5517.969,
   5518.018,
   5518.066,
   5518.164,
   5518.359,
   5518.75,
   5521.875,
   5522.656,
   5523.047,
   5523.438,
   5525,
   5526.562,
   5527.344,
   5527.734,
   5527.93,
   5528.027,
   5528.125,
   5531.25,
   5532.812,
   5533.008,
   5533.203,
   5533.594,
   5534.375,
   5537.5,
   5537.891,
   5538.086,
   5538.281,
   5539.062,
   5540.625,
   5542.188,
   5542.969,
   5543.066,
   5543.164,
   5543.359,
   5543.75,
   5546.875,
   5547.656,
   5548.047,
   5548.438,
   5550,
   5553.125,
   5556.25,
   5557.812,
   5558.203,
   5558.594,
   5559.375,
   5562.5,
   5563.281,
   5564.062,
   5565.625,
   5567.188,
   5567.969,
   5568.75,
   5571.875,
   5575,
   5578.125,
   5581.25,
   5582.812,
   5584.375,
   5587.5,
   5588.281,
   5589.062,
   5590.625,
   5592.188,
   5592.969,
   5593.75,
   5596.875,
   5597.656,
   5598.047,
   5598.438,
   5600,
   5603.125,
   5606.25,
   5607.812,
   5608.203,
   5608.594,
   5609.375,
   5612.5,
   5612.891,
   5613.086,
   5613.281,
   5614.062,
   5615.625,
   5617.188,
   5617.969,
   5618.164,
   5618.359,
   5618.75,
   5621.875,
   5622.656,
   5623.047,
   5623.145,
   5623.242,
   5623.438,
   5625,
   5628.125,
   5631.25,
   5632.812,
   5633.008,
   5633.105,
   5633.203,
   5633.594,
   5634.375,
   5637.5,
   5637.891,
   5638.086,
   5638.135,
   5638.184,
   5638.281,
   5639.062,
   5640.625,
   5642.188,
   5642.969,
   5643.164,
   5643.359,
   5643.75,
   5646.875,
   5647.656,
   5648.047,
   5648.145,
   5648.242,
   5648.438,
   5650,
   5653.125,
   5656.25,
   5657.812,
   5658.008,
   5658.105,
   5658.154,
   5658.203,
   5658.594,
   5659.375,
   5662.5,
   5662.891,
   5663.086,
   5663.184,
   5663.281,
   5664.062,
   5665.625,
   5667.188,
   5667.969,
   5668.164,
   5668.359,
   5668.75,
   5671.875,
   5672.656,
   5673.047,
   5673.145,
   5673.193,
   5673.242,
   5673.438,
   5675,
   5678.125,
   5678.174,
   5678.223,
   5678.32,
   5678.516,
   5678.906,
   5679.688,
   5681.25,
   5682.812,
   5683.203,
   5683.594,
   5684.375,
   5687.5,
   5687.891,
   5688.086,
   5688.184,
   5688.281,
   5689.062,
   5690.625,
   5692.188,
   5692.969,
   5693.164,
   5693.213,
   5693.262,
   5693.359,
   5693.75,
   5696.875,
   5697.656,
   5698.047,
   5698.145,
   5698.193,
   5698.242,
   5698.438,
   5700,
   5703.125,
   5703.223,
   5703.32,
   5703.516,
   5703.906,
   5704.688,
   5706.25,
   5707.812,
   5708.203,
   5708.594,
   5709.375,
   5712.5,
   5712.891,
   5713.086,
   5713.184,
   5713.232,
   5713.281,
   5714.062,
   5715.625,
   5717.188,
   5717.969,
   5718.164,
   5718.213,
   5718.262,
   5718.359,
   5718.75,
   5721.875,
   5722.656,
   5723.047,
   5723.242,
   5723.438,
   5725,
   5728.125,
   5728.223,
   5728.32,
   5728.516,
   5728.906,
   5729.688,
   5731.25,
   5732.812,
   5733.203,
   5733.594,
   5734.375,
   5737.5,
   5737.891,
   5738.086,
   5738.184,
   5738.232,
   5738.281,
   5739.062,
   5740.625,
   5742.188,
   5742.969,
   5743.164,
   5743.262,
   5743.359,
   5743.75,
   5746.875,
   5747.656,
   5748.047,
   5748.242,
   5748.438,
   5750,
   5753.125,
   5753.223,
   5753.32,
   5753.516,
   5753.906,
   5754.688,
   5756.25,
   5757.812,
   5758.203,
   5758.594,
   5759.375,
   5762.5,
   5763.281,
   5764.062,
   5765.625,
   5767.188,
   5767.969,
   5768.359,
   5768.75,
   5771.875,
   5773.438,
   5775,
   5778.125,
   5781.25,
   5782.812,
   5783.203,
   5783.594,
   5784.375,
   5787.5,
   5788.281,
   5789.062,
   5790.625,
   5792.188,
   5792.969,
   5793.359,
   5793.75,
   5796.875,
   5797.656,
   5798.047,
   5798.242,
   5798.438,
   5800,
   5803.125,
   5803.32,
   5803.516,
   5803.906,
   5804.688,
   5806.25,
   5807.812,
   5808.203,
   5808.301,
   5808.398,
   5808.594,
   5809.375,
   5812.5,
   5813.281,
   5814.062,
   5815.625,
   5817.188,
   5817.969,
   5818.359,
   5818.75,
   5821.875,
   5822.656,
   5823.047,
   5823.242,
   5823.34,
   5823.438,
   5825,
   5828.125,
   5828.32,
   5828.516,
   5828.906,
   5829.688,
   5831.25,
   5832.812,
   5833.203,
   5833.301,
   5833.398,
   5833.594,
   5834.375,
   5837.5,
   5838.281,
   5838.379,
   5838.477,
   5838.672,
   5839.062,
   5840.625,
   5842.188,
   5842.969,
   5843.359,
   5843.75,
   5846.875,
   5847.656,
   5848.047,
   5848.242,
   5848.34,
   5848.438,
   5850,
   5853.125,
   5853.32,
   5853.516,
   5853.906,
   5854.688,
   5856.25,
   5857.812,
   5858.203,
   5858.398,
   5858.594,
   5859.375,
   5862.5,
   5863.281,
   5863.379,
   5863.477,
   5863.672,
   5864.062,
   5865.625,
   5867.188,
   5867.969,
   5868.359,
   5868.75,
   5871.875,
   5872.656,
   5873.047,
   5873.242,
   5873.34,
   5873.438,
   5875,
   5878.125,
   5878.32,
   5878.418,
   5878.516,
   5878.906,
   5879.688,
   5881.25,
   5882.812,
   5883.203,
   5883.398,
   5883.594,
   5884.375,
   5887.5,
   5888.281,
   5888.379,
   5888.477,
   5888.672,
   5889.062,
   5890.625,
   5892.188,
   5892.969,
   5893.359,
   5893.75,
   5896.875,
   5898.438,
   5900,
   5903.125,
   5903.32,
   5903.418,
   5903.516,
   5903.906,
   5904.688,
   5906.25,
   5907.812,
   5908.203,
   5908.398,
   5908.594,
   5909.375,
   5912.5,
   5913.281,
   5913.379,
   5913.477,
   5913.672,
   5914.062,
   5915.625,
   5917.188,
   5917.969,
   5918.359,
   5918.75,
   5921.875,
   5923.438,
   5925,
   5928.125,
   5928.32,
   5928.418,
   5928.516,
   5928.906,
   5929.688,
   5931.25,
   5932.812,
   5933.203,
   5933.398,
   5933.594,
   5934.375,
   5937.5,
   5938.281,
   5938.477,
   5938.672,
   5939.062,
   5940.625,
   5942.188,
   5942.969,
   5943.359,
   5943.457,
   5943.555,
   5943.75,
   5946.875,
   5948.438,
   5950,
   5953.125,
   5953.516,
   5953.906,
   5954.688,
   5956.25,
   5957.812,
   5958.203,
   5958.398,
   5958.594,
   5959.375,
   5962.5,
   5963.281,
   5963.477,
   5963.672,
   5964.062,
   5965.625,
   5967.188,
   5967.969,
   5968.359,
   5968.457,
   5968.555,
   5968.75,
   5971.875,
   5973.438,
   5975,
   5978.125,
   5978.516,
   5978.906,
   5979.688,
   5981.25,
   5982.812,
   5983.203,
   5983.398,
   5983.496,
   5983.594,
   5984.375,
   5987.5,
   5988.281,
   5988.477,
   5988.672,
   5989.062,
   5990.625,
   5992.188,
   5992.969,
   5993.359,
   5993.555,
   5993.75,
   5996.875,
   5998.438,
   6000,
   6003.125,
   6003.516,
   6003.906,
   6004.688,
   6006.25,
   6007.812,
   6008.203,
   6008.398,
   6008.496,
   6008.594,
   6009.375,
   6012.5,
   6013.281,
   6013.477,
   6013.672,
   6014.062,
   6015.625,
   6017.188,
   6017.969,
   6018.359,
   6018.555,
   6018.75,
   6021.875,
   6023.438,
   6023.535,
   6023.633,
   6023.828,
   6024.219,
   6025,
   6028.125,
   6028.516,
   6028.906,
   6029.688,
   6031.25,
   6032.812,
   6033.594,
   6034.375,
   6037.5,
   6038.281,
   6038.477,
   6038.672,
   6039.062,
   6040.625,
   6042.188,
   6042.969,
   6043.359,
   6043.555,
   6043.75,
   6046.875,
   6048.438,
   6048.633,
   6048.828,
   6049.219,
   6050,
   6053.125,
   6053.516,
   6053.906,
   6054.688,
   6056.25,
   6057.812,
   6058.594,
   6059.375,
   6062.5,
   6063.281,
   6063.477,
   6063.672,
   6064.062,
   6065.625,
   6067.188,
   6067.969,
   6068.359,
   6068.555,
   6068.75,
   6071.875,
   6073.438,
   6073.633,
   6073.828,
   6074.219,
   6075,
   6078.125,
   6078.516,
   6078.906,
   6079.688,
   6081.25,
   6082.812,
   6083.594,
   6084.375,
   6087.5,
   6088.281,
   6088.672,
   6089.062,
   6090.625,
   6092.188,
   6092.969,
   6093.359,
   6093.555,
   6093.75,
   6096.875,
   6098.438,
   6098.633,
   6098.828,
   6099.219,
   6100,
   6103.125,
   6103.516,
   6103.906,
   6104.688,
   6106.25,
   6107.812,
   6108.594,
   6109.375,
   6112.5,
   6113.281,
   6113.672,
   6114.062,
   6115.625,
   6118.75,
   6121.875,
   6123.438,
   6123.633,
   6123.828,
   6124.219,
   6125,
   6128.125,
   6128.516,
   6128.906,
   6129.688,
   6131.25,
   6132.812,
   6133.594,
   6134.375,
   6137.5,
   6138.281,
   6138.672,
   6139.062,
   6140.625,
   6143.75,
   6146.875,
   6148.438,
   6148.828,
   6149.219,
   6150,
   6153.125,
   6153.516,
   6153.906,
   6154.688,
   6156.25,
   6157.812,
   6158.594,
   6159.375,
   6162.5,
   6163.281,
   6163.672,
   6164.062,
   6165.625,
   6168.75,
   6171.875,
   6173.438,
   6173.828,
   6174.219,
   6175,
   6178.125,
   6178.906,
   6179.688,
   6181.25,
   6182.812,
   6183.594,
   6184.375,
   6187.5,
   6188.281,
   6188.672,
   6189.062,
   6190.625,
   6193.75,
   6196.875,
   6198.438,
   6198.828,
   6199.219,
   6200,
   6203.125,
   6203.906,
   6204.688,
   6206.25,
   6207.812,
   6208.594,
   6209.375,
   6212.5,
   6213.281,
   6213.672,
   6214.062,
   6215.625,
   6218.75,
   6221.875,
   6223.438,
   6223.828,
   6224.219,
   6225,
   6228.125,
   6228.906,
   6229.688,
   6231.25,
   6232.812,
   6233.594,
   6234.375,
   6237.5,
   6238.281,
   6238.672,
   6239.062,
   6240.625,
   6243.75,
   6246.875,
   6248.438,
   6248.828,
   6249.219,
   6250,
   6253.125,
   6253.906,
   6254.688,
   6256.25,
   6257.812,
   6258.594,
   6259.375,
   6262.5,
   6264.062,
   6265.625,
   6268.75,
   6271.875,
   6273.438,
   6273.828,
   6274.219,
   6275,
   6278.125,
   6278.906,
   6279.688,
   6281.25,
   6282.812,
   6283.594,
   6284.375,
   6287.5,
   6289.062,
   6290.625,
   6293.75,
   6296.875,
   6298.438,
   6300,
   6303.125,
   6303.906,
   6304.688,
   6306.25,
   6307.812,
   6308.594,
   6309.375,
   6312.5,
   6314.062,
   6315.625,
   6318.75,
   6321.875,
   6323.438,
   6325,
   6328.125,
   6328.906,
   6329.688,
   6331.25,
   6332.812,
   6333.594,
   6334.375,
   6337.5,
   6339.062,
   6340.625,
   6343.75,
   6346.875,
   6348.438,
   6350,
   6353.125,
   6353.906,
   6354.688,
   6356.25,
   6357.812,
   6358.594,
   6359.375,
   6362.5,
   6364.062,
   6365.625,
   6368.75,
   6371.875,
   6373.438,
   6375,
   6378.125,
   6378.906,
   6379.688,
   6381.25,
   6384.375,
   6387.5,
   6389.062,
   6390.625,
   6393.75,
   6396.875,
   6398.438,
   6400,
   6403.125,
   6403.906,
   6404.688,
   6406.25,
   6409.375,
   6412.5,
   6414.062,
   6415.625,
   6418.75,
   6421.875,
   6423.438,
   6425,
   6428.125,
   6429.688,
   6431.25,
   6434.375,
   6437.5,
   6439.062,
   6440.625,
   6443.75,
   6446.875,
   6448.438,
   6450,
   6453.125,
   6456.25,
   6459.375,
   6462.5,
   6464.062,
   6465.625,
   6468.75,
   6471.875,
   6475,
   6478.125,
   6481.25,
   6484.375,
   6487.5,
   6489.062,
   6490.625,
   6493.75,
   6500,
   6503.125,
   6506.25,
   6509.375,
   6512.5,
   6514.062,
   6515.625,
   6518.75,
   6525,
   6528.125,
   6531.25,
   6534.375,
   6537.5,
   6543.75,
   6550,
   6553.125,
   6556.25,
   6559.375,
   6562.5,
   6568.75,
   6575,
   6578.125,
   6581.25,
   6584.375,
   6587.5,
   6593.75,
   6600,
   6606.25,
   6609.375,
   6612.5,
   6618.75,
   6625,
   6631.25,
   6634.375,
   6637.5,
   6643.75,
   6650,
   6656.25,
   6662.5,
   6668.75,
   6675,
   6681.25,
   6687.5,
   6693.75,
   6700,
   6706.25,
   6712.5,
   6718.75,
   6725,
   6731.25,
   6737.5,
   6743.75,
   6750,
   6756.25,
   6762.5,
   6768.75,
   6775,
   6781.25,
   6787.5,
   6793.75,
   6800,
   6806.25,
   6812.5,
   6818.75,
   6825,
   6831.25,
   6837.5,
   6843.75,
   6850,
   6856.25,
   6862.5,
   6868.75,
   6875,
   6881.25,
   6887.5,
   6893.75,
   6900,
   6906.25,
   6912.5,
   6918.75,
   6925,
   6931.25,
   6937.5,
   6943.75,
   6950,
   6956.25,
   6962.5,
   6968.75,
   6975,
   6981.25,
   6987.5,
   6993.75,
   7000,
   7012.5,
   7025,
   7037.5,
   7050,
   7062.5,
   7075,
   7087.5,
   7100,
   7112.5,
   7125,
   7137.5,
   7150,
   7162.5,
   7175,
   7187.5,
   7200,
   7212.5,
   7225,
   7237.5,
   7250,
   7262.5,
   7275,
   7287.5,
   7300,
   7325,
   7350,
   7375,
   7400,
   7425,
   7450,
   7475,
   7500};
   Double_t stack1_fy165[3694] = {
   0,
   0.5440047,
   0.5560283,
   0.5683572,
   0.5808776,
   0.5937545,
   0.620238,
   0.6480421,
   0.6623401,
   0.6770374,
   0.6919395,
   0.707267,
   0.7387794,
   0.7718459,
   0.7888508,
   0.8063217,
   0.8240339,
   0.8422522,
   0.8514265,
   0.8608489,
   0.8796936,
   0.8992008,
   0.9089617,
   0.9189581,
   0.9391502,
   0.9598843,
   0.9809015,
   1.002519,
   1.013395,
   1.024572,
   1.046925,
   1.070045,
   1.081616,
   1.09346,
   1.117389,
   1.141945,
   1.166832,
   1.192425,
   1.205292,
   1.218519,
   1.244971,
   1.272307,
   1.285992,
   1.299989,
   1.328274,
   1.357278,
   1.386667,
   1.416882,
   1.432062,
   1.447668,
   1.478879,
   1.5111,
   1.527234,
   1.543722,
   1.577048,
   1.58539,
   1.593991,
   1.611194,
   1.645782,
   1.68133,
   1.699176,
   1.717522,
   1.754215,
   1.792053,
   1.811004,
   1.830354,
   1.869468,
   1.879257,
   1.889334,
   1.90951,
   1.950057,
   1.99171,
   2.012606,
   2.034086,
   2.077045,
   2.121296,
   2.143464,
   2.166076,
   2.211791,
   2.22323,
   2.234988,
   2.25855,
   2.305881,
   2.354481,
   2.378846,
   2.403888,
   2.453972,
   2.505507,
   2.531327,
   2.544354,
   2.557643,
   2.610852,
   2.624165,
   2.637828,
   2.665232,
   2.720261,
   2.776742,
   2.805042,
   2.834126,
   2.892293,
   2.952092,
   2.982059,
   2.99716,
   3.012576,
   3.074292,
   3.089733,
   3.105558,
   3.137327,
   3.201099,
   3.266542,
   3.299312,
   3.332996,
   3.400363,
   3.469577,
   3.504269,
   3.521734,
   3.539577,
   3.611004,
   3.628872,
   3.647167,
   3.683926,
   3.720697,
   3.739083,
   3.748276,
   3.757695,
   3.833402,
   3.871292,
   3.910256,
   3.988184,
   4.068224,
   4.108351,
   4.128536,
   4.149177,
   4.2318,
   4.252468,
   4.273614,
   4.316141,
   4.358681,
   4.379951,
   4.390586,
   4.401465,
   4.489067,
   4.532893,
   4.577984,
   4.66818,
   4.679521,
   4.691135,
   4.714363,
   4.760821,
   4.807278,
   4.830627,
   4.854535,
   4.950229,
   4.974164,
   4.99864,
   5.047916,
   5.097205,
   5.121849,
   5.134171,
   5.146759,
   5.248305,
   5.299103,
   5.351374,
   5.455979,
   5.469106,
   5.482581,
   5.509533,
   5.563436,
   5.617339,
   5.644407,
   5.672164,
   5.783249,
   5.811032,
   5.839429,
   5.896659,
   5.953902,
   5.982523,
   5.996834,
   6.011431,
   6.129417,
   6.188435,
   6.249163,
   6.370752,
   6.385979,
   6.401648,
   6.432984,
   6.495656,
   6.558329,
   6.589772,
   6.622054,
   6.751243,
   6.783552,
   6.799907,
   6.816549,
   6.883114,
   6.949693,
   6.982983,
   6.999627,
   7.016573,
   7.153803,
   7.222442,
   7.293034,
   7.434436,
   7.452122,
   7.470324,
   7.506754,
   7.579614,
   7.652475,
   7.688993,
   7.726508,
   7.876626,
   7.914167,
   7.933131,
   7.952456,
   8.029755,
   8.107068,
   8.145724,
   8.165052,
   8.174736,
   8.184684,
   8.3439,
   8.42353,
   8.505312,
   8.669194,
   8.689689,
   8.71072,
   8.752886,
   8.837218,
   8.921551,
   8.963775,
   9.007135,
   9.180629,
   9.224012,
   9.245876,
   9.268173,
   9.357358,
   9.446554,
   9.491153,
   9.513452,
   9.524601,
   9.53604,
   9.719379,
   9.811068,
   9.905017,
   10.09333,
   10.11688,
   10.14096,
   10.1893,
   10.28598,
   10.38266,
   10.43102,
   10.48061,
   10.67904,
   10.72865,
   10.75359,
   10.77902,
   10.88075,
   10.98249,
   11.03336,
   11.0588,
   11.07151,
   11.08449,
   11.29305,
   11.39735,
   11.41045,
   11.4238,
   11.45051,
   11.50392,
   11.71755,
   11.74426,
   11.77147,
   11.82615,
   11.93552,
   12.04488,
   12.09956,
   12.15549,
   12.37931,
   12.43526,
   12.46334,
   12.49194,
   12.60637,
   12.83548,
   13.0694,
   13.18638,
   13.20102,
   13.21595,
   13.24583,
   13.30557,
   13.54455,
   13.57443,
   13.60475,
   13.66576,
   13.78778,
   13.9098,
   13.9708,
   14.03301,
   14.28209,
   14.34437,
   14.37556,
   14.40732,
   14.53438,
   14.78869,
   15.04786,
   15.17745,
   15.19365,
   15.21015,
   15.24318,
   15.30924,
   15.57348,
   15.60652,
   15.63997,
   15.70731,
   15.84198,
   15.97666,
   16.04399,
   16.11251,
   16.38696,
   16.45558,
   16.4899,
   16.52485,
   16.66466,
   16.94442,
   17.22923,
   17.37164,
   17.38944,
   17.40751,
   17.44376,
   17.51628,
   17.80633,
   17.84259,
   17.86078,
   17.87924,
   17.95308,
   18.10076,
   18.24844,
   18.32227,
   18.39731,
   18.69803,
   18.77321,
   18.8108,
   18.84905,
   19.00213,
   19.30839,
   19.62006,
   19.77589,
   19.79536,
   19.81508,
   19.85474,
   19.93406,
   20.25133,
   20.29098,
   20.31083,
   20.33101,
   20.41175,
   20.57324,
   20.73472,
   20.81546,
   20.89745,
   21.22622,
   21.30841,
   21.34951,
   21.39128,
   21.55866,
   21.89344,
   22.2343,
   22.40471,
   22.44753,
   22.49092,
   22.57771,
   22.92486,
   22.96825,
   22.98994,
   23.01202,
   23.10043,
   23.27726,
   23.45408,
   23.54249,
   23.56473,
   23.58725,
   23.63231,
   23.99271,
   24.08281,
   24.12786,
   24.17365,
   24.3574,
   24.72489,
   25.09971,
   25.2871,
   25.33416,
   25.38198,
   25.47762,
   25.86018,
   25.90799,
   25.93189,
   25.9562,
   26.05386,
   26.24918,
   26.44449,
   26.54215,
   26.56666,
   26.59161,
   26.64151,
   27.04063,
   27.1404,
   27.19029,
   27.20278,
   27.21554,
   27.24104,
   27.44506,
   27.85308,
   28.27035,
   28.47899,
   28.53132,
   28.5847,
   28.69146,
   29.11843,
   29.1718,
   29.19848,
   29.22558,
   29.33482,
   29.55331,
   29.77179,
   29.88103,
   29.90837,
   29.93633,
   29.99224,
   30.43946,
   30.55126,
   30.60717,
   30.62114,
   30.63539,
   30.664,
   30.89282,
   31.35047,
   31.81845,
   32.05252,
   32.11113,
   32.17095,
   32.29059,
   32.76911,
   32.82892,
   32.85882,
   32.8738,
   32.88907,
   33.01125,
   33.25561,
   33.49994,
   33.62211,
   33.65265,
   33.68376,
   33.74608,
   34.24453,
   34.36914,
   34.43145,
   34.46277,
   34.4945,
   34.74832,
   35.25597,
   35.77186,
   36.02989,
   36.0944,
   36.15985,
   36.29075,
   36.81431,
   36.94534,
   37.07783,
   37.34282,
   37.60779,
   37.74027,
   37.77339,
   37.80677,
   37.87367,
   38.40877,
   38.54254,
   38.60943,
   38.6766,
   38.94605,
   39.48495,
   40.02614,
   40.29678,
   40.56774,
   41.1099,
   41.65162,
   41.9224,
   42.05779,
   42.19286,
   42.73244,
   43.00202,
   43.27014,
   43.80638,
   44.33826,
   44.60411,
   44.67056,
   44.7364,
   44.86794,
   45.39407,
   45.52552,
   45.65545,
   45.91532,
   46.17516,
   46.30508,
   46.33756,
   46.36982,
   46.43391,
   46.94657,
   47.07473,
   47.13881,
   47.17085,
   47.20248,
   47.45509,
   47.96031,
   47.99174,
   48.02284,
   48.08505,
   48.20945,
   48.45825,
   48.70706,
   48.76925,
   48.83067,
   48.95319,
   49.44324,
   49.56572,
   49.68642,
   49.92782,
   50.16919,
   50.28988,
   50.35005,
   50.40956,
   50.88548,
   51.00446,
   51.06395,
   51.09369,
   51.12314,
   51.35798,
   51.82767,
   51.85697,
   51.88598,
   51.944,
   52.06004,
   52.29213,
   52.52419,
   52.58221,
   52.63979,
   52.75466,
   53.2141,
   53.32894,
   53.44286,
   53.67064,
   53.8984,
   54.01229,
   54.06918,
   54.12575,
   54.57822,
   54.80436,
   55.02946,
   55.47965,
   55.92837,
   56.15267,
   56.37668,
   56.82437,
   57.71909,
   58.61364,
   59.06113,
   59.509,
   59.95705,
   60.40544,
   61.30302,
   62.20152,
   63.99925,
   64.89751,
   65.34622,
   65.57057,
   65.79465,
   66.24284,
   66.69045,
   67.13784,
   67.58475,
   68.03124,
   68.47745,
   68.92318,
   69.14603,
   69.36867,
   69.81393,
   70.25895,
   70.70388,
   71.14888,
   71.59409,
   72.03934,
   72.48523,
   72.70817,
   72.93167,
   73.37866,
   73.82711,
   74.05142,
   74.16369,
   74.27638,
   74.72718,
   74.8399,
   74.95313,
   75.17994,
   75.40676,
   75.52017,
   75.57688,
   75.63389,
   76.09098,
   76.31953,
   76.55012,
   77.01137,
   77.06912,
   77.12738,
   77.2439,
   77.47693,
   77.70997,
   77.82671,
   77.9446,
   78.41618,
   78.53407,
   78.56355,
   78.59341,
   78.65311,
   78.89195,
   79.1308,
   79.25023,
   79.30994,
   79.33995,
   79.37021,
   79.85454,
   80.09671,
   80.34231,
   80.83375,
   80.89526,
   80.95762,
   81.08233,
   81.33175,
   81.58119,
   81.64355,
   81.67473,
   81.69032,
   81.70615,
   81.83278,
   82.3393,
   82.46593,
   82.4976,
   82.52967,
   82.59394,
   82.85106,
   83.10818,
   83.23675,
   83.30103,
   83.33328,
   83.36588,
   83.88773,
   84.14866,
   84.41309,
   84.94231,
   85.00847,
   85.07549,
   85.20954,
   85.47763,
   85.74572,
   85.87992,
   86.01557,
   86.55816,
   86.69381,
   86.72773,
   86.76191,
   86.83043,
   87.10457,
   87.37871,
   87.51579,
   87.58432,
   87.61863,
   87.65317,
   88.20625,
   88.48278,
   88.76108,
   89.31791,
   89.38751,
   89.45742,
   89.59726,
   89.87695,
   90.15674,
   90.29664,
   90.43663,
   90.99715,
   91.13722,
   91.27735,
   91.5574,
   92.11738,
   92.67532,
   92.95429,
   93.23138,
   93.78524,
   93.85447,
   93.92303,
   94.05996,
   94.33383,
   94.60769,
   94.74456,
   94.87942,
   95.41888,
   95.55375,
   95.58747,
   95.60433,
   95.62086,
   95.68699,
   95.95151,
   96.21604,
   96.34831,
   96.41444,
   96.44751,
   96.47988,
   96.99645,
   97.25473,
   97.28682,
   97.3182,
   97.38098,
   97.50652,
   98.00873,
   98.07151,
   98.0871,
   98.10229,
   98.13268,
   98.25425,
   98.49739,
   98.74053,
   98.8621,
   98.97941,
   99.44859,
   99.56589,
   99.59522,
   99.60988,
   99.62413,
   99.68056,
   99.90628,
   100.132,
   100.2449,
   100.3013,
   100.3295,
   100.3366,
   100.3433,
   100.3569,
   100.7905,
   101.0073,
   101.0343,
   101.0603,
   101.1123,
   101.2163,
   101.6326,
   101.6846,
   101.6976,
   101.7101,
   101.7351,
   101.8351,
   102.0351,
   102.2351,
   102.3351,
   102.4315,
   102.8167,
   102.9131,
   102.961,
   103.0076,
   103.1938,
   103.3801,
   103.4732,
   103.5198,
   103.543,
   103.5546,
   103.5659,
   103.9278,
   104.1087,
   104.1313,
   104.1534,
   104.1976,
   104.286,
   104.6394,
   104.6836,
   104.7056,
   104.7273,
   104.814,
   104.9876,
   105.1611,
   105.2479,
   105.3336,
   105.676,
   105.7616,
   105.8044,
   105.8468,
   106.0162,
   106.355,
   106.6909,
   106.8589,
   106.9008,
   106.9423,
   107.0255,
   107.3583,
   107.3999,
   107.4412,
   107.5233,
   107.6877,
   107.852,
   107.9342,
   108.0151,
   108.3382,
   108.4189,
   108.4593,
   108.4987,
   108.6563,
   108.8139,
   108.8927,
   108.9321,
   108.9518,
   108.9617,
   108.9713,
   109.276,
   109.4283,
   109.4474,
   109.4567,
   109.4658,
   109.5022,
   109.575,
   109.8664,
   109.9028,
   109.9209,
   109.9381,
   110.0068,
   110.1443,
   110.2817,
   110.3505,
   110.3591,
   110.3671,
   110.3831,
   110.415,
   110.6707,
   110.7347,
   110.7666,
   110.7961,
   110.913,
   111.03,
   111.0885,
   111.1178,
   111.1324,
   111.1397,
   111.1433,
   111.1467,
   111.3568,
   111.4619,
   111.4751,
   111.4815,
   111.4873,
   111.5104,
   111.5566,
   111.7416,
   111.7647,
   111.7763,
   111.7863,
   111.826,
   111.9056,
   111.9852,
   112.025,
   112.03,
   112.0323,
   112.0344,
   112.0427,
   112.0594,
   112.1928,
   112.2262,
   112.2429,
   112.245,
   112.2467,
   112.2501,
   112.2569,
   112.3112,
   112.4198,
   112.5054,
   112.5482,
   112.5536,
   112.5563,
   112.5584,
   112.5665,
   112.5827,
   112.6477,
   112.6558,
   112.6599,
   112.663,
   112.6748,
   112.6985,
   112.7221,
   112.7339,
   112.7367,
   112.7388,
   112.7429,
   112.7759,
   112.7842,
   112.7883,
   112.7893,
   112.79,
   112.7914,
   112.8026,
   112.825,
   112.8407,
   112.8486,
   112.8505,
   112.852,
   112.8552,
   112.8679,
   112.8711,
   112.8744,
   112.881,
   112.8876,
   112.8909,
   112.895,
   112.912,
   112.9163,
   112.9184,
   112.9211,
   112.933,
   112.9566,
   112.9891,
   113.0054,
   113.0096,
   113.015,
   113.0258,
   113.069,
   113.0744,
   113.0771,
   113.0785,
   113.0802,
   113.094,
   113.1214,
   113.1489,
   113.1627,
   113.1661,
   113.1703,
   113.1787,
   113.2459,
   113.2627,
   113.2711,
   113.2732,
   113.2756,
   113.2806,
   113.3203,
   113.3998,
   113.4908,
   113.5364,
   113.5479,
   113.5606,
   113.5861,
   113.688,
   113.7007,
   113.7071,
   113.7103,
   113.7137,
   113.7415,
   113.7971,
   113.8526,
   113.8804,
   113.8874,
   113.8947,
   113.9095,
   114.0281,
   114.0578,
   114.0726,
   114.0801,
   114.0878,
   114.1498,
   114.2737,
   114.4006,
   114.4641,
   114.48,
   114.4959,
   114.5277,
   114.6552,
   114.6871,
   114.7184,
   114.7811,
   114.8438,
   114.8751,
   114.8906,
   114.9057,
   115.0262,
   115.0563,
   115.0714,
   115.0789,
   115.086,
   115.1425,
   115.2555,
   115.259,
   115.2623,
   115.2687,
   115.2815,
   115.3072,
   115.3586,
   115.4099,
   115.4228,
   115.4341,
   115.4566,
   115.5464,
   115.5686,
   115.5872,
   115.6244,
   115.6616,
   115.6802,
   115.6848,
   115.687,
   115.6888,
   115.6959,
   115.7524,
   115.7666,
   115.7736,
   115.7772,
   115.7795,
   115.7978,
   115.8345,
   115.8356,
   115.8361,
   115.8363,
   115.8373,
   115.8391,
   115.8429,
   115.8504,
   115.8579,
   115.8597,
   115.86,
   115.8599,
   115.8597,
   115.8592,
   115.8571,
   115.849,
   115.8468,
   115.8388,
   115.8226,
   115.8065,
   115.7984,
   115.7964,
   115.7954,
   115.7937,
   115.7866,
   115.7297,
   115.7155,
   115.7084,
   115.7048,
   115.7038,
   115.7025,
   115.7,
   115.6592,
   115.5776,
   115.575,
   115.5737,
   115.5722,
   115.5656,
   115.5523,
   115.5259,
   115.473,
   115.4201,
   115.4069,
   115.4035,
   115.3995,
   115.3914,
   115.3592,
   115.2303,
   115.1981,
   115.1605,
   115.0854,
   115.0102,
   114.9726,
   114.9631,
   114.9584,
   114.9534,
   114.9321,
   114.7624,
   114.72,
   114.6987,
   114.6881,
   114.6826,
   114.6768,
   114.5835,
   114.3971,
   114.3853,
   114.3728,
   114.3478,
   114.2978,
   114.1977,
   114.0977,
   114.0726,
   114.0664,
   114.0598,
   114.0467,
   113.9941,
   113.7838,
   113.7312,
   113.6771,
   113.5687,
   113.4603,
   113.406,
   113.3789,
   113.3516,
   113.1324,
   113.0776,
   113.0503,
   113.0366,
   113.0228,
   112.914,
   112.6963,
   112.6827,
   112.6695,
   112.643,
   112.5899,
   112.4839,
   112.3779,
   112.3514,
   112.3383,
   112.3256,
   112.275,
   112.0724,
   112.0218,
   112.0156,
   112.0097,
   111.9978,
   111.9742,
   111.8795,
   111.7848,
   111.7374,
   111.7138,
   111.6922,
   111.5192,
   111.476,
   111.4543,
   111.4435,
   111.4381,
   111.4333,
   111.3564,
   111.2027,
   111.1931,
   111.1908,
   111.1887,
   111.1846,
   111.1681,
   111.1351,
   111.069,
   111.0029,
   110.9864,
   110.9823,
   110.9802,
   110.9784,
   110.9716,
   110.9444,
   110.8354,
   110.8081,
   110.8048,
   110.8022,
   110.7969,
   110.7863,
   110.7438,
   110.7014,
   110.6802,
   110.6696,
   110.6619,
   110.6013,
   110.5861,
   110.5786,
   110.5748,
   110.5729,
   110.572,
   110.5715,
   110.553,
   110.5161,
   110.5138,
   110.5132,
   110.5129,
   110.5124,
   110.5106,
   110.5069,
   110.4996,
   110.4923,
   110.4905,
   110.4897,
   110.49,
   110.4914,
   110.497,
   110.4984,
   110.4986,
   110.4992,
   110.5007,
   110.5036,
   110.5151,
   110.5266,
   110.5323,
   110.5352,
   110.5397,
   110.5767,
   110.5953,
   110.6188,
   110.6659,
   110.672,
   110.6786,
   110.6918,
   110.7182,
   110.7446,
   110.7579,
   110.7714,
   110.8253,
   110.8388,
   110.8516,
   110.8769,
   110.9021,
   110.9147,
   110.921,
   110.9265,
   110.9687,
   110.9898,
   111.0045,
   111.0341,
   111.036,
   111.0369,
   111.0374,
   111.039,
   111.0422,
   111.0486,
   111.055,
   111.0566,
   111.0574,
   111.0575,
   111.0574,
   111.0571,
   111.0552,
   111.0476,
   111.0457,
   111.0455,
   111.0454,
   111.045,
   111.0431,
   111.0392,
   111.0236,
   111.0081,
   111.0004,
   110.9965,
   110.9954,
   110.9937,
   110.9901,
   110.9333,
   110.9049,
   110.863,
   110.779,
   110.7738,
   110.7712,
   110.7698,
   110.768,
   110.754,
   110.726,
   110.6701,
   110.6141,
   110.6001,
   110.5931,
   110.5914,
   110.5893,
   110.585,
   110.55,
   110.4104,
   110.3755,
   110.3667,
   110.3563,
   110.3355,
   110.2524,
   110.1693,
   110.1277,
   110.1069,
   110.1017,
   110.0959,
   110.0839,
   109.8929,
   109.7973,
   109.7943,
   109.7909,
   109.7843,
   109.7709,
   109.7443,
   109.691,
   109.4777,
   109.4508,
   109.4218,
   109.3637,
   109.2475,
   109.1314,
   109.1024,
   109.0878,
   109.0805,
   109.0728,
   109.0109,
   108.7632,
   108.7013,
   108.6858,
   108.6697,
   108.6373,
   108.5079,
   108.3784,
   108.3137,
   108.2813,
   108.265,
   108.2484,
   107.9825,
   107.8495,
   107.7152,
   107.4465,
   107.413,
   107.3796,
   107.3127,
   107.1791,
   107.0455,
   106.9788,
   106.9133,
   106.6514,
   106.586,
   106.5696,
   106.5537,
   106.522,
   106.3955,
   106.269,
   106.2058,
   106.1742,
   106.1585,
   106.1434,
   105.9024,
   105.7818,
   105.7744,
   105.7673,
   105.7531,
   105.7248,
   105.6681,
   105.4415,
   105.4132,
   105.3868,
   105.3342,
   105.229,
   105.1238,
   105.0975,
   105.0844,
   105.0778,
   105.0715,
   105.0233,
   104.8303,
   104.7821,
   104.77,
   104.7642,
   104.7587,
   104.7368,
   104.6493,
   104.5618,
   104.5181,
   104.4962,
   104.4853,
   104.4755,
   104.3183,
   104.2397,
   104.2348,
   104.2304,
   104.2216,
   104.2041,
   104.1691,
   104.029,
   104.0115,
   103.9958,
   103.9647,
   103.9027,
   103.8406,
   103.8097,
   103.7822,
   103.6723,
   103.6448,
   103.6379,
   103.6345,
   103.6314,
   103.6192,
   103.5703,
   103.5215,
   103.4971,
   103.4848,
   103.4787,
   103.4732,
   103.3853,
   103.3414,
   103.336,
   103.331,
   103.3209,
   103.3008,
   103.2204,
   103.2103,
   103.2007,
   103.1818,
   103.144,
   103.1062,
   103.0873,
   103.0689,
   102.9955,
   102.9586,
   102.9217,
   102.8477,
   102.7709,
   102.7325,
   102.7276,
   102.7225,
   102.7122,
   102.6916,
   102.6093,
   102.599,
   102.5964,
   102.5936,
   102.588,
   102.5655,
   102.5204,
   102.4754,
   102.4528,
   102.4279,
   102.3277,
   102.3027,
   102.2899,
   102.2759,
   102.2197,
   102.1635,
   102.1354,
   102.1214,
   102.1144,
   102.1107,
   102.1068,
   101.9801,
   101.9168,
   101.9088,
   101.8999,
   101.882,
   101.8463,
   101.7034,
   101.6855,
   101.6811,
   101.6762,
   101.6661,
   101.6258,
   101.5453,
   101.4648,
   101.4245,
   101.422,
   101.4192,
   101.4135,
   101.4022,
   101.3796,
   101.1986,
   101.1534,
   101.1305,
   101.1052,
   101.0039,
   100.9026,
   100.852,
   100.8267,
   100.814,
   100.8076,
   100.8006,
   100.5748,
   100.462,
   100.4478,
   100.4323,
   100.401,
   100.3385,
   100.0881,
   100.0568,
   100.049,
   100.045,
   100.0407,
   100.0234,
   99.9544,
   99.81631,
   99.67822,
   99.60917,
   99.60485,
   99.60028,
   99.59081,
   99.57188,
   99.53401,
   99.23101,
   99.15525,
   99.11732,
   99.07603,
   98.91078,
   98.74553,
   98.66291,
   98.62159,
   98.60094,
   98.59061,
   98.57959,
   98.22122,
   98.04204,
   98.01963,
   98.01398,
   98.00795,
   97.99588,
   97.9476,
   97.85106,
   97.46483,
   97.41654,
   97.40446,
   97.39842,
   97.39213,
   97.36628,
   97.26288,
   97.05608,
   96.84924,
   96.74582,
   96.73285,
   96.7191,
   96.69159,
   96.63658,
   96.19639,
   96.08633,
   96.03131,
   95.9733,
   95.74059,
   95.50787,
   95.39152,
   95.33334,
   95.30425,
   95.28971,
   95.2824,
   95.27476,
   94.78587,
   94.54142,
   94.51086,
   94.49539,
   94.47945,
   94.41567,
   94.28812,
   93.77793,
   93.71416,
   93.68226,
   93.6492,
   93.51695,
   93.25247,
   92.98801,
   92.85578,
   92.83925,
   92.82233,
   92.78826,
   92.72014,
   92.17527,
   92.03907,
   91.97096,
   91.90142,
   91.62255,
   91.06474,
   90.49737,
   90.21368,
   90.14257,
   90.07084,
   89.92738,
   89.35359,
   89.20996,
   89.0657,
   88.77719,
   88.4886,
   88.34431,
   88.20012,
   87.6229,
   87.47869,
   87.40659,
   87.33455,
   87.04724,
   86.47262,
   85.9031,
   85.61834,
   85.54733,
   85.47705,
   85.33648,
   84.77422,
   84.70394,
   84.6688,
   84.63409,
   84.49578,
   84.21917,
   83.94256,
   83.80426,
   83.76977,
   83.73585,
   83.668,
   83.12522,
   82.98952,
   82.92168,
   82.90475,
   82.88814,
   82.85491,
   82.58926,
   82.05795,
   81.53874,
   81.27918,
   81.2145,
   81.15119,
   81.02456,
   80.51805,
   80.45474,
   80.42308,
   80.40737,
   80.39193,
   80.26851,
   80.02168,
   79.77484,
   79.65143,
   79.62058,
   79.59053,
   79.53044,
   79.0497,
   78.92951,
   78.86942,
   78.85441,
   78.83968,
   78.81044,
   78.57655,
   78.10875,
   77.65374,
   77.42634,
   77.36959,
   77.31438,
   77.20395,
   76.76222,
   76.707,
   76.67939,
   76.66559,
   76.65221,
   76.5451,
   76.33088,
   76.11667,
   76.00956,
   75.98278,
   75.95676,
   75.90491,
   75.49013,
   75.38644,
   75.33459,
   75.3089,
   75.28386,
   75.08355,
   74.68293,
   74.67056,
   74.65851,
   74.63439,
   74.58616,
   74.4897,
   74.29679,
   74.10388,
   74.05566,
   74.00938,
   73.91682,
   73.54658,
   73.50031,
   73.47717,
   73.46561,
   73.4544,
   73.36594,
   73.189,
   73.01206,
   72.92359,
   72.90148,
   72.89596,
   72.8907,
   72.88017,
   72.83808,
   72.50138,
   72.41721,
   72.37512,
   72.35422,
   72.33429,
   72.17489,
   71.85609,
   71.84615,
   71.83676,
   71.81799,
   71.78045,
   71.70535,
   71.55517,
   71.405,
   71.36745,
   71.33212,
   71.26173,
   70.98018,
   70.94499,
   70.92739,
   70.9186,
   70.9142,
   70.91009,
   70.84441,
   70.71304,
   70.58168,
   70.51599,
   70.49959,
   70.49153,
   70.48389,
   70.45335,
   70.20911,
   70.14806,
   70.11754,
   70.10227,
   70.08811,
   69.97487,
   69.7484,
   69.74133,
   69.73464,
   69.72153,
   69.6953,
   69.64283,
   69.53791,
   69.43298,
   69.40675,
   69.40347,
   69.40043,
   69.39434,
   69.38217,
   69.33348,
   69.13872,
   69.0901,
   69.0447,
   68.95391,
   68.8631,
   68.8177,
   68.80633,
   68.80065,
   68.79532,
   68.77399,
   68.60327,
   68.56058,
   68.53923,
   68.52856,
   68.51836,
   68.4372,
   68.27487,
   68.26479,
   68.25501,
   68.23544,
   68.1963,
   68.11802,
   68.03972,
   68.02015,
   68.00089,
   67.9625,
   67.80897,
   67.77081,
   67.73248,
   67.65581,
   67.57914,
   67.54081,
   67.52163,
   67.50237,
   67.34728,
   67.26954,
   67.18993,
   67.03071,
   67.02072,
   67.0104,
   66.98977,
   66.9485,
   66.86597,
   66.78344,
   66.7628,
   66.74151,
   66.69847,
   66.5263,
   66.48326,
   66.43832,
   66.34833,
   66.25833,
   66.21334,
   66.19071,
   66.16722,
   65.97922,
   65.93221,
   65.9087,
   65.89695,
   65.88492,
   65.7871,
   65.59145,
   65.57922,
   65.56657,
   65.54127,
   65.49065,
   65.38942,
   65.2882,
   65.26289,
   65.23711,
   65.1851,
   64.97709,
   64.92509,
   64.87215,
   64.76614,
   64.66014,
   64.60713,
   64.5806,
   64.55383,
   64.33947,
   64.23229,
   64.12503,
   63.91027,
   63.69663,
   63.58985,
   63.53668,
   63.48393,
   63.273,
   63.22026,
   63.16836,
   63.06474,
   62.96112,
   62.90931,
   62.8834,
   62.85803,
   62.65507,
   62.55369,
   62.45438,
   62.25577,
   62.23112,
   62.20677,
   62.15808,
   62.06069,
   61.96329,
   61.93902,
   61.92688,
   61.91479,
   61.86678,
   61.67476,
   61.62679,
   61.57901,
   61.48351,
   61.38801,
   61.34026,
   61.31638,
   61.29261,
   61.10091,
   61.00501,
   60.90757,
   60.7127,
   60.70052,
   60.68813,
   60.66306,
   60.61293,
   60.51268,
   60.41243,
   60.38736,
   60.37483,
   60.3618,
   60.30965,
   60.10105,
   60.0489,
   60.04239,
   60.03563,
   60.02194,
   59.99457,
   59.88509,
   59.77561,
   59.72086,
   59.69349,
   59.68649,
   59.67926,
   59.66479,
   59.43354,
   59.31783,
   59.19536,
   58.95042,
   58.93513,
   58.92748,
   58.91937,
   58.88694,
   58.82209,
   58.69239,
   58.56268,
   58.53025,
   58.51404,
   58.49705,
   58.42857,
   58.15462,
   58.08614,
   58.06882,
   58.05083,
   58.01486,
   57.87097,
   57.72708,
   57.65514,
   57.61916,
   57.61011,
   57.60072,
   57.58195,
   57.28179,
   57.13171,
   56.97653,
   56.66614,
   56.62718,
   56.58745,
   56.50799,
   56.34906,
   56.19014,
   56.11049,
   56.02997,
   55.7079,
   55.6272,
   55.54657,
   55.38533,
   55.06287,
   54.74309,
   54.5832,
   54.42653,
   54.1133,
   54.07429,
   54.03637,
   53.96054,
   53.80888,
   53.6572,
   53.61927,
   53.60031,
   53.59091,
   53.58184,
   53.50922,
   53.21866,
   53.14603,
   53.12786,
   53.11062,
   53.07619,
   52.93847,
   52.80073,
   52.73186,
   52.69743,
   52.68882,
   52.68058,
   52.66443,
   52.40574,
   52.27639,
   52.27235,
   52.26855,
   52.26102,
   52.24595,
   52.21583,
   52.15558,
   51.91458,
   51.88456,
   51.85667,
   51.80089,
   51.68932,
   51.57776,
   51.54986,
   51.53591,
   51.52894,
   51.52249,
   51.47104,
   51.26527,
   51.21383,
   51.20096,
   51.18896,
   51.16527,
   51.07049,
   50.97571,
   50.92832,
   50.90463,
   50.89297,
   50.88204,
   50.70703,
   50.61953,
   50.61412,
   50.60904,
   50.59888,
   50.57857,
   50.53795,
   50.37543,
   50.35512,
   50.33606,
   50.29798,
   50.22181,
   50.14565,
   50.10774,
   50.07161,
   49.92708,
   49.89095,
   49.8819,
   49.87312,
   49.85574,
   49.78619,
   49.71665,
   49.68187,
   49.66449,
   49.64732,
   49.51145,
   49.44352,
   49.37616,
   49.2416,
   49.22478,
   49.20789,
   49.17411,
   49.10654,
   49.03901,
   49.00522,
   48.971,
   48.83413,
   48.79991,
   48.78259,
   48.76523,
   48.69535,
   48.55538,
   48.41195,
   48.34024,
   48.26659,
   48.11894,
   48.10048,
   48.08153,
   48.04346,
   47.96733,
   47.8912,
   47.85311,
   47.81383,
   47.65671,
   47.61743,
   47.59765,
   47.57738,
   47.49632,
   47.41525,
   47.37472,
   47.35445,
   47.34432,
   47.33395,
   47.16678,
   47.0832,
   47.07267,
   47.06191,
   47.0404,
   46.99737,
   46.82521,
   46.80369,
   46.7817,
   46.73745,
   46.64897,
   46.56048,
   46.51624,
   46.4709,
   46.28948,
   46.24413,
   46.22137,
   46.19822,
   46.10559,
   45.92021,
   45.73205,
   45.63797,
   45.54317,
   45.35338,
   45.3297,
   45.30598,
   45.25852,
   45.1636,
   45.06872,
   45.02128,
   44.97433,
   44.78664,
   44.73972,
   44.71632,
   44.69341,
   44.60181,
   44.51019,
   44.46439,
   44.44149,
   44.43003,
   44.41885,
   44.24279,
   44.15476,
   44.14374,
   44.13334,
   44.11258,
   44.07108,
   43.90502,
   43.88425,
   43.87906,
   43.87414,
   43.86457,
   43.82628,
   43.74969,
   43.67309,
   43.63479,
   43.6302,
   43.6259,
   43.61731,
   43.60014,
   43.46261,
   43.42823,
   43.41112,
   43.3962,
   43.33652,
   43.27684,
   43.247,
   43.23208,
   43.22462,
   43.22089,
   43.21773,
   43.1186,
   43.06904,
   43.06286,
   43.06141,
   43.06021,
   43.05779,
   43.04812,
   43.02878,
   42.95146,
   42.94181,
   42.9394,
   42.93819,
   42.93726,
   42.93383,
   42.92019,
   42.89289,
   42.8656,
   42.85196,
   42.85037,
   42.84938,
   42.8474,
   42.84344,
   42.81186,
   42.80396,
   42.80001,
   42.79881,
   42.79431,
   42.78982,
   42.78757,
   42.78645,
   42.78589,
   42.78561,
   42.78556,
   42.78573,
   42.79824,
   42.8045,
   42.80528,
   42.80549,
   42.80592,
   42.80692,
   42.81097,
   42.81906,
   42.85143,
   42.85547,
   42.85757,
   42.8607,
   42.87323,
   42.89827,
   42.92332,
   42.93584,
   42.9374,
   42.93939,
   42.94347,
   42.95163,
   43.01691,
   43.03323,
   43.04139,
   43.05096,
   43.0898,
   43.16759,
   43.25469,
   43.29824,
   43.30376,
   43.30653,
   43.30936,
   43.32105,
   43.34442,
   43.43793,
   43.44965,
   43.45551,
   43.4615,
   43.48572,
   43.53417,
   43.58261,
   43.60683,
   43.60981,
   43.61284,
   43.61894,
   43.63115,
   43.72847,
   43.7528,
   43.76497,
   43.76792,
   43.77091,
   43.77689,
   43.82436,
   43.91929,
   44.00919,
   44.05414,
   44.05975,
   44.06256,
   44.06517,
   44.07546,
   44.09605,
   44.1784,
   44.1887,
   44.19384,
   44.19849,
   44.21662,
   44.25287,
   44.28912,
   44.30724,
   44.31163,
   44.31542,
   44.32298,
   44.38352,
   44.39865,
   44.40622,
   44.40807,
   44.40952,
   44.41243,
   44.43576,
   44.48243,
   44.51362,
   44.52918,
   44.53112,
   44.53209,
   44.53274,
   44.53452,
   44.53807,
   44.55225,
   44.55401,
   44.55489,
   44.55512,
   44.55501,
   44.55403,
   44.55206,
   44.55009,
   44.54911,
   44.54879,
   44.54736,
   44.5445,
   44.52158,
   44.51585,
   44.51298,
   44.51227,
   44.51102,
   44.50837,
   44.48713,
   44.44467,
   44.38263,
   44.3515,
   44.34349,
   44.33323,
   44.31272,
   44.23069,
   44.22044,
   44.21531,
   44.21268,
   44.20951,
   44.18415,
   44.13343,
   44.0827,
   44.05734,
   44.051,
   44.04357,
   44.02854,
   43.90829,
   43.87823,
   43.8632,
   43.85944,
   43.85741,
   43.85534,
   43.8467,
   43.77761,
   43.63942,
   43.63718,
   43.63491,
   43.63006,
   43.62037,
   43.60098,
   43.56221,
   43.48467,
   43.40712,
   43.38768,
   43.36633,
   43.32364,
   43.15285,
   43.1315,
   43.12083,
   43.11549,
   43.10977,
   43.06347,
   42.97088,
   42.87829,
   42.83199,
   42.82042,
   42.81739,
   42.81433,
   42.80819,
   42.78341,
   42.58518,
   42.53562,
   42.51084,
   42.49832,
   42.4852,
   42.38023,
   42.17029,
   42.16349,
   42.15661,
   42.14285,
   42.11534,
   42.06031,
   41.95025,
   41.84009,
   41.81255,
   41.7839,
   41.72653,
   41.49704,
   41.43952,
   41.38014,
   41.26139,
   41.14264,
   41.08326,
   41.06841,
   41.05327,
   41.02271,
   40.77819,
   40.71706,
   40.68649,
   40.67119,
   40.65553,
   40.5302,
   40.27955,
   40.0237,
   39.89568,
   39.8637,
   39.83115,
   39.76593,
   39.50511,
   39.43986,
   39.37358,
   39.24102,
   39.10846,
   39.04218,
   39.00891,
   38.97528,
   38.70622,
   38.63895,
   38.60532,
   38.5885,
   38.57148,
   38.43511,
   38.16237,
   38.14526,
   38.12799,
   38.09346,
   38.0244,
   37.88628,
   37.74816,
   37.71363,
   37.67875,
   37.60884,
   37.32921,
   37.25929,
   37.18855,
   37.04706,
   36.90558,
   36.83484,
   36.81709,
   36.80821,
   36.79938,
   36.7636,
   36.47735,
   36.40578,
   36.37,
   36.35211,
   36.33406,
   36.1893,
   35.8998,
   35.88167,
   35.86337,
   35.82679,
   35.75361,
   35.60726,
   35.46091,
   35.42433,
   35.38744,
   35.31349,
   35.0177,
   34.94375,
   34.86909,
   34.71973,
   34.57036,
   34.49568,
   34.45829,
   34.42062,
   34.1192,
   33.96839,
   33.81649,
   33.5127,
   33.20707,
   33.0542,
   32.97755,
   32.90084,
   32.59361,
   32.5168,
   32.43984,
   32.28591,
   32.13197,
   32.055,
   32.01651,
   31.97792,
   31.66986,
   31.51585,
   31.36217,
   31.05483,
   31.03578,
   31.01666,
   30.97842,
   30.90193,
   30.74896,
   30.59608,
   30.55786,
   30.53888,
   30.51984,
   30.44402,
   30.14076,
   30.06495,
   29.98992,
   29.84001,
   29.6901,
   29.61515,
   29.57768,
   29.54075,
   29.24532,
   29.09775,
   28.95269,
   28.66257,
   28.64444,
   28.62661,
   28.59112,
   28.52014,
   28.37817,
   28.23621,
   28.20072,
   28.18304,
   28.16573,
   28.0965,
   27.81956,
   27.75033,
   27.74166,
   27.73325,
   27.71644,
   27.6828,
   27.5482,
   27.41359,
   27.34629,
   27.31264,
   27.27998,
   27.01911,
   26.88884,
   26.76283,
   26.51083,
   26.49508,
   26.48728,
   26.47971,
   26.44937,
   26.38869,
   26.26732,
   26.14595,
   26.11561,
   26.10046,
   26.08588,
   26.02759,
   25.79442,
   25.73613,
   25.72883,
   25.7218,
   25.70784,
   25.67991,
   25.5682,
   25.45649,
   25.40063,
   25.37271,
   25.34587,
   25.13229,
   25.0256,
   24.92373,
   24.72,
   24.70725,
   24.7009,
   24.69486,
   24.67062,
   24.62213,
   24.52516,
   24.42819,
   24.40394,
   24.39182,
   24.38024,
   24.33417,
   24.1499,
   24.10383,
   24.09247,
   24.08155,
   24.0597,
   23.97231,
   23.88493,
   23.84123,
   23.81939,
   23.814,
   23.80883,
   23.7985,
   23.63304,
   23.55033,
   23.47215,
   23.3158,
   23.30602,
   23.30113,
   23.29648,
   23.27805,
   23.24118,
   23.16745,
   23.09372,
   23.07527,
   23.06605,
   23.05727,
   23.02257,
   22.88377,
   22.84907,
   22.84045,
   22.83231,
   22.81602,
   22.75083,
   22.68563,
   22.65302,
   22.63672,
   22.63266,
   22.62885,
   22.62123,
   22.49901,
   22.43791,
   22.3807,
   22.26638,
   22.25221,
   22.23886,
   22.21218,
   22.15882,
   22.10546,
   22.09211,
   22.08544,
   22.07907,
   22.0542,
   21.95471,
   21.92984,
   21.92363,
   21.91784,
   21.90626,
   21.85995,
   21.81363,
   21.79047,
   21.77889,
   21.77326,
   21.76788,
   21.68164,
   21.63852,
   21.59825,
   21.51788,
   21.50788,
   21.4985,
   21.47973,
   21.44218,
   21.40464,
   21.38602,
   21.3684,
   21.29793,
   21.28031,
   21.27591,
   21.27172,
   21.2634,
   21.23012,
   21.19683,
   21.18019,
   21.17187,
   21.16787,
   21.16379,
   21.10034,
   21.06862,
   21.06675,
   21.06483,
   21.061,
   21.05333,
   21.038,
   20.97687,
   20.96922,
   20.96177,
   20.94686,
   20.91703,
   20.88721,
   20.8798,
   20.87609,
   20.87424,
   20.87231,
   20.85756,
   20.79857,
   20.78383,
   20.78022,
   20.77932,
   20.77836,
   20.77645,
   20.76906,
   20.73949,
   20.70993,
   20.69515,
   20.68776,
   20.68415,
   20.68031,
   20.62032,
   20.59032,
   20.58853,
   20.5866,
   20.58274,
   20.57503,
   20.5596,
   20.49807,
   20.49038,
   20.48244,
   20.46653,
   20.43471,
   20.4029,
   20.39496,
   20.391,
   20.38901,
   20.38802,
   20.38695,
   20.3704,
   20.30423,
   20.28768,
   20.28364,
   20.28263,
   20.28213,
   20.28158,
   20.2794,
   20.27067,
   20.23615,
   20.2017,
   20.18447,
   20.17586,
   20.17155,
   20.16692,
   20.09485,
   20.05881,
   20.05662,
   20.05607,
   20.05548,
   20.0543,
   20.0496,
   20.04018,
   20.02136,
   19.94623,
   19.93694,
   19.93577,
   19.93454,
   19.93206,
   19.92712,
   19.9076,
   19.86855,
   19.82951,
   19.80996,
   19.78976,
   19.70896,
   19.68876,
   19.68377,
   19.68127,
   19.67865,
   19.66819,
   19.62661,
   19.58506,
   19.56429,
   19.55391,
   19.54871,
   19.54334,
   19.45828,
   19.41574,
   19.41312,
   19.41181,
   19.41046,
   19.40505,
   19.39423,
   19.37259,
   19.28615,
   19.27547,
   19.27278,
   19.27005,
   19.26459,
   19.24274,
   19.19903,
   19.15542,
   19.13361,
   19.11175,
   19.02433,
   19.00254,
   18.99164,
   18.98068,
   18.93717,
   18.85021,
   18.76418,
   18.72117,
   18.71584,
   18.71056,
   18.69998,
   18.67884,
   18.59433,
   18.58384,
   18.58122,
   18.57864,
   18.57347,
   18.55281,
   18.5115,
   18.47031,
   18.44972,
   18.42955,
   18.34939,
   18.32944,
   18.3195,
   18.30979,
   18.27094,
   18.23221,
   18.21284,
   18.20316,
   18.19832,
   18.19591,
   18.19357,
   18.11894,
   18.08173,
   18.07708,
   18.07259,
   18.0636,
   18.04562,
   17.97397,
   17.96507,
   17.96285,
   17.96068,
   17.95639,
   17.93923,
   17.90492,
   17.8706,
   17.85344,
   17.85237,
   17.85133,
   17.84927,
   17.84514,
   17.83688,
   17.77117,
   17.7548,
   17.74663,
   17.73875,
   17.70723,
   17.67579,
   17.66007,
   17.6522,
   17.64827,
   17.64631,
   17.64441,
   17.58413,
   17.5541,
   17.55034,
   17.5467,
   17.53945,
   17.52496,
   17.46697,
   17.45977,
   17.45619,
   17.45271,
   17.43876,
   17.41088,
   17.38299,
   17.36904,
   17.36731,
   17.36562,
   17.36223,
   17.35546,
   17.30159,
   17.28813,
   17.28139,
   17.27482,
   17.24854,
   17.19617,
   17.14505,
   17.11958,
   17.11324,
   17.10697,
   17.09442,
   17.04423,
   17.0318,
   17.01946,
   16.99478,
   16.9701,
   16.95775,
   16.94548,
   16.8967,
   16.84798,
   16.79957,
   16.75105,
   16.72693,
   16.7027,
   16.65418,
   16.6421,
   16.62993,
   16.60561,
   16.58128,
   16.56912,
   16.55683,
   16.50787,
   16.49563,
   16.48952,
   16.48331,
   16.45846,
   16.40891,
   16.35867,
   16.33364,
   16.32734,
   16.32095,
   16.30816,
   16.25699,
   16.25063,
   16.24745,
   16.2442,
   16.23116,
   16.20508,
   16.179,
   16.16596,
   16.16268,
   16.15933,
   16.15262,
   16.09926,
   16.08592,
   16.07925,
   16.07758,
   16.07585,
   16.07241,
   16.04487,
   15.98995,
   15.93329,
   15.90504,
   15.90151,
   15.89974,
   15.89793,
   15.89059,
   15.8759,
   15.81717,
   15.80986,
   15.80621,
   15.8053,
   15.80435,
   15.80245,
   15.78721,
   15.75674,
   15.72627,
   15.71103,
   15.70721,
   15.70322,
   15.69526,
   15.63183,
   15.61597,
   15.60804,
   15.60606,
   15.60399,
   15.59983,
   15.56658,
   15.50024,
   15.43082,
   15.39618,
   15.39185,
   15.38968,
   15.3886,
   15.38747,
   15.37835,
   15.36013,
   15.28723,
   15.27815,
   15.27361,
   15.27132,
   15.26893,
   15.24982,
   15.21159,
   15.17336,
   15.15425,
   15.14947,
   15.14444,
   15.13437,
   15.05414,
   15.03408,
   15.02405,
   15.02155,
   15.02026,
   15.01894,
   15.01366,
   14.97141,
   14.88708,
   14.88576,
   14.88439,
   14.88162,
   14.87609,
   14.86502,
   14.84289,
   14.79863,
   14.75445,
   14.74337,
   14.73176,
   14.70854,
   14.61564,
   14.60407,
   14.59828,
   14.59538,
   14.59235,
   14.56805,
   14.51946,
   14.47086,
   14.44656,
   14.44048,
   14.43893,
   14.43734,
   14.43416,
   14.42144,
   14.31991,
   14.29453,
   14.28184,
   14.27867,
   14.27709,
   14.27543,
   14.2688,
   14.21575,
   14.1099,
   14.10657,
   14.10312,
   14.09622,
   14.08243,
   14.05483,
   13.99965,
   13.9446,
   13.93084,
   13.91654,
   13.88791,
   13.77342,
   13.75914,
   13.752,
   13.74843,
   13.74662,
   13.74477,
   13.71516,
   13.65594,
   13.59671,
   13.5671,
   13.5597,
   13.55785,
   13.55594,
   13.55211,
   13.5368,
   13.41461,
   13.38406,
   13.36878,
   13.36112,
   13.35325,
   13.29026,
   13.16454,
   13.16061,
   13.15658,
   13.1485,
   13.13235,
   13.10004,
   13.03543,
   12.97094,
   12.95482,
   12.93833,
   12.90528,
   12.77311,
   12.75662,
   12.74838,
   12.74426,
   12.74219,
   12.74009,
   12.7064,
   12.63901,
   12.57163,
   12.53793,
   12.52951,
   12.52528,
   12.52099,
   12.50384,
   12.36681,
   12.33256,
   12.31543,
   12.30687,
   12.29818,
   12.2286,
   12.08967,
   12.08533,
   12.08095,
   12.07215,
   12.05457,
   12.0194,
   11.94905,
   11.87882,
   11.86126,
   11.84356,
   11.80809,
   11.66625,
   11.63084,
   11.59519,
   11.52388,
   11.45257,
   11.41692,
   11.39907,
   11.38117,
   11.23816,
   11.16664,
   11.095,
   10.95193,
   10.80893,
   10.73754,
   10.71969,
   10.70188,
   10.66628,
   10.5239,
   10.48836,
   10.45299,
   10.38226,
   10.31153,
   10.27616,
   10.2585,
   10.24094,
   10.10068,
   10.06562,
   10.04808,
   10.03932,
   10.03061,
   9.961107,
   9.822281,
   9.813613,
   9.805029,
   9.787862,
   9.753527,
   9.684858,
   9.616274,
   9.599128,
   9.594841,
   9.590604,
   9.582136,
   9.548266,
   9.412785,
   9.378958,
   9.345577,
   9.278852,
   9.212128,
   9.178766,
   9.162111,
   9.145681,
   9.014409,
   8.981592,
   8.965183,
   8.956978,
   8.952887,
   8.948851,
   8.884274,
   8.755273,
   8.747211,
   8.73928,
   8.723431,
   8.691733,
   8.628336,
   8.565012,
   8.549181,
   8.545224,
   8.541313,
   8.53354,
   8.502446,
   8.378072,
   8.347015,
   8.343163,
   8.339354,
   8.331734,
   8.316495,
   8.25554,
   8.194585,
   8.164107,
   8.148881,
   8.133934,
   8.014512,
   7.984657,
   7.969729,
   7.962265,
   7.958533,
   7.954868,
   7.896328,
   7.779379,
   7.77207,
   7.764881,
   7.750554,
   7.7219,
   7.664591,
   7.607346,
   7.593034,
   7.585908,
   7.578897,
   7.550851,
   7.438669,
   7.410656,
   7.407165,
   7.403735,
   7.396874,
   7.383151,
   7.328262,
   7.273374,
   7.245929,
   7.232207,
   7.218758,
   7.111347,
   7.084494,
   7.071068,
   7.064354,
   7.060998,
   7.057686,
   7.005077,
   6.900024,
   6.893458,
   6.890202,
   6.886986,
   6.874123,
   6.848396,
   6.796943,
   6.745489,
   6.732625,
   6.726204,
   6.719903,
   6.694701,
   6.593892,
   6.568744,
   6.5656,
   6.562515,
   6.556356,
   6.544038,
   6.494767,
   6.445496,
   6.420861,
   6.408543,
   6.396454,
   6.29992,
   6.251677,
   6.204392,
   6.110017,
   6.104119,
   6.101178,
   6.098289,
   6.086734,
   6.063622,
   6.017399,
   5.971176,
   5.95962,
   5.953842,
   5.948177,
   5.925539,
   5.83499,
   5.812398,
   5.809574,
   5.806788,
   5.801256,
   5.790194,
   5.745945,
   5.701696,
   5.679571,
   5.668509,
   5.657643,
   5.570991,
   5.527674,
   5.485263,
   5.400604,
   5.395313,
   5.392667,
   5.390072,
   5.379717,
   5.359006,
   5.317585,
   5.276163,
   5.265808,
   5.26063,
   5.255545,
   5.235286,
   5.154249,
   5.134029,
   5.128995,
   5.124053,
   5.114167,
   5.074625,
   5.035083,
   5.015312,
   5.005426,
   5.002963,
   5.000547,
   4.995717,
   4.918428,
   4.879783,
   4.842028,
   4.766668,
   4.757284,
   4.748088,
   4.729695,
   4.69291,
   4.656125,
   4.646929,
   4.642331,
   4.63781,
   4.619864,
   4.548081,
   4.530167,
   4.525696,
   4.521329,
   4.512595,
   4.47766,
   4.442724,
   4.425256,
   4.416523,
   4.414339,
   4.412205,
   4.407949,
   4.339855,
   4.305809,
   4.272627,
   4.20642,
   4.198165,
   4.190109,
   4.173997,
   4.141774,
   4.10955,
   4.101494,
   4.097466,
   4.095459,
   4.0935,
   4.077825,
   4.015124,
   3.999475,
   3.995563,
   3.991753,
   3.984145,
   3.953713,
   3.923281,
   3.908065,
   3.900457,
   3.896687,
   3.892989,
   3.833833,
   3.804255,
   3.775485,
   3.71811,
   3.710945,
   3.70398,
   3.690049,
   3.662188,
   3.634328,
   3.627363,
   3.62388,
   3.622139,
   3.620442,
   3.606917,
   3.552816,
   3.539314,
   3.535939,
   3.532644,
   3.526091,
   3.499879,
   3.473668,
   3.460562,
   3.454009,
   3.450751,
   3.447571,
   3.396694,
   3.371255,
   3.369671,
   3.368128,
   3.365042,
   3.358871,
   3.346527,
   3.297238,
   3.291076,
   3.285092,
   3.273134,
   3.249218,
   3.225303,
   3.213373,
   3.201768,
   3.155349,
   3.143764,
   3.140868,
   3.13803,
   3.132408,
   3.10992,
   3.087432,
   3.076188,
   3.070566,
   3.067759,
   3.06503,
   3.021368,
   2.999537,
   2.996842,
   2.994192,
   2.988893,
   2.978293,
   2.935967,
   2.930676,
   2.925522,
   2.915244,
   2.894688,
   2.874132,
   2.863866,
   2.853879,
   2.81393,
   2.80396,
   2.801467,
   2.799013,
   2.794167,
   2.774783,
   2.755399,
   2.745707,
   2.740861,
   2.738438,
   2.736077,
   2.698375,
   2.679523,
   2.677186,
   2.674893,
   2.670308,
   2.661137,
   2.624515,
   2.619937,
   2.615461,
   2.606549,
   2.588724,
   2.570899,
   2.56199,
   2.553309,
   2.518589,
   2.509923,
   2.505614,
   2.501392,
   2.484505,
   2.467617,
   2.459173,
   2.454952,
   2.452841,
   2.450772,
   2.417845,
   2.401381,
   2.399332,
   2.397325,
   2.39331,
   2.385281,
   2.353245,
   2.349241,
   2.345311,
   2.337496,
   2.321866,
   2.306236,
   2.298421,
   2.290788,
   2.260272,
   2.252642,
   2.248841,
   2.245116,
   2.230214,
   2.20044,
   2.171323,
   2.156765,
   2.154947,
   2.153169,
   2.149612,
   2.142498,
   2.114139,
   2.110594,
   2.107106,
   2.100175,
   2.086315,
   2.072454,
   2.065524,
   2.05874,
   2.031635,
   2.024859,
   2.021477,
   2.018164,
   2.00491,
   1.978423,
   1.952495,
   1.939532,
   1.936323,
   1.933153,
   1.926812,
   1.901535,
   1.898376,
   1.895261,
   1.889079,
   1.876716,
   1.864352,
   1.858171,
   1.852112,
   1.827922,
   1.821875,
   1.818852,
   1.815894,
   1.804062,
   1.78041,
   1.757258,
   1.745683,
   1.742814,
   1.739983,
   1.734321,
   1.711752,
   1.706146,
   1.700627,
   1.68959,
   1.678552,
   1.673034,
   1.667622,
   1.646034,
   1.640636,
   1.637938,
   1.635296,
   1.624741,
   1.603638,
   1.582996,
   1.572675,
   1.570114,
   1.567591,
   1.562546,
   1.542438,
   1.53744,
   1.532527,
   1.5227,
   1.512873,
   1.50796,
   1.503142,
   1.483935,
   1.479134,
   1.476733,
   1.474381,
   1.464998,
   1.446236,
   1.427903,
   1.418737,
   1.416459,
   1.414221,
   1.409744,
   1.391903,
   1.387466,
   1.383111,
   1.3744,
   1.365688,
   1.361333,
   1.357062,
   1.340051,
   1.335798,
   1.333672,
   1.331587,
   1.323284,
   1.306679,
   1.290469,
   1.282365,
   1.280348,
   1.278371,
   1.274416,
   1.258657,
   1.254736,
   1.250891,
   1.243203,
   1.235515,
   1.23167,
   1.2279,
   1.212898,
   1.205432,
   1.198114,
   1.183479,
   1.169201,
   1.162063,
   1.160285,
   1.158544,
   1.155063,
   1.141195,
   1.137742,
   1.13436,
   1.127598,
   1.120836,
   1.117455,
   1.114138,
   1.100949,
   1.094384,
   1.087954,
   1.075094,
   1.062551,
   1.056281,
   1.050132,
   1.037957,
   1.034924,
   1.031957,
   1.026022,
   1.020087,
   1.01712,
   1.014207,
   1.002635,
   0.9968727,
   0.991232,
   0.9799507,
   0.9689457,
   0.9634464,
   0.9580506,
   0.9473749,
   0.9447127,
   0.9421107,
   0.9369068,
   0.931703,
   0.929101,
   0.9265442,
   0.9163971,
   0.9113417,
   0.9063949,
   0.8965014,
   0.8868469,
   0.8820234,
   0.8772882,
   0.867925,
   0.8655881,
   0.8633055,
   0.8587403,
   0.8541751,
   0.8518925,
   0.8496472,
   0.840743,
   0.8363048,
   0.8319625,
   0.8232778,
   0.8147982,
   0.8105625,
   0.8064013,
   0.7981773,
   0.7961231,
   0.7941173,
   0.7901056,
   0.7821129,
   0.7742841,
   0.7703803,
   0.7665602,
   0.7589201,
   0.7514544,
   0.7477258,
   0.7440596,
   0.7368167,
   0.7350062,
   0.7332383,
   0.7297027,
   0.7226562,
   0.715751,
   0.7123061,
   0.7089339,
   0.7021895,
   0.6955923,
   0.692298,
   0.6890554,
   0.6826512,
   0.6794845,
   0.6763552,
   0.6701164,
   0.6639986,
   0.6609451,
   0.6579542,
   0.6519724,
   0.646114,
   0.6431888,
   0.6403064,
   0.6346142,
   0.6290122,
   0.6234585,
   0.6180076,
   0.6152857,
   0.6126175,
   0.6072811,
   0.6020475,
   0.5968567,
   0.5917656,
   0.5867494,
   0.5817738,
   0.5768853,
   0.5744433,
   0.572047,
   0.5672546,
   0.5578766,
   0.553303,
   0.5487915,
   0.5443141,
   0.5399105,
   0.5377099,
   0.5355485,
   0.5312256,
   0.5227527,
   0.5185833,
   0.5144657,
   0.5103769,
   0.506351,
   0.4984021,
   0.4906324,
   0.486845,
   0.4831013,
   0.4793821,
   0.4757171,
   0.4684749,
   0.4613861,
   0.4578917,
   0.4544347,
   0.4509989,
   0.4476105,
   0.4409098,
   0.434343,
   0.4279587,
   0.4248017,
   0.4216869,
   0.4155246,
   0.4094813,
   0.4035468,
   0.4006109,
   0.3977136,
   0.3919794,
   0.386353,
   0.3808721,
   0.375484,
   0.370187,
   0.3649893,
   0.3598844,
   0.3548658,
   0.3499321,
   0.3450911,
   0.3403806,
   0.3357513,
   0.3312019,
   0.3267395,
   0.3223596,
   0.3180564,
   0.3138287,
   0.3096832,
   0.3056159,
   0.3016213,
   0.2976982,
   0.2938526,
   0.2900814,
   0.2863788,
   0.2827439,
   0.279182,
   0.275718,
   0.2723188,
   0.2689835,
   0.2657167,
   0.2625165,
   0.2593772,
   0.2562979,
   0.2532828,
   0.2503303,
   0.2474348,
   0.2445954,
   0.2418158,
   0.2390948,
   0.2364269,
   0.2338112,
   0.2312509,
   0.2287496,
   0.2262975,
   0.2238938,
   0.2215411,
   0.2192391,
   0.2169826,
   0.2147706,
   0.2126056,
   0.2104872,
   0.2084106,
   0.2063749,
   0.2043821,
   0.2024321,
   0.2005203,
   0.198646,
   0.1968106,
   0.1932384,
   0.1898044,
   0.1865086,
   0.1833378,
   0.1802922,
   0.1773593,
   0.1745393,
   0.1718206,
   0.1691805,
   0.1666313,
   0.1641729,
   0.1617957,
   0.1594996,
   0.1572759,
   0.1551246,
   0.1530376,
   0.1509927,
   0.1490049,
   0.1470744,
   0.1451945,
   0.1433654,
   0.1415811,
   0.1398419,
   0.1381424,
   0.1348237,
   0.1316421,
   0.1285823,
   0.1256306,
   0.1227536,
   0.1199625,
   0.1172482,
   0.1146027};
   graph = new TGraph(3694,stack1_fx165,stack1_fy165);
   graph->SetName("stack1");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(93);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack1165 = new TH1F("Graph_stack1165","Projection of full_model",3694,2000,8000);
   Graph_stack1165->SetMinimum(0);
   Graph_stack1165->SetMaximum(127.446);
   Graph_stack1165->SetDirectory(0);
   Graph_stack1165->SetStats(0);
   Graph_stack1165->SetLineWidth(2);
   Graph_stack1165->SetMarkerStyle(20);
   Graph_stack1165->SetMarkerSize(0.2);
   Graph_stack1165->GetXaxis()->SetNdivisions(505);
   Graph_stack1165->GetXaxis()->SetLabelFont(132);
   Graph_stack1165->GetXaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack1165->GetXaxis()->SetTitleFont(132);
   Graph_stack1165->GetYaxis()->SetLabelFont(132);
   Graph_stack1165->GetYaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack1165->GetYaxis()->SetTitleFont(132);
   Graph_stack1165->GetZaxis()->SetLabelFont(132);
   Graph_stack1165->GetZaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack1165->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack1165);
   
   graph->Draw("b");
   
   Double_t stack0_fx166[2669] = {
   2500,
   2500,
   2506.25,
   2509.375,
   2512.5,
   2515.625,
   2518.75,
   2525,
   2531.25,
   2534.375,
   2537.5,
   2540.625,
   2543.75,
   2550,
   2556.25,
   2559.375,
   2562.5,
   2565.625,
   2568.75,
   2570.312,
   2571.875,
   2575,
   2578.125,
   2579.688,
   2581.25,
   2584.375,
   2587.5,
   2590.625,
   2593.75,
   2595.312,
   2596.875,
   2600,
   2603.125,
   2604.688,
   2606.25,
   2609.375,
   2612.5,
   2615.625,
   2618.75,
   2620.312,
   2621.875,
   2625,
   2628.125,
   2629.688,
   2631.25,
   2634.375,
   2637.5,
   2640.625,
   2643.75,
   2645.312,
   2646.875,
   2650,
   2653.125,
   2654.688,
   2656.25,
   2659.375,
   2660.156,
   2660.938,
   2662.5,
   2665.625,
   2668.75,
   2670.312,
   2671.875,
   2675,
   2678.125,
   2679.688,
   2681.25,
   2684.375,
   2685.156,
   2685.938,
   2687.5,
   2690.625,
   2693.75,
   2695.312,
   2696.875,
   2700,
   2703.125,
   2704.688,
   2706.25,
   2709.375,
   2710.156,
   2710.938,
   2712.5,
   2715.625,
   2718.75,
   2720.312,
   2721.875,
   2725,
   2728.125,
   2729.688,
   2730.469,
   2731.25,
   2734.375,
   2735.156,
   2735.938,
   2737.5,
   2740.625,
   2743.75,
   2745.312,
   2746.875,
   2750,
   2753.125,
   2754.688,
   2755.469,
   2756.25,
   2759.375,
   2760.156,
   2760.938,
   2762.5,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2778.125,
   2779.688,
   2780.469,
   2781.25,
   2784.375,
   2785.156,
   2785.938,
   2787.5,
   2789.062,
   2789.844,
   2790.234,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2803.125,
   2804.688,
   2805.469,
   2806.25,
   2809.375,
   2810.156,
   2810.938,
   2812.5,
   2814.062,
   2814.844,
   2815.234,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2825.391,
   2825.781,
   2826.562,
   2828.125,
   2829.688,
   2830.469,
   2831.25,
   2834.375,
   2835.156,
   2835.938,
   2837.5,
   2839.062,
   2839.844,
   2840.234,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2850.391,
   2850.781,
   2851.562,
   2853.125,
   2854.688,
   2855.469,
   2856.25,
   2859.375,
   2860.156,
   2860.938,
   2862.5,
   2864.062,
   2864.844,
   2865.234,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2875.391,
   2875.781,
   2876.562,
   2878.125,
   2879.688,
   2880.469,
   2881.25,
   2884.375,
   2885.156,
   2885.547,
   2885.938,
   2887.5,
   2889.062,
   2889.844,
   2890.234,
   2890.625,
   2893.75,
   2895.312,
   2896.875,
   2900,
   2900.391,
   2900.781,
   2901.562,
   2903.125,
   2904.688,
   2905.469,
   2906.25,
   2909.375,
   2910.156,
   2910.547,
   2910.938,
   2912.5,
   2914.062,
   2914.844,
   2915.234,
   2915.43,
   2915.625,
   2918.75,
   2920.312,
   2921.875,
   2925,
   2925.391,
   2925.781,
   2926.562,
   2928.125,
   2929.688,
   2930.469,
   2931.25,
   2934.375,
   2935.156,
   2935.547,
   2935.938,
   2937.5,
   2939.062,
   2939.844,
   2940.234,
   2940.43,
   2940.625,
   2943.75,
   2945.312,
   2946.875,
   2950,
   2950.391,
   2950.781,
   2951.562,
   2953.125,
   2954.688,
   2955.469,
   2956.25,
   2959.375,
   2960.156,
   2960.547,
   2960.938,
   2962.5,
   2964.062,
   2964.844,
   2965.234,
   2965.43,
   2965.625,
   2968.75,
   2970.312,
   2970.508,
   2970.703,
   2971.094,
   2971.875,
   2975,
   2975.391,
   2975.781,
   2976.562,
   2978.125,
   2979.688,
   2980.469,
   2981.25,
   2984.375,
   2985.156,
   2985.547,
   2985.938,
   2987.5,
   2990.625,
   2993.75,
   2995.312,
   2995.508,
   2995.703,
   2996.094,
   2996.875,
   3000,
   3000.391,
   3000.781,
   3001.562,
   3003.125,
   3004.688,
   3005.469,
   3006.25,
   3009.375,
   3010.156,
   3010.547,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3020.508,
   3020.703,
   3021.094,
   3021.875,
   3025,
   3025.391,
   3025.781,
   3026.562,
   3028.125,
   3029.688,
   3030.469,
   3031.25,
   3034.375,
   3035.156,
   3035.547,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3045.508,
   3045.703,
   3046.094,
   3046.875,
   3050,
   3050.391,
   3050.586,
   3050.781,
   3051.562,
   3053.125,
   3054.688,
   3055.469,
   3056.25,
   3059.375,
   3060.156,
   3060.547,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3070.508,
   3070.703,
   3071.094,
   3071.875,
   3075,
   3075.391,
   3075.586,
   3075.781,
   3076.562,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.156,
   3085.547,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3095.703,
   3096.094,
   3096.875,
   3100,
   3100.391,
   3100.586,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3105.664,
   3105.859,
   3106.25,
   3109.375,
   3110.156,
   3110.547,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3120.703,
   3121.094,
   3121.875,
   3125,
   3125.391,
   3125.586,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3130.664,
   3130.859,
   3131.25,
   3134.375,
   3135.156,
   3135.547,
   3135.645,
   3135.742,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3145.703,
   3146.094,
   3146.875,
   3150,
   3150.391,
   3150.586,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3155.664,
   3155.859,
   3156.25,
   3159.375,
   3160.156,
   3160.547,
   3160.645,
   3160.742,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3170.703,
   3171.094,
   3171.875,
   3175,
   3175.391,
   3175.586,
   3175.684,
   3175.781,
   3176.562,
   3178.125,
   3179.688,
   3180.469,
   3180.664,
   3180.859,
   3181.25,
   3184.375,
   3185.156,
   3185.547,
   3185.742,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3195.703,
   3196.094,
   3196.875,
   3200,
   3200.781,
   3201.562,
   3203.125,
   3204.688,
   3205.469,
   3205.664,
   3205.859,
   3206.25,
   3209.375,
   3210.156,
   3210.547,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3221.875,
   3225,
   3228.125,
   3229.688,
   3230.469,
   3231.25,
   3234.375,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3245.312,
   3245.703,
   3246.094,
   3246.875,
   3250,
   3250.781,
   3251.562,
   3253.125,
   3254.688,
   3255.469,
   3255.664,
   3255.859,
   3256.25,
   3259.375,
   3260.156,
   3260.547,
   3260.742,
   3260.938,
   3262.5,
   3265.625,
   3265.82,
   3266.016,
   3266.406,
   3267.188,
   3268.75,
   3270.312,
   3270.703,
   3271.094,
   3271.875,
   3275,
   3275.781,
   3276.562,
   3278.125,
   3279.688,
   3280.469,
   3280.859,
   3281.25,
   3284.375,
   3285.156,
   3285.547,
   3285.742,
   3285.938,
   3287.5,
   3290.625,
   3290.82,
   3291.016,
   3291.406,
   3292.188,
   3293.75,
   3295.312,
   3295.703,
   3296.094,
   3296.875,
   3300,
   3300.781,
   3301.562,
   3303.125,
   3304.688,
   3305.469,
   3305.859,
   3306.25,
   3309.375,
   3310.938,
   3312.5,
   3315.625,
   3318.75,
   3320.312,
   3321.875,
   3325,
   3337.5,
   3340.625,
   3343.75,
   3346.875,
   3350,
   3356.25,
   3362.5,
   3375,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3393.75,
   3396.875,
   3400,
   3403.125,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3418.75,
   3425,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3443.75,
   3445.312,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3451.562,
   3453.125,
   3454.688,
   3455.469,
   3455.859,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3466.016,
   3466.406,
   3467.188,
   3468.75,
   3470.312,
   3471.094,
   3471.875,
   3475,
   3475.781,
   3475.977,
   3476.172,
   3476.562,
   3478.125,
   3479.688,
   3480.469,
   3480.859,
   3481.055,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3495.703,
   3495.898,
   3495.996,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3500.977,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3506.055,
   3506.25,
   3509.375,
   3510.938,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3525.977,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.055,
   3531.25,
   3534.375,
   3535.938,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3546.875,
   3550,
   3551.562,
   3553.125,
   3556.25,
   3559.375,
   3560.938,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3575.977,
   3576.074,
   3576.172,
   3576.562,
   3578.125,
   3579.688,
   3580.469,
   3580.859,
   3581.055,
   3581.25,
   3584.375,
   3585.938,
   3586.133,
   3586.328,
   3586.719,
   3587.5,
   3590.625,
   3591.016,
   3591.113,
   3591.211,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3600.977,
   3601.074,
   3601.172,
   3601.562,
   3603.125,
   3604.688,
   3605.469,
   3605.859,
   3606.055,
   3606.104,
   3606.152,
   3606.25,
   3609.375,
   3610.938,
   3611.133,
   3611.328,
   3611.719,
   3612.5,
   3615.625,
   3616.016,
   3616.113,
   3616.211,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3629.688,
   3630.469,
   3630.859,
   3631.055,
   3631.152,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.211,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3656.25,
   3659.375,
   3660.938,
   3661.328,
   3661.719,
   3662.5,
   3665.625,
   3666.016,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3679.688,
   3680.469,
   3680.859,
   3681.055,
   3681.152,
   3681.25,
   3684.375,
   3685.938,
   3686.133,
   3686.23,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.211,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.191,
   3696.289,
   3696.484,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3704.688,
   3705.469,
   3705.859,
   3706.055,
   3706.152,
   3706.201,
   3706.25,
   3709.375,
   3710.938,
   3711.133,
   3711.23,
   3711.328,
   3711.719,
   3712.5,
   3715.625,
   3716.016,
   3716.211,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.191,
   3721.24,
   3721.289,
   3721.484,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.221,
   3726.27,
   3726.367,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.133,
   3736.23,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.27,
   3751.367,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3768.75,
   3770.312,
   3771.094,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.016,
   3791.211,
   3791.309,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.27,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.016,
   3816.211,
   3816.309,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3834.375,
   3835.938,
   3837.5,
   3840.625,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.484,
   3846.875,
   3850,
   3850.781,
   3851.172,
   3851.367,
   3851.562,
   3853.125,
   3856.25,
   3856.348,
   3856.445,
   3856.641,
   3857.031,
   3857.812,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.289,
   3871.387,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3881.348,
   3881.396,
   3881.445,
   3881.641,
   3882.031,
   3882.812,
   3884.375,
   3885.938,
   3886.328,
   3886.377,
   3886.426,
   3886.523,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.289,
   3896.387,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.416,
   3901.465,
   3901.562,
   3903.125,
   3906.25,
   3906.348,
   3906.396,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.426,
   3911.523,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.289,
   3921.387,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.465,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.426,
   3936.523,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3946.875,
   3950,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3966.504,
   3966.602,
   3966.797,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3975.781,
   3976.172,
   3976.367,
   3976.465,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.494,
   3981.543,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.426,
   3986.475,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3991.504,
   3991.602,
   3991.797,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4000.781,
   4001.172,
   4001.367,
   4001.465,
   4001.514,
   4001.562,
   4003.125,
   4006.25,
   4006.445,
   4006.494,
   4006.543,
   4006.641,
   4007.031,
   4007.812,
   4009.375,
   4010.938,
   4011.328,
   4011.523,
   4011.719,
   4012.5,
   4015.625,
   4016.406,
   4016.504,
   4016.602,
   4016.797,
   4017.188,
   4018.75,
   4020.312,
   4021.094,
   4021.484,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4031.641,
   4032.031,
   4032.812,
   4034.375,
   4035.938,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4042.188,
   4043.75,
   4045.312,
   4046.094,
   4046.484,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4056.445,
   4056.543,
   4056.641,
   4057.031,
   4057.812,
   4059.375,
   4060.938,
   4061.328,
   4061.523,
   4061.572,
   4061.621,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4066.504,
   4066.553,
   4066.602,
   4066.797,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.582,
   4071.68,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.445,
   4081.543,
   4081.592,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.328,
   4086.523,
   4086.572,
   4086.621,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.582,
   4096.68,
   4096.875,
   4100,
   4101.562,
   4101.611,
   4101.66,
   4101.758,
   4101.953,
   4102.344,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.328,
   4111.523,
   4111.621,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4128.125,
   4131.25,
   4134.375,
   4135.938,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4141.602,
   4141.797,
   4142.188,
   4143.75,
   4145.312,
   4146.094,
   4146.484,
   4146.68,
   4146.875,
   4150,
   4151.562,
   4151.66,
   4151.758,
   4151.953,
   4152.344,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.328,
   4161.523,
   4161.621,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.699,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.66,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.602,
   4191.699,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4201.758,
   4201.953,
   4202.344,
   4203.125,
   4206.25,
   4206.641,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4218.75,
   4221.875,
   4225,
   4226.562,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4231.738,
   4231.836,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.797,
   4242.188,
   4243.75,
   4245.312,
   4246.094,
   4246.484,
   4246.68,
   4246.777,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.738,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4261.768,
   4261.816,
   4261.914,
   4262.109,
   4262.5,
   4265.625,
   4266.406,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.777,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.738,
   4281.787,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4286.768,
   4286.816,
   4286.914,
   4287.109,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4295.312,
   4296.094,
   4296.484,
   4296.68,
   4296.777,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.807,
   4301.855,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.738,
   4306.787,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4311.816,
   4311.914,
   4312.109,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4320.312,
   4321.094,
   4321.484,
   4321.68,
   4321.777,
   4321.826,
   4321.875,
   4325,
   4326.562,
   4326.758,
   4326.855,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4331.641,
   4331.836,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4336.816,
   4336.914,
   4337.109,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4351.953,
   4352.344,
   4353.125,
   4356.25,
   4357.031,
   4357.812,
   4359.375,
   4362.5,
   4365.625,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4381.641,
   4381.836,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4391.895,
   4391.992,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4406.934,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4416.895,
   4416.992,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4431.641,
   4431.836,
   4431.934,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4446.973,
   4447.07,
   4447.266,
   4447.656,
   4448.438,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4456.641,
   4456.836,
   4456.934,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4461.963,
   4462.012,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4466.992,
   4467.188,
   4468.75,
   4471.875,
   4471.973,
   4472.07,
   4472.266,
   4472.656,
   4473.438,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4481.641,
   4481.836,
   4481.934,
   4481.982,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4486.914,
   4487.012,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4496.973,
   4497.07,
   4497.266,
   4497.656,
   4498.438,
   4500,
   4501.562,
   4501.953,
   4502.002,
   4502.051,
   4502.148,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.344,
   4528.125,
   4531.25,
   4537.5,
   4540.625,
   4542.188,
   4543.75,
   4546.875,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4562.109,
   4562.5,
   4565.625,
   4566.406,
   4566.797,
   4566.992,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4593.75,
   4596.875,
   4600,
   4601.562,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4617.188,
   4618.75,
   4621.875,
   4622.266,
   4622.656,
   4623.438,
   4625,
   4626.562,
   4627.344,
   4628.125,
   4631.25,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4646.875,
   4647.07,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4651.562,
   4651.953,
   4652.148,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.129,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.207,
   4662.305,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4702.344,
   4703.125,
   4706.25,
   4712.5,
   4715.625,
   4717.188,
   4718.75,
   4721.875,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.246,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.227,
   4732.422,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.236,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.5,
   4790.625,
   4792.188,
   4793.75,
   4800,
   4801.562,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.812,
   4809.375,
   4812.5,
   4815.625,
   4817.188,
   4818.75,
   4821.875,
   4822.266,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.422,
   4857.812,
   4859.375,
   4862.5,
   4865.625,
   4867.188,
   4868.75,
   4871.875,
   4875,
   4876.562,
   4877.344,
   4878.125,
   4881.25,
   4882.031,
   4882.422,
   4882.812,
   4884.375,
   4885.938,
   4886.719,
   4887.109,
   4887.305,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.363,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4902.441,
   4902.539,
   4902.734,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4910.938,
   4911.719,
   4912.109,
   4912.305,
   4912.402,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.432,
   4917.48,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.363,
   4922.412,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4927.441,
   4927.539,
   4927.734,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4935.938,
   4936.719,
   4937.109,
   4937.305,
   4937.402,
   4937.451,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.432,
   4942.48,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4952.441,
   4952.539,
   4952.734,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4965.625,
   4967.188,
   4967.578,
   4967.969,
   4968.75,
   4971.875,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.383,
   5017.48,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.559,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.031,
   5032.422,
   5032.52,
   5032.617,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5102.539,
   5102.734,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5115.625,
   5117.188,
   5117.578,
   5117.969,
   5118.75,
   5121.875,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.812,
   5159.375,
   5162.5,
   5162.695,
   5162.891,
   5163.281,
   5164.062,
   5165.625,
   5167.188,
   5167.578,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.734,
   5178.125,
   5181.25,
   5182.812,
   5184.375,
   5187.5,
   5190.625,
   5192.188,
   5193.75,
   5200,
   5203.125,
   5206.25,
   5207.812,
   5209.375,
   5212.5,
   5215.625,
   5217.188,
   5217.578,
   5217.969,
   5218.75,
   5221.875,
   5222.656,
   5223.438,
   5225,
   5226.562,
   5227.344,
   5227.734,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5237.5,
   5237.695,
   5237.891,
   5238.281,
   5239.062,
   5240.625,
   5242.188,
   5242.578,
   5242.773,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5247.754,
   5247.852,
   5248.047,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5262.695,
   5262.793,
   5262.891,
   5263.281,
   5264.062,
   5265.625,
   5267.188,
   5267.578,
   5267.773,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5272.754,
   5272.852,
   5273.047,
   5273.438,
   5275,
   5276.562,
   5277.344,
   5277.734,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5287.695,
   5287.793,
   5287.891,
   5288.281,
   5289.062,
   5290.625,
   5292.188,
   5292.578,
   5292.773,
   5292.969,
   5293.75,
   5296.875,
   5297.656,
   5297.852,
   5298.047,
   5298.438,
   5300,
   5301.562,
   5302.344,
   5302.734,
   5302.832,
   5302.93,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5312.695,
   5312.793,
   5312.891,
   5313.281,
   5314.062,
   5315.625,
   5317.188,
   5317.578,
   5317.773,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5322.852,
   5323.047,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5327.832,
   5327.93,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.578,
   5342.773,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5352.93,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5372.852,
   5373.047,
   5373.438,
   5375,
   5376.562,
   5377.344,
   5377.734,
   5378.125,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5398.047,
   5398.438,
   5400,
   5401.562,
   5402.344,
   5402.734,
   5403.125,
   5406.25,
   5407.812,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5423.438,
   5425,
   5428.125,
   5431.25,
   5432.812,
   5434.375,
   5437.5,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5448.438,
   5450,
   5453.125,
   5456.25,
   5457.812,
   5459.375,
   5462.5,
   5465.625,
   5467.188,
   5467.969,
   5468.75,
   5471.875,
   5473.438,
   5475,
   5478.125,
   5481.25,
   5482.812,
   5484.375,
   5487.5,
   5490.625,
   5493.75,
   5496.875,
   5500,
   5503.125,
   5506.25,
   5509.375,
   5512.5,
   5518.75,
   5521.875,
   5525,
   5528.125,
   5531.25,
   5537.5,
   5543.75,
   5550,
   5553.125,
   5556.25,
   5562.5,
   5568.75,
   5575,
   5581.25,
   5587.5,
   5593.75,
   5600,
   5603.125,
   5606.25,
   5612.5,
   5618.75,
   5625,
   5628.125,
   5631.25,
   5637.5,
   5643.75,
   5650,
   5653.125,
   5656.25,
   5662.5,
   5668.75,
   5675,
   5678.125,
   5681.25,
   5687.5,
   5693.75,
   5700,
   5706.25,
   5712.5,
   5718.75,
   5725,
   5731.25,
   5737.5,
   5743.75,
   5750,
   5756.25,
   5762.5,
   5768.75,
   5775,
   5781.25,
   5787.5,
   5793.75,
   5800,
   5806.25,
   5812.5,
   5818.75,
   5825,
   5831.25,
   5837.5,
   5843.75,
   5850,
   5856.25,
   5862.5,
   5868.75,
   5875,
   5887.5,
   5900,
   5912.5,
   5925,
   5937.5,
   5950,
   5962.5,
   5975,
   5987.5,
   6000,
   6012.5,
   6025,
   6037.5,
   6050,
   6062.5,
   6075,
   6087.5,
   6100,
   6125,
   6150,
   6175,
   6200,
   6225,
   6250,
   6275,
   6300,
   6325,
   6350,
   6375,
   6400,
   6425,
   6450,
   6475,
   6500,
   6550,
   6600,
   6650,
   6700,
   6800,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7500};
   Double_t stack0_fy166[2669] = {
   0,
   0.3554573,
   0.3740092,
   0.3835809,
   0.393458,
   0.4034906,
   0.413843,
   0.4352046,
   0.4577578,
   0.4693926,
   0.4813897,
   0.4935728,
   0.5061428,
   0.5320646,
   0.5594068,
   0.5735101,
   0.5880413,
   0.6027944,
   0.6180133,
   0.6256683,
   0.6335715,
   0.6493779,
   0.6657778,
   0.673985,
   0.6824278,
   0.6994714,
   0.717018,
   0.7348277,
   0.7531953,
   0.7624274,
   0.7719592,
   0.7910226,
   0.8107822,
   0.8206736,
   0.8308372,
   0.851363,
   0.8724759,
   0.8938986,
   0.9159847,
   0.9270781,
   0.9385303,
   0.9614345,
   0.9851492,
   0.9970235,
   1.00921,
   1.033829,
   1.059128,
   1.084789,
   1.111232,
   1.124505,
   1.138203,
   1.1656,
   1.193931,
   1.208121,
   1.222665,
   1.252055,
   1.259403,
   1.267009,
   1.282225,
   1.312814,
   1.344316,
   1.360118,
   1.37642,
   1.409024,
   1.442697,
   1.459566,
   1.476833,
   1.511734,
   1.520459,
   1.529473,
   1.547521,
   1.58379,
   1.621117,
   1.639827,
   1.659122,
   1.697711,
   1.737513,
   1.757456,
   1.777843,
   1.819059,
   1.829363,
   1.839985,
   1.861276,
   1.904041,
   1.948025,
   1.97006,
   1.992771,
   2.038194,
   2.084987,
   2.108436,
   2.120277,
   2.13238,
   2.180795,
   2.192899,
   2.205352,
   2.230337,
   2.280504,
   2.332071,
   2.35789,
   2.384493,
   2.437699,
   2.492453,
   2.519897,
   2.533738,
   2.547892,
   2.60451,
   2.618665,
   2.633204,
   2.662401,
   2.721005,
   2.781224,
   2.81136,
   2.842408,
   2.904504,
   2.968361,
   3.000375,
   3.016501,
   3.033005,
   3.099018,
   3.115522,
   3.132452,
   3.166482,
   3.200511,
   3.217526,
   3.226033,
   3.234767,
   3.304933,
   3.340028,
   3.376197,
   3.448535,
   3.522896,
   3.560185,
   3.57895,
   3.598172,
   3.675059,
   3.694281,
   3.713981,
   3.753617,
   3.793253,
   3.813071,
   3.82298,
   3.833133,
   3.914867,
   3.955735,
   3.997867,
   4.082146,
   4.092736,
   4.103599,
   4.125326,
   4.16878,
   4.212234,
   4.234082,
   4.256488,
   4.346115,
   4.368522,
   4.39147,
   4.437689,
   4.483908,
   4.507018,
   4.518573,
   4.530392,
   4.625739,
   4.673412,
   4.722558,
   4.820912,
   4.833247,
   4.84593,
   4.871296,
   4.92203,
   4.972763,
   4.998246,
   5.024417,
   5.129102,
   5.155273,
   5.182059,
   5.236065,
   5.290071,
   5.317074,
   5.330575,
   5.344363,
   5.455814,
   5.51154,
   5.568976,
   5.683981,
   5.698374,
   5.713208,
   5.742876,
   5.802212,
   5.861548,
   5.891323,
   5.921936,
   6.044391,
   6.075005,
   6.090513,
   6.106307,
   6.169483,
   6.23266,
   6.264248,
   6.280042,
   6.296137,
   6.426502,
   6.491684,
   6.558819,
   6.693307,
   6.710118,
   6.727445,
   6.762125,
   6.831486,
   6.900846,
   6.935615,
   6.97138,
   7.114439,
   7.150204,
   7.16828,
   7.186718,
   7.260467,
   7.334216,
   7.37109,
   7.389528,
   7.398767,
   7.408269,
   7.5603,
   7.636316,
   7.714483,
   7.871136,
   7.890717,
   7.910834,
   7.951173,
   8.03185,
   8.112527,
   8.152925,
   8.194457,
   8.360585,
   8.402117,
   8.423056,
   8.444427,
   8.52991,
   8.615393,
   8.658134,
   8.679505,
   8.69019,
   8.701165,
   8.877023,
   8.964952,
   9.055139,
   9.235935,
   9.258534,
   9.28166,
   9.328103,
   9.420987,
   9.513872,
   9.560335,
   9.608028,
   9.798798,
   9.84649,
   9.870476,
   9.894949,
   9.992844,
   10.09074,
   10.13969,
   10.16416,
   10.1764,
   10.18889,
   10.38971,
   10.49012,
   10.50274,
   10.5156,
   10.54133,
   10.5928,
   10.79866,
   10.82439,
   10.85062,
   10.90334,
   11.00879,
   11.11424,
   11.16696,
   11.22092,
   11.43686,
   11.49084,
   11.51793,
   11.54555,
   11.65603,
   11.8772,
   12.10318,
   12.21617,
   12.23032,
   12.24476,
   12.27363,
   12.33138,
   12.56238,
   12.59125,
   12.62058,
   12.67958,
   12.79759,
   12.91559,
   12.97459,
   13.03479,
   13.27582,
   13.33607,
   13.36626,
   13.39702,
   13.52004,
   13.76626,
   14.01734,
   14.14288,
   14.15857,
   14.17456,
   14.20658,
   14.27061,
   14.52674,
   14.55875,
   14.59118,
   14.65648,
   14.78709,
   14.91769,
   14.98299,
   15.04946,
   15.31577,
   15.38235,
   15.41566,
   15.44959,
   15.58532,
   15.85691,
   16.13356,
   16.27188,
   16.28917,
   16.30672,
   16.34196,
   16.41243,
   16.69432,
   16.72955,
   16.74723,
   16.76518,
   16.83698,
   16.98057,
   17.12417,
   17.19597,
   17.26896,
   17.56151,
   17.63465,
   17.67122,
   17.70845,
   17.85745,
   18.15555,
   18.45907,
   18.61083,
   18.6298,
   18.64901,
   18.68765,
   18.76493,
   19.07407,
   19.11271,
   19.13205,
   19.15173,
   19.23044,
   19.38787,
   19.5453,
   19.62402,
   19.70398,
   20.02468,
   20.10485,
   20.14494,
   20.1857,
   20.34904,
   20.67579,
   21.00862,
   21.17503,
   21.21685,
   21.25925,
   21.34404,
   21.6832,
   21.72559,
   21.74679,
   21.76837,
   21.8548,
   22.02766,
   22.20051,
   22.28694,
   22.30868,
   22.33071,
   22.37478,
   22.7273,
   22.81544,
   22.8595,
   22.90431,
   23.08412,
   23.44377,
   23.81081,
   23.99434,
   24.04042,
   24.08728,
   24.18098,
   24.5558,
   24.60266,
   24.62608,
   24.64992,
   24.74566,
   24.93715,
   25.12864,
   25.22438,
   25.24841,
   25.27288,
   25.32183,
   25.71336,
   25.81125,
   25.86019,
   25.87245,
   25.88497,
   25.91,
   26.11025,
   26.51076,
   26.92059,
   27.12553,
   27.17694,
   27.2294,
   27.3343,
   27.75393,
   27.80638,
   27.83261,
   27.85925,
   27.96668,
   28.18153,
   28.39638,
   28.50381,
   28.53069,
   28.5582,
   28.6132,
   29.05325,
   29.16326,
   29.21826,
   29.23202,
   29.24604,
   29.2742,
   29.49948,
   29.95005,
   30.41105,
   30.64162,
   30.69937,
   30.75832,
   30.87623,
   31.34787,
   31.40683,
   31.43631,
   31.45107,
   31.46613,
   31.58661,
   31.82757,
   32.06852,
   32.189,
   32.21912,
   32.2498,
   32.31128,
   32.80306,
   32.92601,
   32.98748,
   33.01838,
   33.0497,
   33.30024,
   33.80132,
   34.31076,
   34.56557,
   34.62929,
   34.69394,
   34.82325,
   35.34047,
   35.46994,
   35.60088,
   35.86274,
   36.12461,
   36.25554,
   36.28828,
   36.32127,
   36.3874,
   36.9164,
   37.04865,
   37.11478,
   37.18119,
   37.44765,
   37.98058,
   38.51592,
   38.78363,
   39.05171,
   39.58814,
   40.12423,
   40.39222,
   40.52621,
   40.6599,
   41.194,
   41.46085,
   41.7263,
   42.25719,
   42.78384,
   43.04708,
   43.11289,
   43.17809,
   43.30835,
   43.82938,
   43.95958,
   44.08826,
   44.34563,
   44.603,
   44.73168,
   44.76386,
   44.7958,
   44.85927,
   45.36709,
   45.49404,
   45.55752,
   45.58926,
   45.62058,
   45.87083,
   46.37133,
   46.40248,
   46.43329,
   46.49491,
   46.61817,
   46.86467,
   47.11117,
   47.1728,
   47.23366,
   47.35505,
   47.84062,
   47.962,
   48.0816,
   48.3208,
   48.56,
   48.6796,
   48.73923,
   48.79819,
   49.26987,
   49.38779,
   49.44675,
   49.47623,
   49.50541,
   49.73818,
   50.20373,
   50.23278,
   50.26154,
   50.31905,
   50.43409,
   50.66416,
   50.89422,
   50.95174,
   51.00882,
   51.12269,
   51.5782,
   51.69208,
   51.80503,
   52.03089,
   52.25675,
   52.36968,
   52.42609,
   52.48218,
   52.93092,
   53.1552,
   53.37847,
   53.82502,
   54.27018,
   54.49271,
   54.71495,
   55.15916,
   56.93493,
   57.37913,
   57.82377,
   58.2686,
   58.71379,
   59.60504,
   60.49729,
   62.2826,
   63.17463,
   63.62021,
   63.84299,
   64.0655,
   64.51052,
   64.95495,
   65.39911,
   65.8428,
   66.28599,
   66.72892,
   67.17127,
   67.39244,
   67.61335,
   68.05517,
   68.49666,
   69.3794,
   70.26237,
   70.7044,
   70.92541,
   71.1469,
   71.5899,
   72.03422,
   72.25645,
   72.36767,
   72.47929,
   72.9258,
   73.03743,
   73.14957,
   73.37415,
   73.59873,
   73.71102,
   73.76717,
   73.82362,
   74.27608,
   74.50231,
   74.73049,
   75.18692,
   75.24404,
   75.30168,
   75.41694,
   75.64748,
   75.87801,
   75.99348,
   76.11007,
   76.57642,
   76.69301,
   76.72216,
   76.75167,
   76.81071,
   77.04683,
   77.28295,
   77.40101,
   77.46004,
   77.4897,
   77.51962,
   77.99829,
   78.23762,
   78.48028,
   78.96581,
   79.02656,
   79.08815,
   79.21133,
   79.45769,
   79.70405,
   79.76564,
   79.79644,
   79.81184,
   79.82747,
   79.95249,
   80.45261,
   80.57764,
   80.60889,
   80.64056,
   80.704,
   80.95778,
   81.21156,
   81.33845,
   81.40189,
   81.43373,
   81.46591,
   81.98081,
   82.23826,
   82.49909,
   83.02108,
   83.08633,
   83.15241,
   83.28458,
   83.54891,
   83.81324,
   83.94555,
   84.07924,
   84.614,
   84.74769,
   84.78112,
   84.81479,
   84.88231,
   85.15237,
   85.42244,
   85.55747,
   85.62499,
   85.65878,
   85.69282,
   86.23744,
   86.50975,
   86.78366,
   87.3317,
   87.40021,
   87.46897,
   87.60654,
   87.88166,
   88.43213,
   88.98319,
   89.2586,
   89.53375,
   90.08388,
   90.63165,
   90.90553,
   91.17737,
   91.72068,
   91.7886,
   91.8558,
   91.99001,
   92.25841,
   92.52682,
   92.66096,
   92.793,
   93.32116,
   93.4532,
   93.48621,
   93.50272,
   93.51889,
   93.58356,
   93.84224,
   94.10092,
   94.23026,
   94.29493,
   94.32727,
   94.35891,
   94.8634,
   95.11564,
   95.14695,
   95.17756,
   95.23878,
   95.36121,
   95.85095,
   95.91217,
   95.92735,
   95.94215,
   95.97173,
   96.09008,
   96.32678,
   96.56348,
   96.68183,
   96.79582,
   97.25171,
   97.36568,
   97.39417,
   97.40842,
   97.42226,
   97.47697,
   97.69583,
   97.91469,
   98.02412,
   98.07883,
   98.10619,
   98.11303,
   98.1196,
   98.13271,
   98.55215,
   98.76188,
   98.78797,
   98.81307,
   98.86328,
   98.9637,
   99.36537,
   99.41558,
   99.42813,
   99.44018,
   99.46424,
   99.56048,
   99.75296,
   99.94544,
   100.0417,
   100.1343,
   100.5041,
   100.5965,
   100.6426,
   100.6871,
   100.8654,
   101.0437,
   101.1329,
   101.1775,
   101.1998,
   101.2108,
   101.2216,
   101.5672,
   101.74,
   101.7616,
   101.7826,
   101.8247,
   101.9089,
   102.2456,
   102.2877,
   102.3086,
   102.3292,
   102.4116,
   102.5766,
   102.7415,
   102.824,
   102.9053,
   103.23,
   103.3112,
   103.3518,
   103.3919,
   103.5523,
   103.8729,
   104.1903,
   104.349,
   104.3884,
   104.4276,
   104.5061,
   104.8198,
   104.859,
   104.8979,
   104.9752,
   105.1298,
   105.2844,
   105.3617,
   105.4377,
   105.7408,
   105.8166,
   105.8544,
   105.8913,
   106.0387,
   106.1861,
   106.2598,
   106.2967,
   106.3151,
   106.3243,
   106.3333,
   106.6172,
   106.7591,
   106.7768,
   106.7855,
   106.7939,
   106.8277,
   106.8952,
   107.1653,
   107.199,
   107.2158,
   107.2316,
   107.2949,
   107.4215,
   107.5481,
   107.6115,
   107.6194,
   107.6267,
   107.6413,
   107.6705,
   107.9041,
   107.9625,
   107.9916,
   108.0183,
   108.124,
   108.2297,
   108.2825,
   108.3089,
   108.3222,
   108.3288,
   108.3321,
   108.335,
   108.5222,
   108.6158,
   108.6275,
   108.6332,
   108.6383,
   108.6585,
   108.6989,
   108.8605,
   108.8807,
   108.8908,
   108.8993,
   108.9331,
   109.0008,
   109.0685,
   109.1023,
   109.1066,
   109.1085,
   109.1102,
   109.1171,
   109.1307,
   109.24,
   109.2673,
   109.281,
   109.2827,
   109.2841,
   109.2867,
   109.292,
   109.334,
   109.4181,
   109.4789,
   109.5092,
   109.513,
   109.5149,
   109.5162,
   109.5212,
   109.5311,
   109.5709,
   109.5759,
   109.5784,
   109.5799,
   109.5854,
   109.5963,
   109.6071,
   109.6126,
   109.6138,
   109.6142,
   109.6151,
   109.6223,
   109.6241,
   109.625,
   109.6252,
   109.6251,
   109.6248,
   109.623,
   109.6194,
   109.6087,
   109.6034,
   109.602,
   109.6003,
   109.5968,
   109.5829,
   109.5693,
   109.5625,
   109.5592,
   109.5565,
   109.5466,
   109.5441,
   109.5429,
   109.5422,
   109.5405,
   109.5371,
   109.5424,
   109.5451,
   109.5459,
   109.5479,
   109.5518,
   109.5678,
   109.5697,
   109.5707,
   109.5713,
   109.5722,
   109.5791,
   109.5929,
   109.6067,
   109.6136,
   109.6153,
   109.6178,
   109.6228,
   109.6627,
   109.6726,
   109.6776,
   109.6789,
   109.6804,
   109.6836,
   109.7097,
   109.7619,
   109.8256,
   109.8576,
   109.8656,
   109.875,
   109.8937,
   109.9684,
   109.9777,
   109.9824,
   109.9847,
   109.9873,
   110.0083,
   110.0504,
   110.0924,
   110.1134,
   110.1187,
   110.1243,
   110.1358,
   110.2275,
   110.2504,
   110.2619,
   110.2677,
   110.2738,
   110.3224,
   110.4197,
   110.5201,
   110.5704,
   110.621,
   110.7223,
   110.7476,
   110.7725,
   110.8223,
   110.8722,
   110.8971,
   110.9093,
   110.9212,
   111.0164,
   111.0402,
   111.0521,
   111.058,
   111.0635,
   111.1075,
   111.1956,
   111.1983,
   111.2008,
   111.2057,
   111.2155,
   111.235,
   111.2741,
   111.3133,
   111.323,
   111.3314,
   111.3479,
   111.4137,
   111.43,
   111.4427,
   111.4682,
   111.4936,
   111.5064,
   111.5095,
   111.5111,
   111.5121,
   111.5163,
   111.5501,
   111.5585,
   111.5627,
   111.5648,
   111.5658,
   111.5731,
   111.5876,
   111.588,
   111.5881,
   111.588,
   111.5876,
   111.5868,
   111.5852,
   111.582,
   111.5787,
   111.5779,
   111.5778,
   111.5774,
   111.5765,
   111.5747,
   111.5675,
   111.5386,
   111.5313,
   111.5183,
   111.4921,
   111.466,
   111.453,
   111.4497,
   111.4481,
   111.4458,
   111.4363,
   111.3602,
   111.3412,
   111.3317,
   111.327,
   111.3257,
   111.3241,
   111.321,
   111.271,
   111.1712,
   111.168,
   111.1665,
   111.1646,
   111.1569,
   111.1415,
   111.1107,
   111.0491,
   110.9876,
   110.9722,
   110.9682,
   110.9637,
   110.9546,
   110.9182,
   110.7729,
   110.7365,
   110.6951,
   110.6121,
   110.5291,
   110.4877,
   110.4773,
   110.4721,
   110.4665,
   110.4435,
   110.2592,
   110.2131,
   110.19,
   110.1785,
   110.1726,
   110.1663,
   110.0663,
   109.8662,
   109.8536,
   109.8404,
   109.8138,
   109.7606,
   109.6542,
   109.5479,
   109.5213,
   109.5146,
   109.5077,
   109.4939,
   109.4384,
   109.2165,
   109.1611,
   109.1043,
   108.9907,
   108.7632,
   108.5345,
   108.4202,
   108.3071,
   108.081,
   108.0669,
   108.0532,
   108.0257,
   107.9709,
   107.8611,
   107.7514,
   107.7239,
   107.7104,
   107.6974,
   107.6451,
   107.4361,
   107.3839,
   107.3775,
   107.3715,
   107.3593,
   107.3349,
   107.2375,
   107.1401,
   107.0914,
   107.0671,
   107.0449,
   106.8676,
   106.8232,
   106.801,
   106.7899,
   106.7844,
   106.7794,
   106.7008,
   106.5437,
   106.5338,
   106.5315,
   106.5294,
   106.5251,
   106.5083,
   106.4746,
   106.4073,
   106.3399,
   106.3231,
   106.3189,
   106.3168,
   106.3149,
   106.308,
   106.2803,
   106.1697,
   106.142,
   106.1386,
   106.136,
   106.1306,
   106.1199,
   106.077,
   106.0341,
   106.0127,
   106.0019,
   105.9943,
   105.9335,
   105.9183,
   105.9107,
   105.907,
   105.9051,
   105.9042,
   105.9036,
   105.8855,
   105.8491,
   105.8468,
   105.8463,
   105.846,
   105.8455,
   105.8439,
   105.8405,
   105.8338,
   105.8271,
   105.8254,
   105.8247,
   105.8251,
   105.827,
   105.8343,
   105.8361,
   105.8364,
   105.8371,
   105.8387,
   105.8418,
   105.8544,
   105.8671,
   105.8734,
   105.8765,
   105.8813,
   105.9209,
   105.9409,
   105.9659,
   106.0159,
   106.0224,
   106.0294,
   106.0434,
   106.0713,
   106.0993,
   106.1134,
   106.1277,
   106.185,
   106.1993,
   106.2129,
   106.2398,
   106.2667,
   106.2801,
   106.2868,
   106.2927,
   106.3382,
   106.3609,
   106.3773,
   106.41,
   106.412,
   106.413,
   106.4136,
   106.4155,
   106.4194,
   106.4273,
   106.4351,
   106.4371,
   106.438,
   106.4382,
   106.4381,
   106.438,
   106.4367,
   106.4316,
   106.4303,
   106.4301,
   106.4301,
   106.4297,
   106.4279,
   106.4243,
   106.4098,
   106.3953,
   106.388,
   106.3844,
   106.3834,
   106.3817,
   106.3782,
   106.323,
   106.2953,
   106.2539,
   106.1708,
   106.1656,
   106.163,
   106.1616,
   106.1599,
   106.1459,
   106.118,
   106.0621,
   106.0062,
   105.9923,
   105.9853,
   105.9835,
   105.9815,
   105.9771,
   105.942,
   105.8018,
   105.7668,
   105.7579,
   105.7475,
   105.7265,
   105.6426,
   105.5588,
   105.5169,
   105.4959,
   105.4907,
   105.4847,
   105.4726,
   105.2792,
   105.1825,
   105.1794,
   105.176,
   105.1693,
   105.1557,
   105.1287,
   105.0745,
   104.8579,
   104.8306,
   104.801,
   104.7419,
   104.6235,
   104.5052,
   104.4756,
   104.4609,
   104.4534,
   104.4455,
   104.3822,
   104.1292,
   104.066,
   104.0501,
   104.0336,
   104.0004,
   103.8677,
   103.735,
   103.6687,
   103.6355,
   103.6188,
   103.6017,
   103.3281,
   103.1914,
   103.0527,
   102.7753,
   102.4982,
   102.3596,
   102.2905,
   102.2222,
   101.9494,
   101.8812,
   101.8641,
   101.8474,
   101.8143,
   101.6818,
   101.5492,
   101.4829,
   101.4498,
   101.4334,
   101.4175,
   101.1632,
   101.0361,
   101.0282,
   101.0207,
   101.0056,
   100.9755,
   100.9153,
   100.6744,
   100.6443,
   100.616,
   100.5596,
   100.4468,
   100.334,
   100.3058,
   100.2917,
   100.2846,
   100.2779,
   100.2256,
   100.0164,
   99.96411,
   99.95103,
   99.94467,
   99.93867,
   99.91465,
   99.81857,
   99.72249,
   99.67445,
   99.65044,
   99.63847,
   99.62752,
   99.45233,
   99.36473,
   99.35926,
   99.35421,
   99.34428,
   99.32442,
   99.28471,
   99.12584,
   99.10598,
   99.08782,
   99.05189,
   98.98004,
   98.90819,
   98.87241,
   98.83987,
   98.70973,
   98.67719,
   98.66906,
   98.66502,
   98.66132,
   98.6465,
   98.58723,
   98.52796,
   98.49833,
   98.48351,
   98.4761,
   98.46923,
   98.36007,
   98.30549,
   98.29879,
   98.2924,
   98.27963,
   98.25408,
   98.15189,
   98.13912,
   98.12681,
   98.10238,
   98.05351,
   98.00464,
   97.98021,
   97.95625,
   97.86042,
   97.76418,
   97.66757,
   97.56799,
   97.5182,
   97.51192,
   97.50535,
   97.49222,
   97.46595,
   97.36086,
   97.34772,
   97.34442,
   97.34089,
   97.33384,
   97.30561,
   97.24916,
   97.19271,
   97.16448,
   97.13381,
   97.0109,
   96.98017,
   96.96459,
   96.94771,
   96.88019,
   96.81268,
   96.77892,
   96.76204,
   96.7536,
   96.74924,
   96.74458,
   96.59542,
   96.52084,
   96.51149,
   96.50116,
   96.48051,
   96.4392,
   96.27398,
   96.25333,
   96.24817,
   96.24255,
   96.23111,
   96.18533,
   96.09376,
   96.0022,
   95.95642,
   95.95352,
   95.95035,
   95.94402,
   95.93134,
   95.90599,
   95.7032,
   95.6525,
   95.62695,
   95.59893,
   95.48687,
   95.3748,
   95.31877,
   95.29076,
   95.27675,
   95.2697,
   95.26198,
   95.01496,
   94.89145,
   94.87602,
   94.85921,
   94.82529,
   94.75746,
   94.48615,
   94.45223,
   94.44375,
   94.43947,
   94.43483,
   94.41628,
   94.34207,
   94.19365,
   94.04524,
   93.97103,
   93.96639,
   93.9615,
   93.9514,
   93.93119,
   93.89077,
   93.56742,
   93.48659,
   93.44612,
   93.4023,
   93.22702,
   93.05173,
   92.96409,
   92.92027,
   92.89836,
   92.8874,
   92.87576,
   92.49758,
   92.30849,
   92.28486,
   92.27891,
   92.27257,
   92.25989,
   92.20916,
   92.10771,
   91.70192,
   91.65119,
   91.63851,
   91.63217,
   91.62558,
   91.59851,
   91.49026,
   91.27375,
   91.05724,
   90.94899,
   90.93542,
   90.92106,
   90.89235,
   90.83492,
   90.37551,
   90.26066,
   90.20324,
   90.14283,
   89.90057,
   89.6583,
   89.53717,
   89.47661,
   89.44632,
   89.43118,
   89.42358,
   89.41564,
   88.9077,
   88.65373,
   88.62199,
   88.60592,
   88.58938,
   88.52322,
   88.39091,
   87.86167,
   87.79552,
   87.76242,
   87.72816,
   87.59115,
   87.31712,
   87.04308,
   86.90607,
   86.88894,
   86.87142,
   86.83616,
   86.76564,
   86.20152,
   86.06049,
   85.98998,
   85.91802,
   85.62943,
   85.05216,
   84.46503,
   84.17147,
   84.09786,
   84.02362,
   83.87514,
   83.28124,
   83.13255,
   82.98315,
   82.68436,
   82.08662,
   81.48829,
   81.18933,
   80.89115,
   80.29481,
   79.70285,
   79.40688,
   79.33304,
   79.25986,
   79.11349,
   78.528,
   78.45482,
   78.41823,
   78.38202,
   78.2377,
   77.94904,
   77.66038,
   77.51606,
   77.48006,
   77.44457,
   77.37359,
   76.80577,
   76.66382,
   76.59284,
   76.5751,
   76.55768,
   76.52285,
   76.24417,
   75.6868,
   75.14045,
   74.86731,
   74.79922,
   74.73237,
   74.59867,
   74.06386,
   73.99701,
   73.96359,
   73.94697,
   73.93063,
   73.79983,
   73.53825,
   73.27667,
   73.14588,
   73.11319,
   73.08122,
   73.01729,
   72.50581,
   72.37794,
   72.314,
   72.29802,
   72.28232,
   72.25108,
   72.00118,
   71.50137,
   71.01309,
   70.76903,
   70.70811,
   70.64857,
   70.52949,
   70.05316,
   69.99362,
   69.96385,
   69.94897,
   69.93446,
   69.81838,
   69.58621,
   69.35405,
   69.23797,
   69.20895,
   69.18061,
   69.12412,
   68.67216,
   68.55918,
   68.50268,
   68.47464,
   68.4472,
   68.22769,
   67.78865,
   67.77505,
   67.76175,
   67.73516,
   67.68198,
   67.57563,
   67.36292,
   67.1502,
   67.09703,
   67.04566,
   66.94291,
   66.53191,
   66.48053,
   66.45484,
   66.442,
   66.42952,
   66.3306,
   66.13275,
   65.9349,
   65.83598,
   65.81125,
   65.80507,
   65.79914,
   65.78728,
   65.73984,
   65.36034,
   65.26547,
   65.21803,
   65.19445,
   65.17179,
   64.99055,
   64.62807,
   64.61674,
   64.60597,
   64.58442,
   64.54132,
   64.45512,
   64.28273,
   64.11033,
   64.06723,
   64.02626,
   63.9446,
   63.61794,
   63.57711,
   63.5567,
   63.54649,
   63.54139,
   63.53657,
   63.45948,
   63.3053,
   63.15113,
   63.07404,
   63.05477,
   63.04527,
   63.0362,
   62.99992,
   62.70966,
   62.6371,
   62.60082,
   62.58268,
   62.56563,
   62.42926,
   62.15651,
   62.14799,
   62.13985,
   62.12384,
   62.09181,
   62.02775,
   61.89963,
   61.77151,
   61.73948,
   61.73547,
   61.73171,
   61.72417,
   61.7091,
   61.64881,
   61.40766,
   61.34748,
   61.29052,
   61.17659,
   61.06266,
   61.0057,
   60.99146,
   60.98434,
   60.97757,
   60.95048,
   60.7338,
   60.67963,
   60.65254,
   60.639,
   60.62594,
   60.52199,
   60.3141,
   60.3012,
   60.2886,
   60.26339,
   60.21298,
   60.11215,
   60.01133,
   59.98612,
   59.96129,
   59.91178,
   59.71378,
   59.31952,
   59.12135,
   59.02211,
   58.92136,
   58.71985,
   58.70721,
   58.6943,
   58.66848,
   58.61684,
   58.51356,
   58.41028,
   58.38446,
   58.35805,
   58.30484,
   58.09197,
   58.03876,
   57.98384,
   57.87389,
   57.76393,
   57.70896,
   57.68136,
   57.65296,
   57.42579,
   57.369,
   57.3406,
   57.32641,
   57.31194,
   57.19487,
   56.96074,
   56.9461,
   56.93109,
   56.90104,
   56.84096,
   56.72079,
   56.60063,
   56.57058,
   56.54011,
   56.47877,
   56.23339,
   56.17205,
   56.10987,
   55.98538,
   55.8609,
   55.79866,
   55.76752,
   55.73616,
   55.23411,
   54.98285,
   54.73271,
   54.60769,
   54.54537,
   54.48348,
   54.23594,
   54.17406,
   54.11295,
   53.99089,
   53.86884,
   53.80781,
   53.7773,
   53.74726,
   53.50704,
   53.38702,
   53.26882,
   53.03242,
   53.00301,
   52.97386,
   52.91555,
   52.79894,
   52.68233,
   52.62417,
   52.56636,
   52.33514,
   51.87302,
   51.64033,
   51.52393,
   51.4055,
   51.16865,
   51.15385,
   51.13879,
   51.10835,
   51.04747,
   50.92571,
   50.80395,
   50.77351,
   50.75829,
   50.74251,
   50.67934,
   50.42666,
   50.36349,
   50.3556,
   50.34745,
   50.33094,
   50.29793,
   50.16588,
   50.03382,
   49.9678,
   49.93479,
   49.92634,
   49.91767,
   49.90033,
   49.6229,
   49.48409,
   49.33803,
   49.04589,
   49.02764,
   49.01851,
   49.00892,
   48.97047,
   48.89358,
   48.7398,
   48.58602,
   48.54757,
   48.52835,
   48.50831,
   48.42756,
   48.10457,
   48.02382,
   48.00343,
   47.98233,
   47.94012,
   47.7713,
   47.60249,
   47.51808,
   47.47587,
   47.46524,
   47.45428,
   47.43235,
   47.08161,
   46.90624,
   46.72546,
   46.36387,
   46.3185,
   46.2723,
   46.17991,
   45.99513,
   45.81034,
   45.71774,
   45.62419,
   45.24999,
   44.50018,
   44.12779,
   43.94159,
   43.75857,
   43.39266,
   43.34706,
   43.30256,
   43.21355,
   43.03555,
   42.85755,
   42.81305,
   42.79079,
   42.77975,
   42.76903,
   42.68325,
   42.34013,
   42.25436,
   42.23291,
   42.2124,
   42.17142,
   42.00752,
   41.84362,
   41.76166,
   41.72069,
   41.71044,
   41.70057,
   41.68115,
   41.37038,
   41.215,
   41.21015,
   41.20554,
   41.19639,
   41.1781,
   41.14151,
   41.06833,
   40.7756,
   40.73912,
   40.70482,
   40.63621,
   40.49899,
   40.36178,
   40.32747,
   40.31032,
   40.30174,
   40.29369,
   40.22954,
   39.97293,
   39.90878,
   39.89274,
   39.87758,
   39.84759,
   39.72765,
   39.6077,
   39.54773,
   39.51775,
   39.50296,
   39.48891,
   39.2641,
   39.1517,
   39.14475,
   39.13814,
   39.1249,
   39.09843,
   39.0455,
   38.83375,
   38.80728,
   38.78214,
   38.73189,
   38.63141,
   38.53092,
   38.48085,
   38.43271,
   38.24012,
   38.19197,
   38.17993,
   38.16817,
   38.14485,
   38.05157,
   37.95828,
   37.91164,
   37.88832,
   37.86526,
   37.68251,
   37.59114,
   37.50062,
   37.13889,
   37.04849,
   37.00328,
   36.95777,
   36.77572,
   36.73021,
   36.68432,
   36.59213,
   36.40756,
   36.22004,
   36.12627,
   36.03081,
   35.83956,
   35.81566,
   35.79131,
   35.74247,
   35.64479,
   35.54711,
   35.49825,
   35.44832,
   35.24859,
   35.19866,
   35.17356,
   35.14803,
   35.0459,
   34.94377,
   34.89271,
   34.86718,
   34.85441,
   34.84141,
   34.63257,
   34.52815,
   34.51504,
   34.5017,
   34.47503,
   34.42168,
   34.2083,
   34.18163,
   34.15452,
   34.10009,
   33.99121,
   33.88234,
   33.82791,
   33.77248,
   33.55074,
   33.4953,
   33.46751,
   33.43937,
   33.3268,
   33.10156,
   32.87396,
   32.76015,
   32.64582,
   32.41701,
   32.18858,
   32.0744,
   32.01731,
   31.96082,
   31.73494,
   31.67847,
   31.6503,
   31.62267,
   31.51216,
   31.40165,
   31.3464,
   31.31877,
   31.30496,
   31.29142,
   31.07789,
   30.97113,
   30.95779,
   30.94505,
   30.91965,
   30.86884,
   30.66561,
   30.64021,
   30.63386,
   30.62777,
   30.61589,
   30.56836,
   30.4733,
   30.37824,
   30.3307,
   30.32496,
   30.31951,
   30.30862,
   30.28682,
   30.11249,
   30.0689,
   30.04719,
   30.02767,
   29.9496,
   29.87152,
   29.83248,
   29.81296,
   29.8032,
   29.79832,
   29.794,
   29.65798,
   29.58998,
   29.58147,
   29.57945,
   29.57766,
   29.57408,
   29.55977,
   29.53115,
   29.41668,
   29.40237,
   29.39879,
   29.397,
   29.39549,
   29.38973,
   29.36668,
   29.3206,
   29.27451,
   29.25147,
   29.24869,
   29.24651,
   29.24215,
   29.23342,
   29.16362,
   29.14617,
   29.13745,
   29.13137,
   29.10734,
   29.08332,
   29.07131,
   29.0653,
   29.0623,
   29.06079,
   29.06013,
   29.0597,
   29.03212,
   29.01832,
   29.0166,
   29.01617,
   29.01596,
   29.01568,
   29.01456,
   29.01231,
   29.00331,
   29.00219,
   29.0017,
   29.00215,
   29.00396,
   29.00757,
   29.01119,
   29.013,
   29.01323,
   29.01383,
   29.01512,
   29.01771,
   29.03845,
   29.04363,
   29.04622,
   29.05001,
   29.06563,
   29.09697,
   29.13561,
   29.15493,
   29.15991,
   29.16527,
   29.17599,
   29.21889,
   29.22968,
   29.24069,
   29.26272,
   29.28475,
   29.29576,
   29.30641,
   29.34868,
   29.35925,
   29.36454,
   29.36934,
   29.3882,
   29.4259,
   29.45653,
   29.47184,
   29.47375,
   29.47471,
   29.47541,
   29.47806,
   29.48337,
   29.5046,
   29.50725,
   29.50858,
   29.50933,
   29.51177,
   29.51666,
   29.52155,
   29.524,
   29.52446,
   29.52424,
   29.52381,
   29.52036,
   29.5195,
   29.51907,
   29.51891,
   29.51834,
   29.5172,
   29.50811,
   29.48993,
   29.45585,
   29.43878,
   29.43664,
   29.43558,
   29.43418,
   29.4278,
   29.41504,
   29.36399,
   29.35761,
   29.35442,
   29.35262,
   29.35048,
   29.33333,
   29.29903,
   29.26474,
   29.24759,
   29.24323,
   29.23783,
   29.22702,
   29.14053,
   29.1189,
   29.10809,
   29.10539,
   29.1022,
   29.09567,
   29.04345,
   28.93901,
   28.81706,
   28.75598,
   28.74051,
   28.72309,
   28.68824,
   28.54885,
   28.53143,
   28.52272,
   28.5183,
   28.51343,
   28.47446,
   28.39652,
   28.31858,
   28.27961,
   28.26987,
   28.25922,
   28.23779,
   28.06634,
   28.02348,
   28.00204,
   27.99669,
   27.99105,
   27.97943,
   27.88647,
   27.70053,
   27.69457,
   27.68835,
   27.67589,
   27.65099,
   27.60118,
   27.50156,
   27.40195,
   27.377,
   27.35059,
   27.29776,
   27.08646,
   27.06004,
   27.04684,
   27.04023,
   27.03334,
   26.9778,
   26.86673,
   26.75565,
   26.70011,
   26.68623,
   26.67186,
   26.64288,
   26.41106,
   26.3531,
   26.32413,
   26.30954,
   26.29452,
   26.17431,
   25.9339,
   25.68608,
   25.56206,
   25.53105,
   25.49923,
   25.43552,
   25.18066,
   25.11683,
   25.05158,
   24.92108,
   24.79057,
   24.72532,
   24.70901,
   24.69246,
   24.65912,
   24.39246,
   24.3258,
   24.29246,
   24.27578,
   24.25878,
   24.1228,
   23.85084,
   23.57399,
   23.43547,
   23.40084,
   23.36566,
   23.29516,
   23.01317,
   22.94262,
   22.87089,
   22.72743,
   22.58397,
   22.51225,
   22.47621,
   22.43973,
   22.14786,
   22.0749,
   22.03841,
   22.02017,
   22.00164,
   21.85321,
   21.55634,
   21.5377,
   21.51883,
   21.48109,
   21.40561,
   21.25465,
   21.10369,
   21.06595,
   21.02768,
   20.95093,
   20.64392,
   20.56715,
   20.48914,
   20.3331,
   20.17706,
   20.09904,
   20.0599,
   20.02027,
   19.70321,
   19.62394,
   19.58431,
   19.56449,
   19.54443,
   19.38348,
   19.06159,
   19.04142,
   19.02102,
   18.98021,
   18.89858,
   18.73534,
   18.5721,
   18.53129,
   18.49007,
   18.40739,
   18.07667,
   17.99399,
   17.91038,
   17.74313,
   17.57587,
   17.49224,
   17.45037,
   17.40815,
   17.07039,
   16.90141,
   16.73123,
   16.39088,
   16.04877,
   15.87766,
   15.7062,
   15.01957,
   14.67626,
   14.33364,
   14.16238,
   13.99195,
   13.65108,
   13.31279,
   13.14373,
   13.10147,
   13.05951,
   12.97593,
   12.64158,
   12.558,
   12.4755,
   12.3107,
   12.1459,
   12.0635,
   12.02231,
   11.98183,
   11.65793,
   11.49615,
   11.3375,
   11.0202,
   11.00037,
   10.98091,
   10.94217,
   10.86471,
   10.70978,
   10.55485,
   10.51612,
   10.49683,
   10.47798,
   10.40257,
   10.10091,
   10.0255,
   10.01609,
   10.00694,
   9.98864,
   9.952043,
   9.805655,
   9.659266,
   9.586072,
   9.549475,
   9.514005,
   9.230691,
   9.089209,
   8.952526,
   8.679162,
   8.662077,
   8.653634,
   8.645414,
   8.612536,
   8.546778,
   8.415264,
   8.283749,
   8.250871,
   8.234451,
   8.218675,
   8.155574,
   7.903167,
   7.840066,
   7.832178,
   7.824563,
   7.809463,
   7.779264,
   7.658467,
   7.53767,
   7.477271,
   7.447072,
   7.418085,
   7.187401,
   7.072163,
   6.962281,
   6.742518,
   6.728783,
   6.721933,
   6.715405,
   6.689291,
   6.637063,
   6.532608,
   6.428153,
   6.402039,
   6.388982,
   6.376528,
   6.326979,
   6.128783,
   6.079233,
   6.067027,
   6.055297,
   6.031836,
   5.937994,
   5.844152,
   5.797231,
   5.77377,
   5.768001,
   5.762457,
   5.751368,
   5.573941,
   5.485243,
   5.401509,
   5.234042,
   5.223575,
   5.218342,
   5.213348,
   5.193618,
   5.154157,
   5.075235,
   4.996314,
   4.976583,
   4.966718,
   4.9573,
   4.920155,
   4.771573,
   4.734428,
   4.725223,
   4.716492,
   4.699029,
   4.629178,
   4.559326,
   4.524401,
   4.506938,
   4.502584,
   4.498483,
   4.490282,
   4.359062,
   4.293453,
   4.23183,
   4.10869,
   4.093427,
   4.078993,
   4.050127,
   3.992393,
   3.934659,
   3.920226,
   3.913009,
   3.906085,
   3.879036,
   3.770837,
   3.743788,
   3.737034,
   3.730701,
   3.718034,
   3.66737,
   3.616706,
   3.591374,
   3.578708,
   3.572534,
   3.566606,
   3.471757,
   3.424332,
   3.379869,
   3.291119,
   3.280076,
   3.269699,
   3.248944,
   3.207435,
   3.165925,
   3.145344,
   3.125933,
   3.04829,
   3.02888,
   3.024027,
   3.019455,
   3.010379,
   2.974075,
   2.937771,
   2.919619,
   2.910543,
   2.901839,
   2.83394,
   2.79999,
   2.768139,
   2.704636,
   2.696701,
   2.689276,
   2.674424,
   2.644722,
   2.615019,
   2.600261,
   2.586363,
   2.530773,
   2.516875,
   2.510095,
   2.503589,
   2.477567,
   2.451544,
   2.438533,
   2.432027,
   2.425755,
   2.376999,
   2.352621,
   2.329674,
   2.283964,
   2.278251,
   2.272869,
   2.262146,
   2.240699,
   2.219253,
   2.208572,
   2.198499,
   2.158206,
   2.148133,
   2.138454,
   2.119505,
   2.081745,
   2.046048,
   2.0282,
   2.011283,
   1.977606,
   1.969389,
   1.961432,
   1.945518,
   1.929604,
   1.921661,
   1.914126,
   1.883988,
   1.876453,
   1.86916,
   1.85486,
   1.82634,
   1.799143,
   1.785545,
   1.772525,
   1.746602,
   1.721663,
   1.709278,
   1.703087,
   1.697156,
   1.673433,
   1.661711,
   1.650322,
   1.627584,
   1.605658,
   1.594695,
   1.584076,
   1.56292,
   1.54235,
   1.522041,
   1.502206,
   1.482734,
   1.463486,
   1.44473,
   1.426177,
   1.407886,
   1.372171,
   1.354689,
   1.337433,
   1.320317,
   1.303519,
   1.270361,
   1.237963,
   1.206257,
   1.190587,
   1.17516,
   1.144646,
   1.114748,
   1.085441,
   1.056676,
   1.028449,
   1.000807,
   0.9737457,
   0.9603733,
   0.9472256,
   0.9212504,
   0.8958704,
   0.871089,
   0.8588605,
   0.8468648,
   0.8232009,
   0.8001453,
   0.7777022,
   0.7666465,
   0.7558242,
   0.7345109,
   0.7138043,
   0.6937076,
   0.6838239,
   0.6741674,
   0.6551794,
   0.6367782,
   0.618966,
   0.6016854,
   0.5849287,
   0.5687235,
   0.553071,
   0.5379128,
   0.5232389,
   0.5090701,
   0.4954077,
   0.4821944,
   0.4694188,
   0.4570962,
   0.4452283,
   0.4337606,
   0.4226814,
   0.4120014,
   0.4017231,
   0.3917957,
   0.3822081,
   0.3729673,
   0.3640766,
   0.3554899,
   0.3471968,
   0.3392016,
   0.3315082,
   0.3240756,
   0.3168941,
   0.3099664,
   0.3032967,
   0.2906145,
   0.2787944,
   0.2677494,
   0.2574319,
   0.2477687,
   0.2387179,
   0.2302186,
   0.2222347,
   0.214716,
   0.207632,
   0.2009417,
   0.1946196,
   0.1886326,
   0.1829597,
   0.1775741,
   0.1724588,
   0.1675924,
   0.162961,
   0.1543407,
   0.1464971,
   0.1393483,
   0.1328274,
   0.1268791,
   0.1214559,
   0.1165168,
   0.1120251,
   0.1079475,
   0.1042528,
   0.1009116,
   0.09789584,
   0.0951787,
   0.09273433,
   0.09053795,
   0.08856578,
   0.08520459,
   0.08248351,
   0.08025518,
   0.07839301,
   0.07536294,
   0.07277106,
   0.07024837,
   0.06760927,
   0.0647877,
   0.06178755,
   0.05864836,
   0.0554236,
   0.0554236,
   0};
   graph = new TGraph(2669,stack0_fx166,stack0_fy166);
   graph->SetName("stack0");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(92);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack0166 = new TH1F("Graph_stack0166","Projection of full_model",2669,2000,8000);
   Graph_stack0166->SetMinimum(0);
   Graph_stack0166->SetMaximum(122.7469);
   Graph_stack0166->SetDirectory(0);
   Graph_stack0166->SetStats(0);
   Graph_stack0166->SetLineWidth(2);
   Graph_stack0166->SetMarkerStyle(20);
   Graph_stack0166->SetMarkerSize(0.2);
   Graph_stack0166->GetXaxis()->SetNdivisions(505);
   Graph_stack0166->GetXaxis()->SetLabelFont(132);
   Graph_stack0166->GetXaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack0166->GetXaxis()->SetTitleFont(132);
   Graph_stack0166->GetYaxis()->SetLabelFont(132);
   Graph_stack0166->GetYaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack0166->GetYaxis()->SetTitleFont(132);
   Graph_stack0166->GetZaxis()->SetLabelFont(132);
   Graph_stack0166->GetZaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack0166->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack0166);
   
   graph->Draw("f");
   
   Double_t full_mod_fx167[130] = {
   2400,
   2400,
   2500,
   2600,
   2700,
   2750,
   2800,
   2850,
   2900,
   2950,
   3000,
   3050,
   3100,
   3125,
   3150,
   3175,
   3200,
   3250,
   3275,
   3300,
   3400,
   3450,
   3500,
   3600,
   3625,
   3650,
   3675,
   3700,
   3725,
   3750,
   3800,
   3850,
   3875,
   3900,
   4000,
   4025,
   4050,
   4075,
   4087.5,
   4100,
   4150,
   4175,
   4200,
   4250,
   4275,
   4287.5,
   4300,
   4312.5,
   4325,
   4350,
   4400,
   4425,
   4450,
   4475,
   4500,
   4550,
   4600,
   4650,
   4675,
   4700,
   4725,
   4750,
   4775,
   4800,
   4900,
   4912.5,
   4925,
   4937.5,
   4950,
   4975,
   5000,
   5100,
   5125,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5300,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5475,
   5500,
   5525,
   5550,
   5575,
   5600,
   5700,
   5800,
   5850,
   5900,
   5950,
   6000,
   6100,
   6200,
   6300,
   6400,
   6500,
   6600,
   6700,
   6800,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7600,
   7600};
   Double_t full_mod_fy167[130] = {
   0,
   0.837604,
   0.837604,
   1.558696,
   2.868084,
   3.860161,
   5.16014,
   6.860634,
   9.101254,
   12.05205,
   15.82454,
   20.43597,
   25.93092,
   29.06382,
   32.5255,
   36.38511,
   40.64439,
   49.66631,
   53.94283,
   57.94475,
   73.27071,
   80.90657,
   89.02196,
   107.1736,
   110.8121,
   113.9469,
   116.8904,
   119.511,
   121.3285,
   122.2153,
   123.3211,
   125.7803,
   126.8638,
   127.2111,
   123.6948,
   124.1065,
   124.9477,
   125.3741,
   125.2263,
   124.8074,
   121.7988,
   120.7218,
   120.3062,
   119.9663,
   119.1094,
   118.3469,
   117.3153,
   116.0149,
   114.4516,
   110.7484,
   103.0087,
   99.7622,
   97.06702,
   95.01378,
   93.71512,
   92.5862,
   91.12609,
   89.84413,
   89.05331,
   87.79382,
   86.39269,
   85.46828,
   85.25385,
   85.45426,
   86.37463,
   86.83461,
   87.58095,
   88.63856,
   90.02535,
   93.60592,
   97.91028,
   116.8623,
   121.6423,
   126.0659,
   127.9886,
   129.6234,
   130.9056,
   131.777,
   132.1956,
   132.1351,
   131.5824,
   130.4896,
   129.3791,
   127.7587,
   125.6577,
   123.1111,
   120.1644,
   116.8711,
   109.4908,
   93.27075,
   85.32496,
   77.93434,
   71.28106,
   65.44221,
   60.39824,
   56.07175,
   52.35217,
   49.12267,
   46.28053,
   43.74222,
   39.36804,
   35.74373,
   32.74493,
   30.25144,
   28.13399,
   26.28659,
   20.09475,
   13.88325,
   11.27067,
   9.193494,
   7.54688,
   6.257653,
   4.524325,
   3.436805,
   2.712664,
   2.236941,
   1.914715,
   1.680894,
   1.499919,
   1.354602,
   1.234495,
   1.131318,
   1.038515,
   0.9514853,
   0.8675115,
   0.7854086,
   0.7050717,
   0.7050717,
   0.7050717,
   0};
   graph = new TGraph(130,full_mod_fx167,full_mod_fy167);
   graph->SetName("full_mod");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_full_mod167 = new TH1F("Graph_full_mod167","Projection of full_model",130,1880,8120);
   Graph_full_mod167->SetMinimum(0);
   Graph_full_mod167->SetMaximum(145.4152);
   Graph_full_mod167->SetDirectory(0);
   Graph_full_mod167->SetStats(0);
   Graph_full_mod167->SetLineWidth(2);
   Graph_full_mod167->SetMarkerStyle(20);
   Graph_full_mod167->SetMarkerSize(0.2);
   Graph_full_mod167->GetXaxis()->SetNdivisions(505);
   Graph_full_mod167->GetXaxis()->SetLabelFont(132);
   Graph_full_mod167->GetXaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetXaxis()->SetTitleOffset(0.85);
   Graph_full_mod167->GetXaxis()->SetTitleFont(132);
   Graph_full_mod167->GetYaxis()->SetLabelFont(132);
   Graph_full_mod167->GetYaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetYaxis()->SetTitleOffset(0.74);
   Graph_full_mod167->GetYaxis()->SetTitleFont(132);
   Graph_full_mod167->GetZaxis()->SetLabelFont(132);
   Graph_full_mod167->GetZaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetZaxis()->SetTitleOffset(0.8);
   Graph_full_mod167->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_mod167);
   
   graph->Draw("l");
   
   Double_t h_data_to_fit_fx3175[50] = {
   2550,
   2650,
   2750,
   2850,
   2950,
   3050,
   3150,
   3250,
   3350,
   3450,
   3550,
   3650,
   3750,
   3850,
   3950,
   4050,
   4150,
   4250,
   4350,
   4450,
   4550,
   4650,
   4750,
   4850,
   4950,
   5050,
   5150,
   5250,
   5350,
   5450,
   5550,
   5650,
   5750,
   5850,
   5950,
   6050,
   6150,
   6250,
   6350,
   6450,
   6550,
   6650,
   6750,
   6850,
   6950,
   7050,
   7150,
   7250,
   7350,
   7450};
   Double_t h_data_to_fit_fy3175[50] = {
   1,
   3,
   4,
   5,
   20,
   21,
   41,
   51,
   74,
   69,
   91,
   108,
   109,
   119,
   132,
   132,
   130,
   122,
   117,
   94,
   90,
   79,
   93,
   82,
   93,
   114,
   113,
   128,
   89,
   47,
   20,
   34,
   14,
   12,
   6,
   3,
   1,
   6,
   1,
   2,
   1,
   2,
   1,
   1,
   1,
   3,
   2,
   0,
   1,
   0};
   Double_t h_data_to_fit_felx3175[50] = {
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50};
   Double_t h_data_to_fit_fely3175[50] = {
   0.8272462,
   1.632705,
   1.914339,
   2.159691,
   4.434448,
   4.545807,
   6.376898,
   7.117933,
   8.582844,
   8.286444,
   9.521834,
   9.904326,
   9.952272,
   10.42016,
   11,
   11,
   10.91271,
   10.55667,
   10.3282,
   9.678086,
   9.469177,
   8.869343,
   9.626284,
   9.036884,
   9.626284,
   10.18878,
   10.1419,
   10.82475,
   9.416226,
   6.831172,
   4.434448,
   5.802128,
   3.6965,
   3.415266,
   2.379931,
   1.632705,
   0.8272462,
   2.379931,
   0.8272462,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   1.632705,
   1.291815,
   0,
   0.8272462,
   0};
   Double_t h_data_to_fit_fehx3175[50] = {
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50};
   Double_t h_data_to_fit_fehy3175[50] = {
   2.299527,
   2.918186,
   3.162753,
   3.382473,
   5.546519,
   5.655182,
   7.455185,
   8.188122,
   9.641101,
   9.346779,
   10.57436,
   10.90433,
   10.95227,
   11.42016,
   12,
   12,
   11.91271,
   11.55667,
   11.3282,
   10.72977,
   10.522,
   9.925725,
   10.67824,
   10.09222,
   10.67824,
   11.18878,
   11.1419,
   11.82475,
   10.46934,
   7.904289,
   5.546519,
   6.888101,
   4.830381,
   4.559819,
   3.583642,
   2.918186,
   2.299527,
   3.583642,
   2.299527,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.918186,
   2.63786,
   1.147874,
   2.299527,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_to_fit_fx3175,h_data_to_fit_fy3175,h_data_to_fit_felx3175,h_data_to_fit_fehx3175,h_data_to_fit_fely3175,h_data_to_fit_fehy3175);
   grae->SetName("h_data_to_fit");
   grae->SetTitle("Histogram of data_to_fit_plot__Bminus_MCORR");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.2);
   
   TH1F *Graph_h_data_to_fit3175 = new TH1F("Graph_h_data_to_fit3175","Histogram of data_to_fit_plot__Bminus_MCORR",100,2000,8000);
   Graph_h_data_to_fit3175->SetMinimum(0);
   Graph_h_data_to_fit3175->SetMaximum(158.4);
   Graph_h_data_to_fit3175->SetDirectory(0);
   Graph_h_data_to_fit3175->SetStats(0);
   Graph_h_data_to_fit3175->SetLineWidth(2);
   Graph_h_data_to_fit3175->SetMarkerStyle(20);
   Graph_h_data_to_fit3175->SetMarkerSize(0.2);
   Graph_h_data_to_fit3175->GetXaxis()->SetNdivisions(505);
   Graph_h_data_to_fit3175->GetXaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleOffset(0.85);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleFont(132);
   Graph_h_data_to_fit3175->GetYaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleOffset(0.74);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleFont(132);
   Graph_h_data_to_fit3175->GetZaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleOffset(0.8);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_to_fit3175);
   
   grae->Draw("p");
   
   Double_t sig_fx168[101] = {
   2500,
   2500,
   2600,
   2700,
   2800,
   2900,
   3000,
   3100,
   3200,
   3300,
   3400,
   3500,
   3600,
   3700,
   3800,
   3900,
   4000,
   4100,
   4200,
   4300,
   4400,
   4500,
   4550,
   4600,
   4650,
   4700,
   4750,
   4800,
   4850,
   4900,
   4925,
   4950,
   4975,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5075,
   5100,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5243.75,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5312.5,
   5325,
   5337.5,
   5350,
   5362.5,
   5368.75,
   5375,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5462.5,
   5475,
   5500,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5900,
   6000,
   6100,
   6200,
   6300,
   6400,
   6500,
   6600,
   6700,
   6800,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7500};
   Double_t sig_fy168[101] = {
   0,
   0.009232737,
   0.01620759,
   0.02786406,
   0.04691459,
   0.07735873,
   0.1249247,
   0.197572,
   0.3060131,
   0.4641865,
   0.6895782,
   1.003263,
   1.429525,
   1.994949,
   2.726982,
   3.652272,
   4.79565,
   6.181586,
   7.840752,
   9.823889,
   12.22102,
   15.17473,
   16.91646,
   18.86471,
   21.03649,
   23.44023,
   26.07573,
   28.94799,
   32.11737,
   35.81309,
   38.01624,
   40.59206,
   43.67026,
   47.38627,
   49.52102,
   51.85466,
   54.39227,
   57.13275,
   63.18016,
   69.82418,
   83.47787,
   86.60615,
   89.47906,
   92.02629,
   94.18243,
   95.88998,
   97.10209,
   97.78477,
   97.92092,
   97.86433,
   97.31184,
   96.22874,
   94.64007,
   92.58201,
   90.1003,
   87.24844,
   84.08557,
   80.67423,
   73.36008,
   65.79306,
   58.39065,
   51.46556,
   45.21362,
   42.37102,
   39.72196,
   34.99083,
   30.96142,
   27.54309,
   24.63543,
   22.1432,
   19.98453,
   18.09361,
   16.41983,
   13.58159,
   11.26582,
   9.349528,
   7.749996,
   6.408017,
   4.336058,
   2.901801,
   1.947937,
   1.342519,
   0.7513515,
   0.5278188,
   0.412917,
   0.3281225,
   0.256655,
   0.1962049,
   0.146415,
   0.1066364,
   0.07579861,
   0.05258389,
   0.03560243,
   0.02352567,
   0.0151719,
   0.00954934,
   0.005866003,
   0.003516792,
   0.002057721,
   0.002057721,
   0};
   graph = new TGraph(101,sig_fx168,sig_fy168);
   graph->SetName("sig");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_sig168 = new TH1F("Graph_sig168","Projection of full_model",101,2000,8000);
   Graph_sig168->SetMinimum(0);
   Graph_sig168->SetMaximum(107.713);
   Graph_sig168->SetDirectory(0);
   Graph_sig168->SetStats(0);
   Graph_sig168->SetLineWidth(2);
   Graph_sig168->SetMarkerStyle(20);
   Graph_sig168->SetMarkerSize(0.2);
   Graph_sig168->GetXaxis()->SetNdivisions(505);
   Graph_sig168->GetXaxis()->SetLabelFont(132);
   Graph_sig168->GetXaxis()->SetTitleSize(0.048);
   Graph_sig168->GetXaxis()->SetTitleOffset(0.85);
   Graph_sig168->GetXaxis()->SetTitleFont(132);
   Graph_sig168->GetYaxis()->SetLabelFont(132);
   Graph_sig168->GetYaxis()->SetTitleSize(0.048);
   Graph_sig168->GetYaxis()->SetTitleOffset(0.74);
   Graph_sig168->GetYaxis()->SetTitleFont(132);
   Graph_sig168->GetZaxis()->SetLabelFont(132);
   Graph_sig168->GetZaxis()->SetTitleSize(0.048);
   Graph_sig168->GetZaxis()->SetTitleOffset(0.8);
   Graph_sig168->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig168);
   
   graph->Draw("l");
   
   TH1D *frame_a0d5110__350 = new TH1D("frame_a0d5110__350","A RooPlot of \"Bminus_MCORR\"",50,2500,7500);
   frame_a0d5110__350->SetBinContent(1,151.2);
   frame_a0d5110__350->SetMinimum(0);
   frame_a0d5110__350->SetMaximum(181.44);
   frame_a0d5110__350->SetEntries(1);
   frame_a0d5110__350->SetDirectory(0);
   frame_a0d5110__350->SetStats(0);
   frame_a0d5110__350->SetLineWidth(2);
   frame_a0d5110__350->SetMarkerStyle(20);
   frame_a0d5110__350->SetMarkerSize(0.2);
   frame_a0d5110__350->GetXaxis()->SetTitle("#it{m}_{corr} [GeV/#it{c}^{2}]");
   frame_a0d5110__350->GetXaxis()->SetNdivisions(505);
   frame_a0d5110__350->GetXaxis()->SetLabelFont(132);
   frame_a0d5110__350->GetXaxis()->SetLabelSize(0.07);
   frame_a0d5110__350->GetXaxis()->SetTitleSize(0.07);
   frame_a0d5110__350->GetXaxis()->SetTitleFont(132);
   frame_a0d5110__350->GetYaxis()->SetTitle("Entries / (0.1GeV/#it{c}^{2})");
   frame_a0d5110__350->GetYaxis()->SetLabelFont(132);
   frame_a0d5110__350->GetYaxis()->SetLabelSize(0.07);
   frame_a0d5110__350->GetYaxis()->SetTitleSize(0.07);
   frame_a0d5110__350->GetYaxis()->SetTitleOffset(1.1);
   frame_a0d5110__350->GetYaxis()->SetTitleFont(132);
   frame_a0d5110__350->GetZaxis()->SetLabelFont(132);
   frame_a0d5110__350->GetZaxis()->SetTitleSize(0.048);
   frame_a0d5110__350->GetZaxis()->SetTitleOffset(0.8);
   frame_a0d5110__350->GetZaxis()->SetTitleFont(132);
   frame_a0d5110__350->Draw("AXISSAME");
   TBox *box = new TBox(7601,-99999,9000,10);
   box->SetLineWidth(2);
   box->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.77,0.75,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  #splitline{2011 + 2012 + 2016}{#scale[1.2]{#it{m(p#bar{p})} #in } [2.2, 2.4] GeV/#it{c}^{2} }");
   pt->Draw();
   pad1->Modified();
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "The pad 20% of the height",0,0,1,0);
   pad2->Draw();
   pad2->cd();
   pad2->Range(0,0,1,1);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.15);
   pad2->SetRightMargin(0.2);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   TLine *line = new TLine(2500,1,7500,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-1,7500,-1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,2,7500,2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-2,7500,-2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,3,7500,3);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-3,7500,-3);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-4,7500,-4);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,4,7500,4);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->cd();
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->Modified();
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->cd();
   bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can->SetSelected(bin2/FullFit2011_2012_2016_PPbin_2_paper_nopulls_can);
}


==> figs/Fig3e.C <==
void FullFit2011_2012_2016_PPbin_3_paper_nopulls_fit()
{
//=========Macro generated from canvas: bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can/bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can
//=========  (Wed Nov  6 11:52:04 2019) by ROOT version6.08/06
   TCanvas *bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can = new TCanvas("bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can", "bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can",0,0,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->SetHighLightColor(2);
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->Range(0,0,1,1);
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->SetFillColor(0);
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->SetBorderMode(0);
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->SetBorderSize(2);
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->SetTickx(1);
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->SetTicky(1);
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->SetRightMargin(0.2);
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->SetFrameLineWidth(2);
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "The pad 80% of the height",0,0,1,1);
   pad1->Draw();
   pad1->cd();
   pad1->Range(1250,-22.40928,9062.5,126.9859);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.16);
   pad1->SetRightMargin(0.2);
   pad1->SetBottomMargin(0.15);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_e54b1c0__349 = new TH1D("frame_e54b1c0__349","A RooPlot of \"Bminus_MCORR\"",50,2500,7500);
   frame_e54b1c0__349->SetBinContent(1,93.37201);
   frame_e54b1c0__349->SetMinimum(0);
   frame_e54b1c0__349->SetMaximum(112.0464);
   frame_e54b1c0__349->SetEntries(1);
   frame_e54b1c0__349->SetDirectory(0);
   frame_e54b1c0__349->SetStats(0);
   frame_e54b1c0__349->SetLineWidth(2);
   frame_e54b1c0__349->SetMarkerStyle(20);
   frame_e54b1c0__349->SetMarkerSize(0.2);
   frame_e54b1c0__349->GetXaxis()->SetTitle("#it{m}_{corr} [GeV/#it{c}^{2}]");
   frame_e54b1c0__349->GetXaxis()->SetNdivisions(505);
   frame_e54b1c0__349->GetXaxis()->SetLabelFont(132);
   frame_e54b1c0__349->GetXaxis()->SetLabelSize(0.07);
   frame_e54b1c0__349->GetXaxis()->SetTitleSize(0.07);
   frame_e54b1c0__349->GetXaxis()->SetTitleFont(132);
   frame_e54b1c0__349->GetYaxis()->SetTitle("Entries / (0.1GeV/#it{c}^{2})");
   frame_e54b1c0__349->GetYaxis()->SetLabelFont(132);
   frame_e54b1c0__349->GetYaxis()->SetLabelSize(0.07);
   frame_e54b1c0__349->GetYaxis()->SetTitleSize(0.07);
   frame_e54b1c0__349->GetYaxis()->SetTitleOffset(1.1);
   frame_e54b1c0__349->GetYaxis()->SetTitleFont(132);
   frame_e54b1c0__349->GetZaxis()->SetLabelFont(132);
   frame_e54b1c0__349->GetZaxis()->SetTitleSize(0.048);
   frame_e54b1c0__349->GetZaxis()->SetTitleOffset(0.8);
   frame_e54b1c0__349->GetZaxis()->SetTitleFont(132);
   frame_e54b1c0__349->Draw("FUNC");
   
   Double_t stack2_fx164[3707] = {
   2500,
   2503.125,
   2504.688,
   2506.25,
   2509.375,
   2512.5,
   2515.625,
   2518.75,
   2520.312,
   2521.875,
   2525,
   2528.125,
   2529.688,
   2531.25,
   2534.375,
   2537.5,
   2540.625,
   2543.75,
   2545.312,
   2546.875,
   2550,
   2553.125,
   2554.688,
   2556.25,
   2559.375,
   2562.5,
   2565.625,
   2568.75,
   2570.312,
   2571.875,
   2575,
   2578.125,
   2579.688,
   2581.25,
   2584.375,
   2587.5,
   2590.625,
   2593.75,
   2595.312,
   2596.875,
   2600,
   2603.125,
   2604.688,
   2606.25,
   2609.375,
   2612.5,
   2615.625,
   2618.75,
   2620.312,
   2621.875,
   2625,
   2628.125,
   2629.688,
   2631.25,
   2634.375,
   2637.5,
   2640.625,
   2643.75,
   2645.312,
   2646.875,
   2650,
   2653.125,
   2654.688,
   2656.25,
   2659.375,
   2660.938,
   2662.5,
   2665.625,
   2668.75,
   2670.312,
   2671.875,
   2675,
   2678.125,
   2679.688,
   2681.25,
   2684.375,
   2685.156,
   2685.938,
   2687.5,
   2690.625,
   2693.75,
   2695.312,
   2696.875,
   2700,
   2703.125,
   2704.688,
   2706.25,
   2709.375,
   2710.156,
   2710.938,
   2712.5,
   2715.625,
   2718.75,
   2720.312,
   2721.875,
   2725,
   2728.125,
   2729.688,
   2731.25,
   2734.375,
   2735.156,
   2735.938,
   2737.5,
   2740.625,
   2743.75,
   2745.312,
   2746.875,
   2750,
   2753.125,
   2754.688,
   2756.25,
   2759.375,
   2760.156,
   2760.938,
   2762.5,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2778.125,
   2779.688,
   2780.469,
   2781.25,
   2784.375,
   2785.156,
   2785.938,
   2787.5,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2803.125,
   2804.688,
   2805.469,
   2806.25,
   2809.375,
   2810.156,
   2810.938,
   2812.5,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2828.125,
   2829.688,
   2830.469,
   2831.25,
   2834.375,
   2835.156,
   2835.938,
   2837.5,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2853.125,
   2854.688,
   2855.469,
   2856.25,
   2859.375,
   2860.156,
   2860.938,
   2862.5,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2875.391,
   2875.781,
   2876.562,
   2878.125,
   2879.688,
   2880.469,
   2881.25,
   2884.375,
   2885.156,
   2885.938,
   2887.5,
   2890.625,
   2893.75,
   2895.312,
   2896.875,
   2900,
   2900.391,
   2900.781,
   2901.562,
   2903.125,
   2904.688,
   2905.469,
   2906.25,
   2909.375,
   2910.156,
   2910.938,
   2912.5,
   2915.625,
   2918.75,
   2920.312,
   2921.875,
   2925,
   2925.391,
   2925.781,
   2926.562,
   2928.125,
   2929.688,
   2930.469,
   2931.25,
   2934.375,
   2935.156,
   2935.547,
   2935.938,
   2937.5,
   2940.625,
   2943.75,
   2945.312,
   2946.875,
   2950,
   2950.391,
   2950.781,
   2951.562,
   2953.125,
   2954.688,
   2955.469,
   2956.25,
   2959.375,
   2960.156,
   2960.547,
   2960.938,
   2962.5,
   2965.625,
   2968.75,
   2970.312,
   2971.875,
   2975,
   2975.391,
   2975.781,
   2976.562,
   2978.125,
   2979.688,
   2980.469,
   2981.25,
   2984.375,
   2985.156,
   2985.547,
   2985.938,
   2987.5,
   2990.625,
   2993.75,
   2995.312,
   2996.875,
   3000,
   3000.391,
   3000.781,
   3001.562,
   3003.125,
   3004.688,
   3005.469,
   3006.25,
   3009.375,
   3010.156,
   3010.547,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3020.703,
   3021.094,
   3021.875,
   3025,
   3025.391,
   3025.781,
   3026.562,
   3028.125,
   3029.688,
   3030.469,
   3031.25,
   3034.375,
   3035.156,
   3035.547,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3045.703,
   3046.094,
   3046.875,
   3050,
   3050.391,
   3050.781,
   3051.562,
   3053.125,
   3054.688,
   3055.469,
   3056.25,
   3059.375,
   3060.156,
   3060.547,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3070.703,
   3071.094,
   3071.875,
   3075,
   3075.391,
   3075.586,
   3075.781,
   3076.562,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.156,
   3085.547,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3095.703,
   3096.094,
   3096.875,
   3100,
   3100.391,
   3100.586,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3106.25,
   3109.375,
   3110.156,
   3110.547,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3120.703,
   3121.094,
   3121.875,
   3125,
   3125.391,
   3125.586,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3130.664,
   3130.859,
   3131.25,
   3134.375,
   3135.156,
   3135.547,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3145.703,
   3146.094,
   3146.875,
   3150,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3155.664,
   3155.859,
   3156.25,
   3159.375,
   3160.156,
   3160.547,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3170.703,
   3171.094,
   3171.875,
   3175,
   3175.781,
   3176.562,
   3178.125,
   3179.688,
   3180.469,
   3180.664,
   3180.859,
   3181.25,
   3184.375,
   3185.156,
   3185.547,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3195.703,
   3196.094,
   3196.875,
   3200,
   3200.781,
   3201.562,
   3203.125,
   3204.688,
   3205.469,
   3205.664,
   3205.859,
   3206.25,
   3209.375,
   3210.156,
   3210.547,
   3210.742,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3220.703,
   3221.094,
   3221.875,
   3225,
   3225.781,
   3226.562,
   3228.125,
   3229.688,
   3230.469,
   3230.859,
   3231.25,
   3234.375,
   3235.156,
   3235.547,
   3235.742,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3245.312,
   3245.703,
   3246.094,
   3246.875,
   3250,
   3250.781,
   3251.562,
   3253.125,
   3254.688,
   3255.469,
   3255.859,
   3256.25,
   3259.375,
   3260.156,
   3260.547,
   3260.742,
   3260.938,
   3262.5,
   3265.625,
   3265.82,
   3266.016,
   3266.406,
   3267.188,
   3268.75,
   3270.312,
   3270.703,
   3271.094,
   3271.875,
   3275,
   3275.781,
   3276.562,
   3278.125,
   3279.688,
   3280.469,
   3280.859,
   3281.25,
   3284.375,
   3285.156,
   3285.547,
   3285.742,
   3285.938,
   3287.5,
   3290.625,
   3290.82,
   3291.016,
   3291.406,
   3292.188,
   3293.75,
   3295.312,
   3295.703,
   3295.801,
   3295.898,
   3296.094,
   3296.875,
   3300,
   3300.781,
   3301.562,
   3303.125,
   3304.688,
   3305.469,
   3305.859,
   3306.25,
   3309.375,
   3310.156,
   3310.547,
   3310.742,
   3310.84,
   3310.938,
   3312.5,
   3315.625,
   3315.82,
   3316.016,
   3316.406,
   3317.188,
   3318.75,
   3320.312,
   3320.703,
   3320.801,
   3320.898,
   3321.094,
   3321.875,
   3325,
   3325.781,
   3326.562,
   3328.125,
   3329.688,
   3330.469,
   3330.859,
   3331.25,
   3334.375,
   3335.156,
   3335.547,
   3335.742,
   3335.84,
   3335.938,
   3337.5,
   3340.625,
   3340.82,
   3341.016,
   3341.406,
   3342.188,
   3343.75,
   3345.312,
   3345.703,
   3345.898,
   3346.094,
   3346.875,
   3350,
   3350.781,
   3351.562,
   3353.125,
   3354.688,
   3355.469,
   3355.859,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3365.82,
   3366.016,
   3366.406,
   3367.188,
   3368.75,
   3370.312,
   3370.703,
   3370.898,
   3371.094,
   3371.875,
   3375,
   3375.781,
   3376.562,
   3378.125,
   3379.688,
   3380.469,
   3380.859,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3391.016,
   3391.406,
   3392.188,
   3393.75,
   3395.312,
   3396.094,
   3396.875,
   3400,
   3400.781,
   3401.562,
   3403.125,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3418.75,
   3420.312,
   3421.875,
   3425,
   3425.781,
   3426.562,
   3428.125,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3443.75,
   3445.312,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3451.562,
   3453.125,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3468.75,
   3470.312,
   3471.094,
   3471.875,
   3475,
   3475.781,
   3476.562,
   3478.125,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3506.25,
   3509.375,
   3510.938,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.055,
   3531.25,
   3534.375,
   3535.938,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3551.172,
   3551.562,
   3553.125,
   3556.25,
   3559.375,
   3560.938,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3576.172,
   3576.562,
   3578.125,
   3581.25,
   3584.375,
   3585.938,
   3587.5,
   3590.625,
   3591.016,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3601.172,
   3601.562,
   3603.125,
   3604.688,
   3605.469,
   3605.859,
   3606.055,
   3606.25,
   3609.375,
   3610.938,
   3611.133,
   3611.328,
   3611.719,
   3612.5,
   3615.625,
   3616.016,
   3616.113,
   3616.211,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3629.688,
   3630.469,
   3630.859,
   3631.055,
   3631.152,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.113,
   3641.211,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.143,
   3646.191,
   3646.289,
   3646.484,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3654.688,
   3655.469,
   3655.859,
   3656.055,
   3656.152,
   3656.25,
   3659.375,
   3660.938,
   3661.133,
   3661.328,
   3661.719,
   3662.5,
   3665.625,
   3666.016,
   3666.211,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.191,
   3671.289,
   3671.484,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3679.688,
   3680.469,
   3680.859,
   3681.055,
   3681.152,
   3681.25,
   3684.375,
   3685.938,
   3686.133,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.211,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.191,
   3696.289,
   3696.484,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3706.25,
   3709.375,
   3710.938,
   3711.328,
   3711.719,
   3712.5,
   3715.625,
   3716.016,
   3716.211,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.016,
   3766.211,
   3766.406,
   3767.188,
   3768.75,
   3770.312,
   3771.094,
   3771.289,
   3771.484,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.27,
   3776.367,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.016,
   3791.211,
   3791.309,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.016,
   3816.211,
   3816.309,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3831.348,
   3831.445,
   3831.641,
   3832.031,
   3832.812,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.289,
   3846.484,
   3846.875,
   3850,
   3850.781,
   3851.172,
   3851.367,
   3851.562,
   3853.125,
   3856.25,
   3856.348,
   3856.445,
   3856.641,
   3857.031,
   3857.812,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.289,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3881.445,
   3881.641,
   3882.031,
   3882.812,
   3884.375,
   3885.938,
   3886.328,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.289,
   3896.387,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.562,
   3903.125,
   3906.25,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.426,
   3911.523,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.426,
   3936.523,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3950.781,
   3951.172,
   3951.367,
   3951.465,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4001.562,
   4003.125,
   4006.25,
   4009.375,
   4010.938,
   4012.5,
   4015.625,
   4016.406,
   4017.188,
   4018.75,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4031.641,
   4032.031,
   4032.812,
   4034.375,
   4035.938,
   4036.328,
   4036.523,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4041.602,
   4041.797,
   4042.188,
   4043.75,
   4045.312,
   4046.094,
   4046.484,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4056.445,
   4056.543,
   4056.641,
   4057.031,
   4057.812,
   4059.375,
   4060.938,
   4061.328,
   4061.523,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4066.602,
   4066.797,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.582,
   4071.68,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.328,
   4086.523,
   4086.621,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.582,
   4096.68,
   4096.875,
   4100,
   4101.562,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.328,
   4111.523,
   4111.621,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4142.188,
   4143.75,
   4146.875,
   4150,
   4151.562,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.66,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.602,
   4191.699,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4201.66,
   4201.758,
   4201.953,
   4202.344,
   4203.125,
   4206.25,
   4206.641,
   4206.738,
   4206.836,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4216.406,
   4216.602,
   4216.699,
   4216.797,
   4217.188,
   4218.75,
   4220.312,
   4221.094,
   4221.484,
   4221.68,
   4221.875,
   4225,
   4226.562,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4231.738,
   4231.836,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.602,
   4241.699,
   4241.797,
   4242.188,
   4243.75,
   4245.312,
   4246.094,
   4246.484,
   4246.68,
   4246.777,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.738,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4262.5,
   4265.625,
   4266.406,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.777,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4321.875,
   4325,
   4326.562,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4351.953,
   4352.344,
   4353.125,
   4356.25,
   4357.031,
   4357.812,
   4359.375,
   4360.938,
   4361.719,
   4362.5,
   4365.625,
   4366.406,
   4366.797,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4406.934,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4416.895,
   4416.992,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4431.641,
   4431.836,
   4431.934,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4446.973,
   4447.07,
   4447.266,
   4447.656,
   4448.438,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4467.188,
   4468.75,
   4471.875,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4497.07,
   4497.266,
   4497.656,
   4498.438,
   4500,
   4501.562,
   4501.953,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.051,
   4527.148,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4536.914,
   4537.012,
   4537.109,
   4537.5,
   4540.625,
   4541.406,
   4541.797,
   4541.992,
   4542.041,
   4542.09,
   4542.188,
   4543.75,
   4546.875,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.051,
   4552.148,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4561.914,
   4562.012,
   4562.061,
   4562.109,
   4562.5,
   4565.625,
   4566.406,
   4566.797,
   4566.992,
   4567.09,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.051,
   4577.148,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.08,
   4582.129,
   4582.227,
   4582.422,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4590.625,
   4591.406,
   4591.797,
   4591.992,
   4592.09,
   4592.188,
   4593.75,
   4596.875,
   4597.07,
   4597.266,
   4597.656,
   4598.438,
   4600,
   4601.562,
   4601.953,
   4602.148,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4617.188,
   4618.75,
   4621.875,
   4622.266,
   4622.656,
   4623.438,
   4625,
   4626.562,
   4626.953,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4646.875,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4651.562,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.197,
   4677.246,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.129,
   4682.178,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.07,
   4697.168,
   4697.192,
   4697.217,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4701.953,
   4702.148,
   4702.197,
   4702.246,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.227,
   4707.422,
   4707.812,
   4709.375,
   4710.938,
   4711.719,
   4712.109,
   4712.207,
   4712.305,
   4712.5,
   4715.625,
   4717.188,
   4717.236,
   4717.285,
   4717.383,
   4717.578,
   4717.969,
   4718.75,
   4721.875,
   4722.07,
   4722.168,
   4722.217,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.236,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.251,
   4757.275,
   4757.324,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.207,
   4762.256,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.236,
   4767.261,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4776.953,
   4777.148,
   4777.246,
   4777.271,
   4777.295,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.275,
   4782.324,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.207,
   4787.256,
   4787.28,
   4787.305,
   4787.5,
   4790.625,
   4792.188,
   4792.285,
   4792.383,
   4792.578,
   4792.969,
   4793.75,
   4796.875,
   4797.266,
   4797.29,
   4797.314,
   4797.363,
   4797.461,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4801.953,
   4802.148,
   4802.246,
   4802.295,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.227,
   4807.324,
   4807.422,
   4807.812,
   4809.375,
   4810.938,
   4811.719,
   4812.109,
   4812.305,
   4812.5,
   4815.625,
   4817.188,
   4817.383,
   4817.578,
   4817.969,
   4818.75,
   4821.875,
   4822.266,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.227,
   4832.324,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.285,
   4842.334,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.363,
   4847.461,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.227,
   4857.324,
   4857.373,
   4857.422,
   4857.812,
   4859.375,
   4860.938,
   4861.719,
   4862.109,
   4862.305,
   4862.354,
   4862.402,
   4862.5,
   4865.625,
   4867.188,
   4867.383,
   4867.578,
   4867.969,
   4868.75,
   4871.875,
   4872.266,
   4872.363,
   4872.461,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4877.393,
   4877.441,
   4877.539,
   4877.734,
   4878.125,
   4881.25,
   4882.031,
   4882.227,
   4882.324,
   4882.373,
   4882.422,
   4882.812,
   4884.375,
   4885.938,
   4886.719,
   4887.109,
   4887.305,
   4887.402,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.363,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4927.441,
   4927.539,
   4927.734,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4935.938,
   4936.719,
   4937.109,
   4937.305,
   4937.402,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.48,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4952.441,
   4952.539,
   4952.734,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4965.625,
   4967.188,
   4967.578,
   4967.969,
   4968.75,
   4971.875,
   4972.266,
   4972.461,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5087.598,
   5087.695,
   5087.891,
   5088.281,
   5089.062,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5112.695,
   5112.891,
   5113.281,
   5114.062,
   5115.625,
   5117.188,
   5117.578,
   5117.969,
   5118.75,
   5121.875,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.539,
   5127.637,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.598,
   5137.646,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.676,
   5142.773,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.539,
   5152.637,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.666,
   5157.715,
   5157.812,
   5159.375,
   5162.5,
   5162.695,
   5162.891,
   5163.281,
   5164.062,
   5165.625,
   5167.188,
   5167.578,
   5167.676,
   5167.773,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.539,
   5177.637,
   5177.734,
   5178.125,
   5181.25,
   5182.031,
   5182.422,
   5182.617,
   5182.715,
   5182.812,
   5184.375,
   5187.5,
   5187.695,
   5187.891,
   5188.281,
   5189.062,
   5190.625,
   5192.188,
   5192.578,
   5192.773,
   5192.969,
   5193.75,
   5196.875,
   5197.656,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.812,
   5209.375,
   5212.5,
   5215.625,
   5217.188,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5237.5,
   5240.625,
   5242.188,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5265.625,
   5267.188,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5273.438,
   5275,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5290.625,
   5292.188,
   5293.75,
   5296.875,
   5298.438,
   5300,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5315.625,
   5317.188,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5352.93,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.578,
   5367.773,
   5367.871,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5372.852,
   5373.047,
   5373.438,
   5375,
   5376.562,
   5377.344,
   5377.734,
   5377.93,
   5378.125,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.578,
   5392.773,
   5392.871,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5397.852,
   5398.047,
   5398.438,
   5400,
   5401.562,
   5402.344,
   5402.734,
   5402.93,
   5403.125,
   5406.25,
   5407.812,
   5407.91,
   5408.008,
   5408.203,
   5408.594,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5422.852,
   5422.949,
   5423.047,
   5423.438,
   5425,
   5426.562,
   5427.344,
   5427.734,
   5427.93,
   5428.125,
   5431.25,
   5432.812,
   5432.91,
   5433.008,
   5433.203,
   5433.594,
   5434.375,
   5437.5,
   5437.891,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5447.852,
   5447.949,
   5448.047,
   5448.438,
   5450,
   5451.562,
   5452.344,
   5452.734,
   5452.93,
   5453.125,
   5456.25,
   5457.812,
   5458.008,
   5458.203,
   5458.594,
   5459.375,
   5462.5,
   5462.891,
   5462.988,
   5463.086,
   5463.281,
   5464.062,
   5465.625,
   5467.188,
   5467.969,
   5468.75,
   5471.875,
   5472.656,
   5473.047,
   5473.438,
   5475,
   5476.562,
   5477.344,
   5477.734,
   5477.93,
   5478.125,
   5481.25,
   5482.812,
   5483.008,
   5483.203,
   5483.594,
   5484.375,
   5487.5,
   5487.891,
   5487.988,
   5488.086,
   5488.281,
   5489.062,
   5490.625,
   5492.188,
   5492.969,
   5493.75,
   5496.875,
   5497.656,
   5498.047,
   5498.438,
   5500,
   5501.562,
   5502.344,
   5502.734,
   5502.93,
   5503.125,
   5506.25,
   5507.812,
   5508.008,
   5508.203,
   5508.594,
   5509.375,
   5512.5,
   5512.891,
   5513.086,
   5513.281,
   5514.062,
   5515.625,
   5517.188,
   5517.969,
   5518.75,
   5521.875,
   5522.656,
   5523.047,
   5523.438,
   5525,
   5528.125,
   5531.25,
   5532.812,
   5533.008,
   5533.203,
   5533.594,
   5534.375,
   5537.5,
   5537.891,
   5538.086,
   5538.281,
   5539.062,
   5540.625,
   5542.188,
   5542.969,
   5543.75,
   5546.875,
   5547.656,
   5548.047,
   5548.438,
   5550,
   5553.125,
   5556.25,
   5557.812,
   5558.008,
   5558.203,
   5558.594,
   5559.375,
   5562.5,
   5562.891,
   5563.086,
   5563.281,
   5564.062,
   5565.625,
   5567.188,
   5567.969,
   5568.75,
   5571.875,
   5572.656,
   5573.047,
   5573.438,
   5575,
   5578.125,
   5581.25,
   5582.812,
   5583.008,
   5583.203,
   5583.594,
   5584.375,
   5587.5,
   5587.891,
   5588.086,
   5588.281,
   5589.062,
   5590.625,
   5592.188,
   5592.969,
   5593.164,
   5593.359,
   5593.75,
   5596.875,
   5597.656,
   5598.047,
   5598.438,
   5600,
   5603.125,
   5606.25,
   5607.812,
   5608.008,
   5608.105,
   5608.203,
   5608.594,
   5609.375,
   5612.5,
   5612.891,
   5613.086,
   5613.281,
   5614.062,
   5615.625,
   5617.188,
   5617.969,
   5618.164,
   5618.359,
   5618.75,
   5621.875,
   5622.656,
   5623.047,
   5623.145,
   5623.242,
   5623.438,
   5625,
   5628.125,
   5631.25,
   5632.812,
   5633.008,
   5633.105,
   5633.203,
   5633.594,
   5634.375,
   5637.5,
   5637.891,
   5638.086,
   5638.281,
   5639.062,
   5640.625,
   5642.188,
   5642.969,
   5643.164,
   5643.359,
   5643.75,
   5646.875,
   5647.656,
   5648.047,
   5648.145,
   5648.242,
   5648.438,
   5650,
   5653.125,
   5656.25,
   5657.812,
   5658.203,
   5658.594,
   5659.375,
   5662.5,
   5662.891,
   5663.086,
   5663.184,
   5663.281,
   5664.062,
   5665.625,
   5667.188,
   5667.969,
   5668.164,
   5668.359,
   5668.75,
   5671.875,
   5672.656,
   5673.047,
   5673.145,
   5673.242,
   5673.438,
   5675,
   5678.125,
   5678.223,
   5678.32,
   5678.516,
   5678.906,
   5679.688,
   5681.25,
   5682.812,
   5683.203,
   5683.594,
   5684.375,
   5687.5,
   5687.891,
   5688.086,
   5688.184,
   5688.281,
   5689.062,
   5690.625,
   5692.188,
   5692.969,
   5693.164,
   5693.359,
   5693.75,
   5696.875,
   5697.656,
   5698.047,
   5698.145,
   5698.193,
   5698.242,
   5698.438,
   5700,
   5703.125,
   5703.223,
   5703.32,
   5703.516,
   5703.906,
   5704.688,
   5706.25,
   5707.812,
   5708.203,
   5708.594,
   5709.375,
   5712.5,
   5712.891,
   5713.086,
   5713.184,
   5713.281,
   5714.062,
   5715.625,
   5717.188,
   5717.969,
   5718.164,
   5718.262,
   5718.359,
   5718.75,
   5721.875,
   5722.656,
   5723.047,
   5723.242,
   5723.438,
   5725,
   5728.125,
   5728.223,
   5728.32,
   5728.516,
   5728.906,
   5729.688,
   5731.25,
   5732.812,
   5733.203,
   5733.594,
   5734.375,
   5737.5,
   5738.281,
   5739.062,
   5740.625,
   5742.188,
   5742.969,
   5743.164,
   5743.262,
   5743.359,
   5743.75,
   5746.875,
   5747.656,
   5748.047,
   5748.242,
   5748.438,
   5750,
   5753.125,
   5753.223,
   5753.32,
   5753.516,
   5753.906,
   5754.688,
   5756.25,
   5757.812,
   5758.203,
   5758.301,
   5758.398,
   5758.594,
   5759.375,
   5762.5,
   5763.281,
   5764.062,
   5765.625,
   5767.188,
   5767.969,
   5768.164,
   5768.262,
   5768.359,
   5768.75,
   5771.875,
   5772.656,
   5773.047,
   5773.242,
   5773.438,
   5775,
   5778.125,
   5778.32,
   5778.516,
   5778.906,
   5779.688,
   5781.25,
   5782.812,
   5783.203,
   5783.301,
   5783.398,
   5783.594,
   5784.375,
   5787.5,
   5788.281,
   5789.062,
   5790.625,
   5792.188,
   5792.969,
   5793.359,
   5793.75,
   5796.875,
   5797.656,
   5798.047,
   5798.242,
   5798.438,
   5800,
   5803.125,
   5803.32,
   5803.516,
   5803.906,
   5804.688,
   5806.25,
   5807.812,
   5808.203,
   5808.398,
   5808.594,
   5809.375,
   5812.5,
   5813.281,
   5814.062,
   5815.625,
   5817.188,
   5817.969,
   5818.359,
   5818.75,
   5821.875,
   5823.438,
   5825,
   5828.125,
   5828.32,
   5828.516,
   5828.906,
   5829.688,
   5831.25,
   5832.812,
   5833.203,
   5833.594,
   5834.375,
   5837.5,
   5838.281,
   5839.062,
   5840.625,
   5842.188,
   5842.969,
   5843.359,
   5843.75,
   5846.875,
   5848.438,
   5850,
   5853.125,
   5856.25,
   5857.812,
   5859.375,
   5862.5,
   5863.281,
   5864.062,
   5865.625,
   5868.75,
   5871.875,
   5873.438,
   5875,
   5878.125,
   5881.25,
   5882.812,
   5883.594,
   5884.375,
   5887.5,
   5888.281,
   5889.062,
   5890.625,
   5892.188,
   5892.969,
   5893.359,
   5893.75,
   5896.875,
   5898.438,
   5900,
   5903.125,
   5903.516,
   5903.906,
   5904.688,
   5906.25,
   5907.812,
   5908.203,
   5908.398,
   5908.594,
   5909.375,
   5912.5,
   5913.281,
   5914.062,
   5915.625,
   5917.188,
   5917.969,
   5918.359,
   5918.75,
   5921.875,
   5923.438,
   5925,
   5928.125,
   5928.516,
   5928.906,
   5929.688,
   5931.25,
   5932.812,
   5933.203,
   5933.398,
   5933.594,
   5934.375,
   5937.5,
   5938.281,
   5938.477,
   5938.672,
   5939.062,
   5940.625,
   5942.188,
   5942.969,
   5943.359,
   5943.75,
   5946.875,
   5948.438,
   5950,
   5953.125,
   5953.516,
   5953.906,
   5954.688,
   5956.25,
   5957.812,
   5958.203,
   5958.398,
   5958.594,
   5959.375,
   5962.5,
   5963.281,
   5963.477,
   5963.672,
   5964.062,
   5965.625,
   5967.188,
   5967.969,
   5968.359,
   5968.555,
   5968.75,
   5971.875,
   5973.438,
   5975,
   5978.125,
   5978.516,
   5978.906,
   5979.688,
   5981.25,
   5982.812,
   5983.203,
   5983.398,
   5983.496,
   5983.594,
   5984.375,
   5987.5,
   5988.281,
   5988.477,
   5988.672,
   5989.062,
   5990.625,
   5992.188,
   5992.969,
   5993.359,
   5993.555,
   5993.75,
   5996.875,
   5998.438,
   6000,
   6003.125,
   6003.516,
   6003.906,
   6004.688,
   6006.25,
   6007.812,
   6008.203,
   6008.398,
   6008.496,
   6008.594,
   6009.375,
   6012.5,
   6013.281,
   6013.477,
   6013.672,
   6014.062,
   6015.625,
   6017.188,
   6017.969,
   6018.359,
   6018.555,
   6018.75,
   6021.875,
   6023.438,
   6023.535,
   6023.633,
   6023.828,
   6024.219,
   6025,
   6028.125,
   6028.516,
   6028.906,
   6029.688,
   6031.25,
   6032.812,
   6033.594,
   6034.375,
   6037.5,
   6038.281,
   6038.477,
   6038.672,
   6039.062,
   6040.625,
   6042.188,
   6042.969,
   6043.359,
   6043.555,
   6043.75,
   6046.875,
   6048.438,
   6048.535,
   6048.633,
   6048.828,
   6049.219,
   6050,
   6053.125,
   6053.516,
   6053.906,
   6054.688,
   6056.25,
   6057.812,
   6058.594,
   6059.375,
   6062.5,
   6063.281,
   6063.477,
   6063.574,
   6063.672,
   6064.062,
   6065.625,
   6067.188,
   6067.969,
   6068.359,
   6068.555,
   6068.75,
   6071.875,
   6073.438,
   6073.633,
   6073.828,
   6074.219,
   6075,
   6078.125,
   6078.516,
   6078.906,
   6079.688,
   6081.25,
   6082.812,
   6083.594,
   6084.375,
   6087.5,
   6088.281,
   6088.477,
   6088.574,
   6088.672,
   6089.062,
   6090.625,
   6092.188,
   6092.969,
   6093.359,
   6093.555,
   6093.75,
   6096.875,
   6098.438,
   6098.633,
   6098.828,
   6099.219,
   6100,
   6103.125,
   6103.516,
   6103.613,
   6103.711,
   6103.906,
   6104.688,
   6106.25,
   6107.812,
   6108.594,
   6109.375,
   6112.5,
   6113.281,
   6113.672,
   6114.062,
   6115.625,
   6117.188,
   6117.969,
   6118.359,
   6118.555,
   6118.75,
   6121.875,
   6123.438,
   6123.633,
   6123.828,
   6124.219,
   6125,
   6128.125,
   6128.516,
   6128.711,
   6128.906,
   6129.688,
   6131.25,
   6132.812,
   6133.594,
   6134.375,
   6137.5,
   6138.281,
   6138.672,
   6139.062,
   6140.625,
   6142.188,
   6142.969,
   6143.359,
   6143.555,
   6143.652,
   6143.75,
   6146.875,
   6148.438,
   6148.633,
   6148.828,
   6149.219,
   6150,
   6153.125,
   6153.516,
   6153.711,
   6153.906,
   6154.688,
   6156.25,
   6157.812,
   6158.594,
   6159.375,
   6162.5,
   6163.281,
   6163.672,
   6164.062,
   6165.625,
   6168.75,
   6171.875,
   6173.438,
   6173.633,
   6173.828,
   6174.219,
   6175,
   6178.125,
   6178.516,
   6178.711,
   6178.906,
   6179.688,
   6181.25,
   6182.812,
   6183.594,
   6184.375,
   6187.5,
   6188.281,
   6188.672,
   6189.062,
   6190.625,
   6193.75,
   6196.875,
   6198.438,
   6198.633,
   6198.828,
   6199.219,
   6200,
   6203.125,
   6203.516,
   6203.711,
   6203.906,
   6204.688,
   6206.25,
   6207.812,
   6208.594,
   6208.789,
   6208.984,
   6209.375,
   6212.5,
   6213.281,
   6213.672,
   6214.062,
   6215.625,
   6218.75,
   6221.875,
   6223.438,
   6223.828,
   6224.219,
   6225,
   6228.125,
   6228.516,
   6228.711,
   6228.906,
   6229.688,
   6231.25,
   6232.812,
   6233.594,
   6233.789,
   6233.984,
   6234.375,
   6237.5,
   6238.281,
   6238.672,
   6239.062,
   6240.625,
   6243.75,
   6246.875,
   6248.438,
   6248.828,
   6249.219,
   6250,
   6253.125,
   6253.516,
   6253.711,
   6253.906,
   6254.688,
   6256.25,
   6257.812,
   6258.594,
   6258.789,
   6258.984,
   6259.375,
   6262.5,
   6263.281,
   6263.672,
   6264.062,
   6265.625,
   6268.75,
   6271.875,
   6273.438,
   6273.828,
   6274.219,
   6275,
   6278.125,
   6278.906,
   6279.688,
   6281.25,
   6282.812,
   6283.594,
   6283.789,
   6283.984,
   6284.375,
   6287.5,
   6288.281,
   6288.672,
   6289.062,
   6290.625,
   6293.75,
   6296.875,
   6298.438,
   6298.828,
   6299.219,
   6300,
   6303.125,
   6303.906,
   6304.688,
   6306.25,
   6307.812,
   6308.594,
   6308.984,
   6309.375,
   6312.5,
   6313.281,
   6313.672,
   6314.062,
   6315.625,
   6318.75,
   6321.875,
   6323.438,
   6323.828,
   6324.219,
   6325,
   6328.125,
   6328.906,
   6329.688,
   6331.25,
   6332.812,
   6333.594,
   6333.984,
   6334.375,
   6337.5,
   6339.062,
   6340.625,
   6343.75,
   6346.875,
   6348.438,
   6348.828,
   6349.219,
   6350,
   6353.125,
   6353.906,
   6354.688,
   6356.25,
   6357.812,
   6358.594,
   6359.375,
   6362.5,
   6364.062,
   6365.625,
   6368.75,
   6371.875,
   6373.438,
   6373.828,
   6374.219,
   6375,
   6378.125,
   6378.906,
   6379.688,
   6381.25,
   6382.812,
   6383.594,
   6384.375,
   6387.5,
   6389.062,
   6390.625,
   6393.75,
   6396.875,
   6398.438,
   6399.219,
   6400,
   6403.125,
   6403.906,
   6404.688,
   6406.25,
   6407.812,
   6408.594,
   6409.375,
   6412.5,
   6414.062,
   6415.625,
   6418.75,
   6421.875,
   6423.438,
   6424.219,
   6425,
   6428.125,
   6428.906,
   6429.688,
   6431.25,
   6432.812,
   6433.594,
   6434.375,
   6437.5,
   6439.062,
   6440.625,
   6443.75,
   6446.875,
   6448.438,
   6449.219,
   6450,
   6453.125,
   6453.906,
   6454.688,
   6456.25,
   6459.375,
   6462.5,
   6464.062,
   6465.625,
   6468.75,
   6471.875,
   6473.438,
   6475,
   6478.125,
   6478.906,
   6479.688,
   6481.25,
   6484.375,
   6487.5,
   6489.062,
   6490.625,
   6493.75,
   6496.875,
   6498.438,
   6500,
   6503.125,
   6503.906,
   6504.688,
   6506.25,
   6509.375,
   6512.5,
   6514.062,
   6515.625,
   6518.75,
   6521.875,
   6523.438,
   6525,
   6528.125,
   6529.688,
   6531.25,
   6534.375,
   6537.5,
   6539.062,
   6540.625,
   6543.75,
   6546.875,
   6548.438,
   6550,
   6553.125,
   6554.688,
   6556.25,
   6559.375,
   6562.5,
   6564.062,
   6565.625,
   6568.75,
   6571.875,
   6575,
   6578.125,
   6581.25,
   6584.375,
   6587.5,
   6589.062,
   6590.625,
   6593.75,
   6596.875,
   6600,
   6603.125,
   6606.25,
   6609.375,
   6612.5,
   6614.062,
   6615.625,
   6618.75,
   6625,
   6628.125,
   6631.25,
   6634.375,
   6637.5,
   6639.062,
   6640.625,
   6643.75,
   6650,
   6653.125,
   6656.25,
   6659.375,
   6662.5,
   6665.625,
   6668.75,
   6675,
   6678.125,
   6681.25,
   6684.375,
   6687.5,
   6693.75,
   6700,
   6703.125,
   6706.25,
   6709.375,
   6712.5,
   6718.75,
   6725,
   6731.25,
   6734.375,
   6737.5,
   6743.75,
   6750,
   6756.25,
   6759.375,
   6762.5,
   6768.75,
   6775,
   6781.25,
   6787.5,
   6793.75,
   6800,
   6806.25,
   6812.5,
   6818.75,
   6825,
   6831.25,
   6837.5,
   6843.75,
   6850,
   6856.25,
   6862.5,
   6868.75,
   6875,
   6881.25,
   6887.5,
   6893.75,
   6900,
   6906.25,
   6912.5,
   6918.75,
   6925,
   6931.25,
   6937.5,
   6943.75,
   6950,
   6956.25,
   6962.5,
   6968.75,
   6975,
   6981.25,
   6987.5,
   6993.75,
   7000,
   7006.25,
   7012.5,
   7018.75,
   7025,
   7031.25,
   7037.5,
   7043.75,
   7050,
   7056.25,
   7062.5,
   7068.75,
   7075,
   7081.25,
   7087.5,
   7093.75,
   7100,
   7106.25,
   7112.5,
   7118.75,
   7125,
   7131.25,
   7137.5,
   7143.75,
   7150,
   7156.25,
   7162.5,
   7168.75,
   7175,
   7181.25,
   7187.5,
   7193.75,
   7200,
   7206.25,
   7212.5,
   7218.75,
   7225,
   7231.25,
   7237.5,
   7243.75,
   7250,
   7256.25,
   7262.5,
   7268.75,
   7275,
   7281.25,
   7287.5,
   7293.75,
   7300,
   7306.25,
   7312.5,
   7318.75,
   7325,
   7331.25,
   7337.5,
   7343.75,
   7350,
   7356.25,
   7362.5,
   7368.75,
   7375,
   7381.25,
   7387.5,
   7393.75,
   7400,
   7406.25,
   7412.5,
   7418.75,
   7425,
   7431.25,
   7437.5,
   7443.75,
   7450,
   7456.25,
   7462.5,
   7468.75,
   7475,
   7481.25,
   7487.5,
   7493.75,
   7500};
   Double_t stack2_fy164[3707] = {
   0,
   0.2441175,
   0.2707911,
   0.2974784,
   0.3312815,
   0.3651122,
   0.3711474,
   0.3772108,
   0.3803271,
   0.3834578,
   0.3897191,
   0.396234,
   0.3994916,
   0.4027634,
   0.4094955,
   0.4162565,
   0.4231736,
   0.4302509,
   0.4338587,
   0.437482,
   0.4447286,
   0.4522727,
   0.4560451,
   0.4598321,
   0.4675616,
   0.4754665,
   0.4834818,
   0.4916878,
   0.4958728,
   0.5000747,
   0.5084783,
   0.5172257,
   0.5215999,
   0.5259892,
   0.5349662,
   0.5441477,
   0.5534465,
   0.5629718,
   0.5678371,
   0.5727203,
   0.5824867,
   0.5926509,
   0.5977336,
   0.602832,
   0.6132663,
   0.6239384,
   0.634747,
   0.6458243,
   0.6514834,
   0.6571618,
   0.6685187,
   0.6803411,
   0.6862532,
   0.6921814,
   0.7043213,
   0.7167367,
   0.729311,
   0.7422026,
   0.7486753,
   0.755321,
   0.7686124,
   0.7822986,
   0.7892153,
   0.7961485,
   0.8102791,
   0.8174977,
   0.8247281,
   0.8393613,
   0.8543683,
   0.861899,
   0.8696351,
   0.8851071,
   0.9010341,
   0.9090107,
   0.9171516,
   0.9335987,
   0.9377928,
   0.9419989,
   0.9504121,
   0.9674386,
   0.9849037,
   0.993663,
   1.002665,
   1.020669,
   1.039196,
   1.048476,
   1.057943,
   1.077075,
   1.081919,
   1.086775,
   1.096628,
   1.116426,
   1.136737,
   1.146917,
   1.157384,
   1.178317,
   1.199847,
   1.210634,
   1.221631,
   1.243865,
   1.249424,
   1.255131,
   1.266578,
   1.289572,
   1.313163,
   1.324981,
   1.337134,
   1.361439,
   1.386424,
   1.398946,
   1.411702,
   1.4375,
   1.44395,
   1.450564,
   1.463842,
   1.490505,
   1.517858,
   1.531554,
   1.545639,
   1.57381,
   1.60275,
   1.617256,
   1.624565,
   1.632023,
   1.661897,
   1.669366,
   1.677015,
   1.692384,
   1.723237,
   1.754882,
   1.77072,
   1.787007,
   1.819581,
   1.853022,
   1.869787,
   1.878225,
   1.88684,
   1.921348,
   1.929975,
   1.938798,
   1.956542,
   1.992149,
   2.028661,
   2.046927,
   2.065705,
   2.103266,
   2.141795,
   2.161114,
   2.170821,
   2.18075,
   2.220489,
   2.230423,
   2.24057,
   2.260991,
   2.301957,
   2.343948,
   2.364955,
   2.386527,
   2.429694,
   2.473935,
   2.496121,
   2.507258,
   2.518652,
   2.564255,
   2.575662,
   2.587284,
   2.6107,
   2.657663,
   2.705778,
   2.729848,
   2.754536,
   2.80396,
   2.810155,
   2.8165,
   2.829188,
   2.854566,
   2.879947,
   2.892676,
   2.905701,
   2.957829,
   2.970866,
   2.984134,
   3.01088,
   3.064493,
   3.119414,
   3.146883,
   3.175024,
   3.231381,
   3.238437,
   3.245661,
   3.260118,
   3.289032,
   3.317949,
   3.332438,
   3.347266,
   3.406607,
   3.421448,
   3.436531,
   3.466953,
   3.527919,
   3.590337,
   3.621554,
   3.653499,
   3.717498,
   3.725509,
   3.733693,
   3.750097,
   3.782904,
   3.815715,
   3.832141,
   3.848952,
   3.916228,
   3.933053,
   3.941522,
   3.950132,
   3.984597,
   4.053644,
   4.1243,
   4.159638,
   4.19576,
   4.26815,
   4.277211,
   4.286449,
   4.30499,
   4.342072,
   4.379159,
   4.39771,
   4.416698,
   4.492687,
   4.511689,
   4.521239,
   4.530958,
   4.56986,
   4.647778,
   4.727476,
   4.767336,
   4.808042,
   4.889645,
   4.899858,
   4.910251,
   4.931139,
   4.972914,
   5.014695,
   5.035585,
   5.056958,
   5.142513,
   5.163907,
   5.174642,
   5.185579,
   5.229355,
   5.317013,
   5.406646,
   5.451473,
   5.497215,
   5.588942,
   5.60042,
   5.612082,
   5.635548,
   5.682482,
   5.729421,
   5.752891,
   5.776873,
   5.872943,
   5.896965,
   5.909001,
   5.921278,
   5.97041,
   6.068773,
   6.169323,
   6.219609,
   6.232317,
   6.245172,
   6.270882,
   6.37373,
   6.386598,
   6.399651,
   6.42595,
   6.478547,
   6.531151,
   6.557453,
   6.584298,
   6.691905,
   6.718811,
   6.732273,
   6.746017,
   6.801021,
   6.911118,
   7.023621,
   7.079884,
   7.094078,
   7.108453,
   7.137203,
   7.252211,
   7.266594,
   7.281159,
   7.310552,
   7.369338,
   7.428124,
   7.457517,
   7.487479,
   7.607652,
   7.6377,
   7.652724,
   7.668053,
   7.729438,
   7.852282,
   7.977742,
   8.040484,
   8.056287,
   8.072305,
   8.10434,
   8.232491,
   8.248518,
   8.25654,
   8.264718,
   8.297442,
   8.362889,
   8.428337,
   8.461061,
   8.49437,
   8.628031,
   8.661455,
   8.678168,
   8.695183,
   8.763404,
   8.89989,
   9.039168,
   9.108818,
   9.126332,
   9.144095,
   9.17962,
   9.321735,
   9.339506,
   9.348392,
   9.357438,
   9.393687,
   9.466184,
   9.538681,
   9.574929,
   9.611767,
   9.75965,
   9.79663,
   9.81512,
   9.833903,
   9.909292,
   10.06009,
   10.21381,
   10.29067,
   10.30997,
   10.32954,
   10.3687,
   10.52535,
   10.54493,
   10.55473,
   10.56466,
   10.60456,
   10.68436,
   10.76415,
   10.80405,
   10.81406,
   10.82422,
   10.84453,
   11.00707,
   11.04772,
   11.06804,
   11.08863,
   11.17138,
   11.33687,
   11.50531,
   11.58955,
   11.61066,
   11.63208,
   11.67493,
   11.84633,
   11.88931,
   11.9329,
   12.02008,
   12.10725,
   12.15084,
   12.16175,
   12.17283,
   12.19498,
   12.37228,
   12.41661,
   12.43877,
   12.46119,
   12.55129,
   12.73151,
   12.91461,
   13.00619,
   13.02912,
   13.05237,
   13.09887,
   13.28492,
   13.33153,
   13.37877,
   13.47324,
   13.56771,
   13.61494,
   13.62676,
   13.63873,
   13.6627,
   13.85453,
   13.9025,
   13.92648,
   13.95068,
   14.04802,
   14.24272,
   14.44023,
   14.53903,
   14.56374,
   14.58879,
   14.63889,
   14.83934,
   14.88954,
   14.94037,
   15.04204,
   15.14371,
   15.19455,
   15.20726,
   15.2201,
   15.24587,
   15.45212,
   15.50368,
   15.52947,
   15.54239,
   15.55546,
   15.66003,
   15.86921,
   16.08127,
   16.18736,
   16.21388,
   16.24076,
   16.29455,
   16.50974,
   16.5636,
   16.61818,
   16.72733,
   16.83649,
   16.89107,
   16.91849,
   16.94617,
   17.16769,
   17.22307,
   17.25077,
   17.26462,
   17.27867,
   17.39107,
   17.6159,
   17.84406,
   17.95821,
   17.98675,
   18.01569,
   18.07365,
   18.30552,
   18.36353,
   18.42244,
   18.54026,
   18.65809,
   18.717,
   18.74659,
   18.77653,
   19.01613,
   19.07603,
   19.10598,
   19.12096,
   19.13616,
   19.25802,
   19.50176,
   19.51708,
   19.53258,
   19.5636,
   19.62562,
   19.74967,
   19.87373,
   19.90475,
   19.93624,
   19.99941,
   20.25209,
   20.31527,
   20.37965,
   20.50841,
   20.63716,
   20.70154,
   20.73386,
   20.76667,
   21.02924,
   21.09488,
   21.1277,
   21.14411,
   21.16078,
   21.29469,
   21.56254,
   21.57934,
   21.59642,
   21.63059,
   21.69893,
   21.83561,
   21.9723,
   22.00648,
   22.01503,
   22.02375,
   22.0412,
   22.11096,
   22.39004,
   22.45982,
   22.53104,
   22.67355,
   22.81606,
   22.88732,
   22.92305,
   22.95943,
   23.25056,
   23.32334,
   23.35973,
   23.37793,
   23.38708,
   23.39638,
   23.54505,
   23.84241,
   23.86101,
   23.87999,
   23.91796,
   23.99389,
   24.14574,
   24.29761,
   24.33558,
   24.34507,
   24.35472,
   24.3741,
   24.45163,
   24.76175,
   24.83929,
   24.91834,
   25.07662,
   25.2349,
   25.31404,
   25.35367,
   25.39403,
   25.71699,
   25.79773,
   25.8381,
   25.85829,
   25.86839,
   25.87867,
   26.04329,
   26.37254,
   26.39312,
   26.41404,
   26.45597,
   26.53981,
   26.7075,
   26.8752,
   26.91713,
   26.9382,
   26.95953,
   27.04485,
   27.38615,
   27.47149,
   27.5581,
   27.73158,
   27.90507,
   27.99181,
   28.03518,
   28.07921,
   28.43149,
   28.60775,
   28.78635,
   29.14356,
   29.16589,
   29.18843,
   29.23364,
   29.32406,
   29.5049,
   29.68576,
   29.73098,
   29.75362,
   29.77648,
   29.86791,
   30.23363,
   30.32507,
   30.41727,
   30.6019,
   30.78653,
   30.87884,
   30.925,
   30.9715,
   31.34378,
   31.52996,
   31.71733,
   32.0921,
   32.13903,
   32.18612,
   32.2803,
   32.46866,
   32.65703,
   32.75132,
   32.84587,
   33.22408,
   33.31864,
   33.41341,
   33.60302,
   33.98232,
   34.36218,
   34.55211,
   34.74206,
   35.1221,
   35.50202,
   35.69198,
   35.88182,
   36.26134,
   36.35623,
   36.45099,
   36.64045,
   37.01931,
   37.3975,
   37.58659,
   37.77525,
   38.1526,
   38.52911,
   38.71733,
   38.81139,
   38.90526,
   39.28074,
   39.37462,
   39.46831,
   39.65558,
   40.03003,
   40.40365,
   40.59045,
   40.77679,
   41.14947,
   41.52128,
   41.70715,
   41.80005,
   41.89272,
   42.26344,
   42.35613,
   42.44861,
   42.63344,
   43.00301,
   43.37151,
   43.55577,
   43.73938,
   44.10658,
   44.15248,
   44.19819,
   44.28962,
   44.47247,
   44.65534,
   44.74672,
   44.83773,
   45.20178,
   45.2928,
   45.33821,
   45.38348,
   45.56457,
   45.74566,
   45.83621,
   45.88148,
   45.92659,
   46.28672,
   46.46678,
   46.64576,
   47.00363,
   47.04837,
   47.09281,
   47.18168,
   47.35941,
   47.53716,
   47.62598,
   47.71421,
   48.06718,
   48.15544,
   48.19944,
   48.24324,
   48.41844,
   48.59365,
   48.68126,
   48.72506,
   48.74694,
   48.76868,
   49.11656,
   49.29049,
   49.46325,
   49.80863,
   49.85181,
   49.89471,
   49.98046,
   50.15196,
   50.32347,
   50.40919,
   50.49437,
   50.83516,
   50.92037,
   50.96289,
   51.00523,
   51.1746,
   51.51322,
   51.85013,
   52.01858,
   52.18623,
   52.52144,
   52.56335,
   52.60508,
   52.6885,
   52.85532,
   53.02216,
   53.10557,
   53.1886,
   53.52077,
   53.60383,
   53.64531,
   53.68664,
   53.85198,
   54.18256,
   54.51164,
   54.67618,
   54.83988,
   55.16713,
   55.20804,
   55.24873,
   55.33,
   55.49254,
   55.65509,
   55.73637,
   55.81698,
   56.13946,
   56.22009,
   56.26033,
   56.30024,
   56.45989,
   56.61954,
   56.69937,
   56.73928,
   56.75924,
   56.77901,
   57.09451,
   57.25226,
   57.27195,
   57.29138,
   57.33025,
   57.40798,
   57.71893,
   57.7578,
   57.76752,
   57.77708,
   57.79618,
   57.87259,
   58.0254,
   58.17823,
   58.25465,
   58.32957,
   58.62912,
   58.70402,
   58.74136,
   58.77794,
   58.92428,
   59.07063,
   59.1438,
   59.18039,
   59.19868,
   59.20777,
   59.21668,
   59.5018,
   59.64436,
   59.66218,
   59.6795,
   59.71411,
   59.78333,
   60.06025,
   60.09487,
   60.10353,
   60.11199,
   60.12875,
   60.19579,
   60.32988,
   60.46399,
   60.53104,
   60.53523,
   60.53929,
   60.54739,
   60.56358,
   60.59596,
   60.85506,
   60.91984,
   60.95217,
   60.98339,
   61.10829,
   61.23319,
   61.29564,
   61.32687,
   61.34248,
   61.35029,
   61.35781,
   61.59828,
   61.71852,
   61.73355,
   61.74809,
   61.77699,
   61.83481,
   62.06608,
   62.095,
   62.10933,
   62.12323,
   62.17882,
   62.29001,
   62.40121,
   62.45682,
   62.46371,
   62.4704,
   62.48377,
   62.5105,
   62.72448,
   62.77798,
   62.80473,
   62.8305,
   62.93358,
   63.03666,
   63.0882,
   63.11397,
   63.12686,
   63.1333,
   63.13959,
   63.33865,
   63.43818,
   63.45062,
   63.46278,
   63.48687,
   63.53505,
   63.72778,
   63.75188,
   63.76389,
   63.77559,
   63.82239,
   63.91598,
   64.00959,
   64.0564,
   64.06225,
   64.06796,
   64.07936,
   64.10216,
   64.28462,
   64.33024,
   64.35306,
   64.37539,
   64.46463,
   64.64306,
   64.8182,
   64.90577,
   64.92756,
   64.9491,
   64.99219,
   65.16454,
   65.18609,
   65.19687,
   65.20749,
   65.24998,
   65.33496,
   65.41995,
   65.46244,
   65.5045,
   65.67236,
   65.71433,
   65.73532,
   65.75608,
   65.83902,
   66.00489,
   66.16875,
   66.25068,
   66.27111,
   66.29132,
   66.33174,
   66.49343,
   66.51364,
   66.52375,
   66.53372,
   66.57354,
   66.65316,
   66.73279,
   66.77261,
   66.78252,
   66.7923,
   66.81186,
   66.96833,
   67.00745,
   67.02701,
   67.04624,
   67.12287,
   67.27613,
   67.42574,
   67.50054,
   67.51916,
   67.53735,
   67.57372,
   67.71922,
   67.73741,
   67.74651,
   67.75539,
   67.79064,
   67.86113,
   67.93161,
   67.96686,
   67.97564,
   67.98415,
   68.00115,
   68.13721,
   68.17123,
   68.18824,
   68.19249,
   68.19659,
   68.20476,
   68.27016,
   68.40098,
   68.52633,
   68.58899,
   68.60458,
   68.61953,
   68.64943,
   68.76904,
   68.78399,
   68.79147,
   68.79518,
   68.79873,
   68.82719,
   68.8841,
   68.941,
   68.96945,
   68.97657,
   68.98333,
   68.99682,
   69.1048,
   69.13179,
   69.14529,
   69.15191,
   69.15829,
   69.20937,
   69.31153,
   69.40804,
   69.45625,
   69.46828,
   69.47963,
   69.50232,
   69.59311,
   69.60446,
   69.61013,
   69.61297,
   69.61565,
   69.63697,
   69.67963,
   69.72229,
   69.74362,
   69.74895,
   69.754,
   69.76399,
   69.84397,
   69.86396,
   69.87396,
   69.87889,
   69.88356,
   69.92097,
   69.99579,
   69.9981,
   70.00028,
   70.00465,
   70.01337,
   70.03082,
   70.06571,
   70.10061,
   70.10935,
   70.11747,
   70.1337,
   70.19862,
   70.21475,
   70.22979,
   70.25987,
   70.28995,
   70.30499,
   70.30875,
   70.3123,
   70.31923,
   70.37471,
   70.38857,
   70.39551,
   70.39895,
   70.40212,
   70.42756,
   70.47842,
   70.48001,
   70.48147,
   70.48436,
   70.49015,
   70.50171,
   70.52485,
   70.54798,
   70.55377,
   70.55904,
   70.56946,
   70.61116,
   70.62152,
   70.6308,
   70.64935,
   70.66791,
   70.67719,
   70.67951,
   70.68166,
   70.68572,
   70.7182,
   70.72633,
   70.73039,
   70.73242,
   70.73417,
   70.74808,
   70.77589,
   70.77753,
   70.77898,
   70.78186,
   70.78763,
   70.79918,
   70.81072,
   70.81361,
   70.81599,
   70.82056,
   70.83886,
   70.8434,
   70.84676,
   70.85349,
   70.86021,
   70.86358,
   70.86442,
   70.86484,
   70.86512,
   70.86618,
   70.8747,
   70.87683,
   70.8779,
   70.87843,
   70.8787,
   70.88047,
   70.88401,
   70.88417,
   70.88408,
   70.88389,
   70.88351,
   70.88276,
   70.88202,
   70.88183,
   70.88176,
   70.88156,
   70.88114,
   70.8795,
   70.87291,
   70.87128,
   70.86836,
   70.86251,
   70.85666,
   70.85373,
   70.85217,
   70.85006,
   70.83321,
   70.829,
   70.82689,
   70.82584,
   70.82456,
   70.81355,
   70.79154,
   70.79015,
   70.78845,
   70.78505,
   70.77826,
   70.76467,
   70.75109,
   70.7477,
   70.74685,
   70.74586,
   70.74384,
   70.73576,
   70.70345,
   70.69538,
   70.68609,
   70.66738,
   70.64868,
   70.63933,
   70.63459,
   70.62929,
   70.58685,
   70.57624,
   70.57094,
   70.56828,
   70.56694,
   70.56546,
   70.54177,
   70.49438,
   70.49142,
   70.48818,
   70.48165,
   70.4686,
   70.4425,
   70.41641,
   70.40988,
   70.40652,
   70.40297,
   70.38875,
   70.33188,
   70.31767,
   70.30242,
   70.27175,
   70.24109,
   70.22575,
   70.21807,
   70.20988,
   70.14432,
   70.11145,
   70.07671,
   70.00721,
   70.00287,
   69.99834,
   69.98921,
   69.97094,
   69.93441,
   69.89788,
   69.88874,
   69.88413,
   69.87937,
   69.8603,
   69.78403,
   69.76497,
   69.7453,
   69.70579,
   69.66629,
   69.64654,
   69.63666,
   69.62652,
   69.54528,
   69.50464,
   69.46318,
   69.38025,
   69.29636,
   69.2543,
   69.21223,
   69.12781,
   69.10676,
   69.0857,
   69.04357,
   68.95951,
   68.87629,
   68.83471,
   68.79393,
   68.71238,
   68.70226,
   68.69237,
   68.67258,
   68.633,
   68.59341,
   68.58351,
   68.57856,
   68.5738,
   68.55478,
   68.47869,
   68.45967,
   68.45499,
   68.45047,
   68.44143,
   68.40526,
   68.36909,
   68.35101,
   68.34196,
   68.33339,
   68.26545,
   68.23149,
   68.2,
   68.13703,
   68.13308,
   68.13111,
   68.12929,
   68.12211,
   68.10774,
   68.07899,
   68.05025,
   68.04306,
   68.03946,
   68.03617,
   68.02328,
   67.97169,
   67.95879,
   67.95563,
   67.9528,
   67.94714,
   67.92448,
   67.9018,
   67.89046,
   67.8848,
   67.8834,
   67.88219,
   67.87977,
   67.84094,
   67.82152,
   67.80539,
   67.7732,
   67.76929,
   67.7661,
   67.75972,
   67.74697,
   67.7342,
   67.73101,
   67.72942,
   67.72869,
   67.7281,
   67.72338,
   67.70444,
   67.69971,
   67.69854,
   67.69776,
   67.6962,
   67.68995,
   67.68369,
   67.68056,
   67.67899,
   67.6786,
   67.67837,
   67.67798,
   67.67157,
   67.66836,
   67.66795,
   67.66726,
   67.66722,
   67.66779,
   67.66892,
   67.67118,
   67.67344,
   67.67401,
   67.67429,
   67.67444,
   67.67473,
   67.67703,
   67.68617,
   67.68845,
   67.68902,
   67.68982,
   67.69146,
   67.69801,
   67.70455,
   67.70782,
   67.70946,
   67.71034,
   67.71136,
   67.72766,
   67.73579,
   67.74509,
   67.76379,
   67.76612,
   67.76865,
   67.77371,
   67.78382,
   67.79393,
   67.79901,
   67.80423,
   67.82504,
   67.83024,
   67.83542,
   67.84577,
   67.86626,
   67.88563,
   67.8953,
   67.90398,
   67.92121,
   67.92336,
   67.92515,
   67.92869,
   67.93578,
   67.94286,
   67.94633,
   67.9489,
   67.95913,
   67.96169,
   67.96232,
   67.96276,
   67.96345,
   67.96619,
   67.96891,
   67.97028,
   67.97096,
   67.97129,
   67.97129,
   67.9712,
   67.97115,
   67.97114,
   67.97098,
   67.97058,
   67.96979,
   67.96821,
   67.96186,
   67.96107,
   67.9595,
   67.95619,
   67.94956,
   67.94294,
   67.93955,
   67.93439,
   67.91369,
   67.90851,
   67.90722,
   67.90655,
   67.90566,
   67.90209,
   67.8878,
   67.8735,
   67.86635,
   67.86277,
   67.86098,
   67.85873,
   67.82189,
   67.80346,
   67.8023,
   67.801,
   67.79816,
   67.79249,
   67.78115,
   67.73577,
   67.7301,
   67.72859,
   67.7269,
   67.72352,
   67.71,
   67.68296,
   67.65592,
   67.64238,
   67.62667,
   67.56379,
   67.54808,
   67.54414,
   67.54218,
   67.53999,
   67.53104,
   67.49521,
   67.45937,
   67.44146,
   67.4325,
   67.42802,
   67.42312,
   67.34273,
   67.30254,
   67.29742,
   67.29186,
   67.28074,
   67.2585,
   67.16951,
   67.15838,
   67.15558,
   67.15254,
   67.14645,
   67.1221,
   67.07339,
   67.02467,
   67.00032,
   66.97395,
   66.86832,
   66.84192,
   66.83531,
   66.83201,
   66.82857,
   66.81437,
   66.75756,
   66.70075,
   66.67235,
   66.65815,
   66.65105,
   66.64742,
   66.64364,
   66.52231,
   66.46166,
   66.45406,
   66.44601,
   66.42992,
   66.39773,
   66.26895,
   66.25286,
   66.24883,
   66.24463,
   66.23614,
   66.20216,
   66.13419,
   66.06623,
   66.03224,
   65.99663,
   65.85382,
   65.81812,
   65.80021,
   65.78153,
   65.70683,
   65.63213,
   65.59478,
   65.5761,
   65.56676,
   65.56208,
   65.55722,
   65.40154,
   65.32369,
   65.31396,
   65.30389,
   65.28368,
   65.24327,
   65.08161,
   65.0614,
   65.0512,
   65.04075,
   64.99892,
   64.91526,
   64.83162,
   64.78979,
   64.74675,
   64.57414,
   64.531,
   64.50942,
   64.48722,
   64.39846,
   64.22083,
   64.0388,
   63.94778,
   63.9364,
   63.92483,
   63.90157,
   63.85504,
   63.66893,
   63.64567,
   63.634,
   63.62215,
   63.57471,
   63.47983,
   63.38497,
   63.33754,
   63.28939,
   63.09649,
   63.04827,
   63.02416,
   62.99972,
   62.90192,
   62.70629,
   62.50847,
   62.40956,
   62.38477,
   62.35981,
   62.30991,
   62.1103,
   62.06032,
   62.01006,
   61.90956,
   61.80905,
   61.7588,
   61.70833,
   61.50628,
   61.45573,
   61.43045,
   61.40516,
   61.30374,
   61.10088,
   60.89741,
   60.79568,
   60.7702,
   60.7447,
   60.69371,
   60.48968,
   60.43857,
   60.38744,
   60.28516,
   60.18284,
   60.13168,
   60.08036,
   59.87495,
   59.82355,
   59.79785,
   59.77214,
   59.6689,
   59.46243,
   59.2545,
   59.15054,
   59.12451,
   59.09827,
   59.0458,
   58.83592,
   58.78334,
   58.73024,
   58.62402,
   58.51782,
   58.46473,
   58.45142,
   58.43794,
   58.41098,
   58.1954,
   58.1415,
   58.11456,
   58.08724,
   57.97751,
   57.75807,
   57.53411,
   57.42211,
   57.39404,
   57.36538,
   57.30808,
   57.07888,
   57.05023,
   57.03591,
   57.0287,
   57.02136,
   56.9626,
   56.84508,
   56.72758,
   56.66883,
   56.65413,
   56.63904,
   56.60887,
   56.36751,
   56.30717,
   56.277,
   56.26946,
   56.26175,
   56.24624,
   56.12219,
   55.87408,
   55.61905,
   55.49149,
   55.45954,
   55.42676,
   55.36119,
   55.09894,
   55.06616,
   55.04977,
   55.04158,
   55.03316,
   54.96584,
   54.83118,
   54.69652,
   54.62919,
   54.61236,
   54.59515,
   54.56063,
   54.2845,
   54.21547,
   54.18096,
   54.16359,
   54.14594,
   54.00467,
   53.72215,
   53.71327,
   53.70426,
   53.68624,
   53.65019,
   53.57811,
   53.43395,
   53.28979,
   53.25375,
   53.21707,
   53.14372,
   52.85032,
   52.77687,
   52.70246,
   52.55365,
   52.40483,
   52.33043,
   52.31182,
   52.29307,
   52.25546,
   51.95457,
   51.87935,
   51.84174,
   51.80398,
   51.65242,
   51.34931,
   51.04506,
   50.89293,
   50.8549,
   50.81684,
   50.74073,
   50.43629,
   50.36018,
   50.2843,
   50.13253,
   49.98076,
   49.90487,
   49.867,
   49.8293,
   49.52762,
   49.45219,
   49.41447,
   49.39562,
   49.37695,
   49.22749,
   48.92857,
   48.90996,
   48.8915,
   48.85459,
   48.78076,
   48.6331,
   48.48543,
   48.44851,
   48.41207,
   48.33933,
   48.04834,
   47.97562,
   47.90413,
   47.76117,
   47.61818,
   47.54669,
   47.52881,
   47.51987,
   47.51112,
   47.47609,
   47.19579,
   47.12571,
   47.09067,
   47.07315,
   47.05598,
   46.91896,
   46.64491,
   46.62788,
   46.61118,
   46.57777,
   46.51097,
   46.37736,
   46.24375,
   46.21034,
   46.20204,
   46.19392,
   46.17768,
   46.11273,
   45.85289,
   45.78793,
   45.72495,
   45.59901,
   45.47306,
   45.41008,
   45.39434,
   45.38646,
   45.37879,
   45.34839,
   45.10503,
   45.04418,
   45.01376,
   44.99855,
   44.99475,
   44.99109,
   44.98378,
   44.86665,
   44.6324,
   44.61781,
   44.60378,
   44.5757,
   44.51956,
   44.40727,
   44.29497,
   44.26689,
   44.25987,
   44.25317,
   44.23978,
   44.18617,
   43.97174,
   43.91813,
   43.86708,
   43.76516,
   43.66323,
   43.61227,
   43.59952,
   43.59315,
   43.58997,
   43.58695,
   43.56285,
   43.36988,
   43.32163,
   43.29751,
   43.28545,
   43.2795,
   43.27382,
   43.18284,
   43.00087,
   42.98948,
   42.97878,
   42.9574,
   42.91464,
   42.82912,
   42.74359,
   42.7222,
   42.71685,
   42.71174,
   42.70172,
   42.6616,
   42.50109,
   42.46097,
   42.45845,
   42.4561,
   42.45139,
   42.44198,
   42.42317,
   42.34789,
   42.27261,
   42.23497,
   42.21621,
   42.19855,
   42.05708,
   42.02171,
   42.00402,
   41.99518,
   41.99076,
   41.98659,
   41.91983,
   41.78632,
   41.77796,
   41.76998,
   41.75411,
   41.72239,
   41.65895,
   41.5955,
   41.57964,
   41.57178,
   41.56418,
   41.53373,
   41.41197,
   41.38153,
   41.35189,
   41.2928,
   41.23369,
   41.20414,
   41.18936,
   41.17485,
   41.05868,
   41.00061,
   40.94283,
   40.82727,
   40.81277,
   40.79825,
   40.76922,
   40.71116,
   40.65308,
   40.63851,
   40.62393,
   40.59453,
   40.47691,
   40.4475,
   40.41767,
   40.35789,
   40.2981,
   40.26821,
   40.25326,
   40.2381,
   40.11661,
   40.05585,
   39.99442,
   39.87152,
   39.85614,
   39.84075,
   39.80997,
   39.7484,
   39.6868,
   39.65608,
   39.62563,
   39.50376,
   39.47328,
   39.46573,
   39.45832,
   39.44352,
   39.38428,
   39.32504,
   39.29542,
   39.28062,
   39.26645,
   39.15383,
   39.09758,
   39.0456,
   38.94161,
   38.93511,
   38.93186,
   38.92896,
   38.9174,
   38.89429,
   38.84807,
   38.80184,
   38.79028,
   38.7845,
   38.78314,
   38.78193,
   38.77949,
   38.75997,
   38.6819,
   38.66239,
   38.65994,
   38.65872,
   38.65774,
   38.65393,
   38.6463,
   38.61577,
   38.58524,
   38.56998,
   38.56235,
   38.56056,
   38.55925,
   38.55664,
   38.51481,
   38.4939,
   38.48335,
   38.46234,
   38.46103,
   38.46037,
   38.46021,
   38.46018,
   38.46019,
   38.46027,
   38.46042,
   38.46073,
   38.46105,
   38.46112,
   38.46116,
   38.46117,
   38.46148,
   38.46218,
   38.4677,
   38.48981,
   38.49534,
   38.49685,
   38.4995,
   38.5048,
   38.526,
   38.5472,
   38.5578,
   38.56311,
   38.56443,
   38.56628,
   38.57006,
   38.63045,
   38.66065,
   38.66168,
   38.66285,
   38.66519,
   38.66988,
   38.67925,
   38.69798,
   38.77294,
   38.77763,
   38.77997,
   38.78114,
   38.78246,
   38.79309,
   38.81435,
   38.85687,
   38.8994,
   38.91003,
   38.91535,
   38.92085,
   38.94329,
   39.03308,
   39.05554,
   39.07774,
   39.12198,
   39.16623,
   39.18835,
   39.19941,
   39.20217,
   39.20477,
   39.20981,
   39.29052,
   39.33087,
   39.33213,
   39.33319,
   39.33527,
   39.33941,
   39.34771,
   39.36429,
   39.43064,
   39.43883,
   39.44453,
   39.45593,
   39.47874,
   39.50155,
   39.50726,
   39.51011,
   39.51153,
   39.51218,
   39.51696,
   39.53607,
   39.54085,
   39.54204,
   39.54219,
   39.54216,
   39.54197,
   39.54158,
   39.54004,
   39.53387,
   39.5277,
   39.52462,
   39.52308,
   39.52269,
   39.52249,
   39.52182,
   39.51884,
   39.47123,
   39.44742,
   39.44668,
   39.44631,
   39.44572,
   39.44305,
   39.43772,
   39.42705,
   39.40571,
   39.32034,
   39.30967,
   39.29423,
   39.26319,
   39.2011,
   39.13902,
   39.12349,
   39.11573,
   39.11185,
   39.11088,
   39.1097,
   39.10716,
   39.06651,
   38.90393,
   38.86328,
   38.85312,
   38.85058,
   38.84755,
   38.84133,
   38.81642,
   38.71682,
   38.61722,
   38.56742,
   38.54252,
   38.5363,
   38.53318,
   38.53163,
   38.52988,
   38.51533,
   38.28254,
   38.16615,
   38.15887,
   38.15074,
   38.13435,
   38.10156,
   38.03598,
   37.77366,
   37.74087,
   37.73882,
   37.73664,
   37.73215,
   37.72319,
   37.70525,
   37.63349,
   37.48999,
   37.34648,
   37.3106,
   37.29266,
   37.2837,
   37.27921,
   37.27447,
   37.19787,
   36.89147,
   36.81487,
   36.79572,
   36.78607,
   36.77606,
   36.73603,
   36.5759,
   36.41577,
   36.3357,
   36.29567,
   36.27566,
   36.25513,
   35.92646,
   35.76212,
   35.74152,
   35.72077,
   35.67928,
   35.5963,
   35.2644,
   35.22291,
   35.18159,
   35.09898,
   34.93378,
   34.76857,
   34.686,
   34.60481,
   34.28005,
   34.19885,
   34.17856,
   34.16841,
   34.15852,
   34.11907,
   33.96127,
   33.80347,
   33.72457,
   33.68512,
   33.66539,
   33.64629,
   33.3427,
   33.19091,
   33.18143,
   33.17669,
   33.17213,
   33.15404,
   33.11787,
   33.04554,
   32.7562,
   32.72004,
   32.71108,
   32.70253,
   32.68544,
   32.61708,
   32.48036,
   32.34365,
   32.27529,
   32.21113,
   31.95471,
   31.8906,
   31.87457,
   31.86656,
   31.86264,
   31.85891,
   31.82906,
   31.70967,
   31.59028,
   31.53059,
   31.50074,
   31.48582,
   31.48209,
   31.47858,
   31.47167,
   31.25073,
   31.14026,
   31.12653,
   31.11383,
   31.08842,
   31.0376,
   30.83432,
   30.8089,
   30.80256,
   30.79669,
   30.78505,
   30.7385,
   30.6454,
   30.55231,
   30.50576,
   30.50293,
   30.50027,
   30.49496,
   30.48433,
   30.46307,
   30.29304,
   30.25053,
   30.23991,
   30.2346,
   30.23194,
   30.22947,
   30.21007,
   30.1325,
   30.05492,
   30.01614,
   29.99675,
   29.98705,
   29.98226,
   29.97782,
   29.83593,
   29.76498,
   29.75611,
   29.74791,
   29.73159,
   29.69896,
   29.5684,
   29.55207,
   29.548,
   29.54411,
   29.53651,
   29.50616,
   29.44545,
   29.38473,
   29.35438,
   29.32558,
   29.2109,
   29.18223,
   29.16792,
   29.15412,
   29.0989,
   28.98852,
   28.87984,
   28.8255,
   28.81865,
   28.81182,
   28.79817,
   28.77088,
   28.66156,
   28.64789,
   28.64102,
   28.63402,
   28.60599,
   28.54993,
   28.49386,
   28.46583,
   28.46232,
   28.45867,
   28.45137,
   28.43677,
   28.32004,
   28.29085,
   28.27625,
   28.26094,
   28.19957,
   28.1382,
   28.10752,
   28.09218,
   28.0845,
   28.08067,
   28.07669,
   27.94704,
   27.88221,
   27.87411,
   27.86997,
   27.86568,
   27.84857,
   27.81434,
   27.6774,
   27.66028,
   27.65169,
   27.64268,
   27.60666,
   27.53461,
   27.46256,
   27.42654,
   27.42204,
   27.41736,
   27.40794,
   27.38911,
   27.23847,
   27.2008,
   27.18197,
   27.16252,
   27.08445,
   26.92826,
   26.76797,
   26.68783,
   26.66769,
   26.64734,
   26.60664,
   26.44381,
   26.42342,
   26.41323,
   26.40306,
   26.36214,
   26.28032,
   26.1985,
   26.15758,
   26.11686,
   25.95414,
   25.91345,
   25.89311,
   25.87304,
   25.79296,
   25.63282,
   25.47668,
   25.39862,
   25.38886,
   25.38398,
   25.37924,
   25.36038,
   25.32265,
   25.17174,
   25.15288,
   25.14345,
   25.13432,
   25.09811,
   25.02569,
   24.95327,
   24.91706,
   24.90809,
   24.89944,
   24.88215,
   24.74383,
   24.70925,
   24.69196,
   24.68767,
   24.68355,
   24.67532,
   24.60945,
   24.4777,
   24.35208,
   24.28929,
   24.27371,
   24.25867,
   24.2286,
   24.10834,
   24.0933,
   24.08579,
   24.07844,
   24.0494,
   23.99133,
   23.93325,
   23.90421,
   23.89696,
   23.88986,
   23.87566,
   23.76205,
   23.70532,
   23.64888,
   23.53602,
   23.42197,
   23.36493,
   23.35064,
   23.33598,
   23.30667,
   23.18942,
   23.17477,
   23.16744,
   23.16376,
   23.15993,
   23.12936,
   23.06821,
   23.00706,
   22.97649,
   22.96885,
   22.96081,
   22.94469,
   22.81568,
   22.78343,
   22.76731,
   22.76327,
   22.75909,
   22.75053,
   22.68203,
   22.54502,
   22.54064,
   22.53608,
   22.52696,
   22.50873,
   22.47226,
   22.39931,
   22.32637,
   22.3081,
   22.28871,
   22.24994,
   22.09481,
   22.07541,
   22.06571,
   22.06086,
   22.05577,
   22.01472,
   21.93263,
   21.85051,
   21.80945,
   21.79918,
   21.7885,
   21.76694,
   21.59432,
   21.55115,
   21.52957,
   21.5187,
   21.50747,
   21.41754,
   21.23769,
   21.23205,
   21.22625,
   21.21466,
   21.19147,
   21.14509,
   21.05234,
   20.95958,
   20.93638,
   20.91274,
   20.86544,
   20.67617,
   20.62882,
   20.58108,
   20.48562,
   20.39021,
   20.3425,
   20.29477,
   20.10435,
   20.05674,
   20.03293,
   20.02104,
   20.00931,
   19.91544,
   19.72769,
   19.71607,
   19.70463,
   19.68175,
   19.63598,
   19.54445,
   19.45291,
   19.43003,
   19.40787,
   19.36373,
   19.18714,
   19.14308,
   19.10093,
   19.01665,
   18.93236,
   18.89021,
   18.87967,
   18.87442,
   18.86945,
   18.84954,
   18.69019,
   18.65034,
   18.63042,
   18.62046,
   18.61109,
   18.53647,
   18.38722,
   18.38255,
   18.38025,
   18.37808,
   18.36942,
   18.3521,
   18.31746,
   18.24817,
   18.17888,
   18.16156,
   18.15734,
   18.15335,
   18.14538,
   18.11346,
   17.98581,
   17.95392,
   17.92474,
   17.86636,
   17.80799,
   17.7788,
   17.7715,
   17.76784,
   17.76448,
   17.75122,
   17.64513,
   17.6186,
   17.60534,
   17.59871,
   17.59708,
   17.59558,
   17.59259,
   17.54465,
   17.44876,
   17.44286,
   17.43746,
   17.42668,
   17.40512,
   17.36198,
   17.31884,
   17.30805,
   17.30538,
   17.30296,
   17.29813,
   17.27878,
   17.2014,
   17.18205,
   17.16468,
   17.13003,
   17.09537,
   17.07804,
   17.07371,
   17.07154,
   17.06951,
   17.06176,
   16.99967,
   16.98415,
   16.97639,
   16.97251,
   16.97064,
   16.9689,
   16.94102,
   16.88525,
   16.88178,
   16.87863,
   16.87234,
   16.85976,
   16.8346,
   16.80943,
   16.80313,
   16.8001,
   16.79724,
   16.78579,
   16.73998,
   16.72853,
   16.71794,
   16.69687,
   16.6758,
   16.66526,
   16.66002,
   16.65511,
   16.6158,
   16.59622,
   16.5776,
   16.54035,
   16.50439,
   16.48645,
   16.46874,
   16.43365,
   16.39862,
   16.36367,
   16.3285,
   16.3109,
   16.29303,
   16.25728,
   16.22075,
   16.20246,
   16.19324,
   16.18383,
   16.14622,
   16.13683,
   16.12718,
   16.10782,
   16.08847,
   16.0788,
   16.07397,
   16.06898,
   16.02915,
   16.00921,
   15.98876,
   15.94786,
   15.90606,
   15.88512,
   15.8746,
   15.86391,
   15.82118,
   15.81051,
   15.79967,
   15.77796,
   15.73449,
   15.69056,
   15.66859,
   15.64645,
   15.60219,
   15.55776,
   15.53555,
   15.51335,
   15.46901,
   15.44685,
   15.42471,
   15.38053,
   15.33665,
   15.31472,
   15.29301,
   15.24961,
   15.20673,
   15.18533,
   15.17466,
   15.16413,
   15.12201,
   15.11149,
   15.10111,
   15.08045,
   15.05985,
   15.04954,
   15.04439,
   15.03921,
   14.99877,
   14.97854,
   14.95879,
   14.91928,
   14.91437,
   14.90955,
   14.89993,
   14.88067,
   14.86142,
   14.85184,
   14.84247,
   14.80502,
   14.79566,
   14.79339,
   14.7911,
   14.7865,
   14.76832,
   14.75014,
   14.74105,
   14.7365,
   14.73428,
   14.73205,
   14.6968,
   14.67917,
   14.6621,
   14.62798,
   14.62373,
   14.61961,
   14.61136,
   14.59487,
   14.57839,
   14.57429,
   14.57225,
   14.57122,
   14.57018,
   14.56222,
   14.53039,
   14.52243,
   14.52053,
   14.51858,
   14.51467,
   14.49932,
   14.48397,
   14.47629,
   14.47245,
   14.47059,
   14.4687,
   14.4391,
   14.42429,
   14.41,
   14.38147,
   14.37792,
   14.37448,
   14.3676,
   14.35385,
   14.3401,
   14.33668,
   14.33497,
   14.33412,
   14.33324,
   14.32661,
   14.30009,
   14.29347,
   14.29186,
   14.2902,
   14.28699,
   14.27419,
   14.26146,
   14.25509,
   14.25191,
   14.25031,
   14.24865,
   14.22391,
   14.21154,
   14.21082,
   14.21006,
   14.20856,
   14.20555,
   14.19953,
   14.17557,
   14.17259,
   14.16967,
   14.16386,
   14.15223,
   14.1406,
   14.1348,
   14.12914,
   14.10652,
   14.10087,
   14.09952,
   14.09884,
   14.09813,
   14.0953,
   14.08427,
   14.07328,
   14.06778,
   14.06504,
   14.06366,
   14.06223,
   14.04062,
   14.02982,
   14.02919,
   14.02853,
   14.02719,
   14.02453,
   14.0192,
   13.99799,
   13.99534,
   13.99272,
   13.9875,
   13.97704,
   13.96659,
   13.96137,
   13.9562,
   13.93553,
   13.93037,
   13.92912,
   13.9285,
   13.92785,
   13.92523,
   13.91498,
   13.90476,
   13.89965,
   13.89709,
   13.89581,
   13.89448,
   13.87408,
   13.86388,
   13.86265,
   13.86137,
   13.85881,
   13.8537,
   13.83333,
   13.83088,
   13.83026,
   13.82962,
   13.82834,
   13.82321,
   13.81295,
   13.80276,
   13.79767,
   13.79255,
   13.7721,
   13.76704,
   13.76449,
   13.76186,
   13.75157,
   13.7413,
   13.73617,
   13.7336,
   13.73232,
   13.731,
   13.71027,
   13.69991,
   13.69864,
   13.69733,
   13.69471,
   13.68946,
   13.66854,
   13.66598,
   13.66534,
   13.66467,
   13.66334,
   13.65804,
   13.64744,
   13.63691,
   13.63165,
   13.62623,
   13.60484,
   13.59955,
   13.59689,
   13.59416,
   13.58327,
   13.57245,
   13.56703,
   13.56433,
   13.56297,
   13.5616,
   13.53964,
   13.52874,
   13.52738,
   13.52598,
   13.52319,
   13.5176,
   13.49526,
   13.49251,
   13.49112,
   13.4897,
   13.48405,
   13.47275,
   13.46145,
   13.4558,
   13.45003,
   13.42713,
   13.42141,
   13.41854,
   13.41561,
   13.40392,
   13.38065,
   13.35693,
   13.34513,
   13.34365,
   13.34215,
   13.33914,
   13.33312,
   13.30904,
   13.30605,
   13.30454,
   13.30301,
   13.2969,
   13.28469,
   13.27248,
   13.26637,
   13.26016,
   13.23527,
   13.22905,
   13.22595,
   13.22277,
   13.21009,
   13.18481,
   13.15906,
   13.14618,
   13.14458,
   13.14294,
   13.13966,
   13.1331,
   13.10686,
   13.10359,
   13.10195,
   13.10027,
   13.0936,
   13.08025,
   13.06689,
   13.06022,
   13.05343,
   13.02619,
   13.01939,
   13.01599,
   13.01251,
   12.99861,
   12.97085,
   12.94251,
   12.92834,
   12.92657,
   12.92477,
   12.92115,
   12.91391,
   12.88495,
   12.88134,
   12.87953,
   12.87768,
   12.87029,
   12.85551,
   12.84073,
   12.83334,
   12.83148,
   12.82958,
   12.8258,
   12.79554,
   12.78799,
   12.78421,
   12.78034,
   12.76484,
   12.73393,
   12.70224,
   12.68639,
   12.68442,
   12.68343,
   12.68241,
   12.67835,
   12.67022,
   12.63771,
   12.63366,
   12.63164,
   12.62956,
   12.62124,
   12.6046,
   12.58795,
   12.57963,
   12.57754,
   12.5754,
   12.57112,
   12.537,
   12.52847,
   12.5242,
   12.52313,
   12.52203,
   12.51984,
   12.5023,
   12.46729,
   12.43128,
   12.41332,
   12.41108,
   12.40995,
   12.40881,
   12.40419,
   12.39494,
   12.35797,
   12.35336,
   12.35106,
   12.3487,
   12.33921,
   12.32023,
   12.30125,
   12.29176,
   12.28939,
   12.28694,
   12.28205,
   12.24307,
   12.23333,
   12.22846,
   12.22724,
   12.22599,
   12.22347,
   12.2034,
   12.16336,
   12.12212,
   12.10155,
   12.0964,
   12.0911,
   12.0805,
   12.03812,
   12.03284,
   12.0302,
   12.02888,
   12.02751,
   12.01663,
   11.99487,
   11.97311,
   11.96223,
   11.95951,
   11.95671,
   11.95111,
   11.90642,
   11.89525,
   11.88967,
   11.88827,
   11.88685,
   11.88397,
   11.86096,
   11.81507,
   11.81362,
   11.81215,
   11.80919,
   11.80329,
   11.79148,
   11.76786,
   11.74431,
   11.73842,
   11.73236,
   11.72024,
   11.67177,
   11.66573,
   11.66271,
   11.6612,
   11.65965,
   11.64723,
   11.62238,
   11.59753,
   11.5851,
   11.582,
   11.57882,
   11.57243,
   11.52149,
   11.50876,
   11.50239,
   11.5008,
   11.50001,
   11.49919,
   11.49592,
   11.46975,
   11.41756,
   11.41592,
   11.41425,
   11.4109,
   11.4042,
   11.3908,
   11.36401,
   11.33729,
   11.33062,
   11.32376,
   11.31005,
   11.25521,
   11.24838,
   11.24496,
   11.24326,
   11.24151,
   11.2275,
   11.19947,
   11.17144,
   11.15742,
   11.15392,
   11.15215,
   11.15036,
   11.14317,
   11.0859,
   11.07159,
   11.06443,
   11.06084,
   11.05717,
   11.02786,
   10.96938,
   10.96756,
   10.96569,
   10.96195,
   10.95448,
   10.93952,
   10.90962,
   10.87979,
   10.87234,
   10.86472,
   10.84948,
   10.78851,
   10.77329,
   10.75776,
   10.72672,
   10.69568,
   10.68016,
   10.67628,
   10.67433,
   10.67235,
   10.66443,
   10.60126,
   10.58547,
   10.57758,
   10.57363,
   10.5696,
   10.53741,
   10.47319,
   10.47118,
   10.46915,
   10.46506,
   10.45689,
   10.44054,
   10.40784,
   10.37522,
   10.36707,
   10.36502,
   10.36294,
   10.35879,
   10.3422,
   10.27583,
   10.25927,
   10.24245,
   10.20881,
   10.17518,
   10.15836,
   10.15416,
   10.15205,
   10.14992,
   10.14137,
   10.07323,
   10.0562,
   10.04768,
   10.04342,
   10.03911,
   10.00455,
   9.935581,
   9.931262,
   9.926894,
   9.918158,
   9.900687,
   9.865744,
   9.830874,
   9.822162,
   9.819979,
   9.817772,
   9.813359,
   9.795705,
   9.725109,
   9.707497,
   9.689688,
   9.654066,
   9.618449,
   9.600641,
   9.59172,
   9.582715,
   9.510888,
   9.492932,
   9.483954,
   9.479466,
   9.474944,
   9.438694,
   9.366327,
   9.361804,
   9.357243,
   9.348121,
   9.329876,
   9.293386,
   9.256963,
   9.247863,
   9.243295,
   9.238707,
   9.220354,
   9.146962,
   9.128647,
   9.110217,
   9.073347,
   9.036482,
   9.018049,
   9.008826,
   8.99955,
   8.925527,
   8.888503,
   8.851314,
   8.777056,
   8.772418,
   8.767759,
   8.75844,
   8.739801,
   8.702524,
   8.665306,
   8.656007,
   8.646683,
   8.628011,
   8.553344,
   8.534707,
   8.516031,
   8.478671,
   8.441316,
   8.422638,
   8.413298,
   8.403938,
   8.329228,
   8.291872,
   8.25449,
   8.179831,
   8.105175,
   8.067897,
   8.030638,
   7.956142,
   7.937552,
   7.918976,
   7.881826,
   7.807561,
   7.733542,
   7.696536,
   7.659631,
   7.585911,
   7.512426,
   7.475738,
   7.457419,
   7.439145,
   7.366069,
   7.347822,
   7.329648,
   7.293326,
   7.257006,
   7.238847,
   7.229767,
   7.220724,
   7.148552,
   7.112472,
   7.076596,
   7.004924,
   6.995985,
   6.987083,
   6.969278,
   6.933668,
   6.898097,
   6.889209,
   6.884765,
   6.880347,
   6.862679,
   6.792031,
   6.774393,
   6.756853,
   6.721829,
   6.686807,
   6.669296,
   6.660541,
   6.651839,
   6.582421,
   6.547716,
   6.513299,
   6.444563,
   6.435992,
   6.427476,
   6.410443,
   6.376378,
   6.342315,
   6.333803,
   6.329547,
   6.325321,
   6.308443,
   6.240954,
   6.22411,
   6.219906,
   6.215733,
   6.207388,
   6.17402,
   6.140654,
   6.123971,
   6.11563,
   6.10735,
   6.041361,
   6.008366,
   5.97572,
   5.910514,
   5.902383,
   5.894322,
   5.878199,
   5.845954,
   5.813712,
   5.805655,
   5.801627,
   5.797628,
   5.781687,
   5.717942,
   5.702037,
   5.698064,
   5.694132,
   5.686267,
   5.654826,
   5.623387,
   5.607667,
   5.599807,
   5.595897,
   5.592012,
   5.529901,
   5.498845,
   5.468173,
   5.406942,
   5.399303,
   5.391748,
   5.376639,
   5.34642,
   5.316204,
   5.308653,
   5.304878,
   5.302993,
   5.301129,
   5.286219,
   5.226598,
   5.211719,
   5.207999,
   5.204325,
   5.196982,
   5.167626,
   5.138272,
   5.123595,
   5.116257,
   5.112603,
   5.108983,
   5.051103,
   5.022164,
   4.993628,
   4.936668,
   4.929556,
   4.922542,
   4.908513,
   4.880454,
   4.852399,
   4.845388,
   4.841883,
   4.84013,
   4.8384,
   4.824581,
   4.769327,
   4.755535,
   4.752087,
   4.748681,
   4.741887,
   4.714727,
   4.687569,
   4.67399,
   4.667201,
   4.663815,
   4.660472,
   4.607021,
   4.580295,
   4.578629,
   4.576986,
   4.5737,
   4.567127,
   4.553982,
   4.501468,
   4.494909,
   4.48845,
   4.475539,
   4.449717,
   4.423904,
   4.411014,
   4.398317,
   4.347558,
   4.334889,
   4.331721,
   4.32859,
   4.32236,
   4.297454,
   4.27255,
   4.260098,
   4.253872,
   4.250762,
   4.247702,
   4.198939,
   4.174558,
   4.173036,
   4.171536,
   4.168543,
   4.162558,
   4.150587,
   4.102708,
   4.096728,
   4.090843,
   4.079092,
   4.055591,
   4.032098,
   4.020361,
   4.008825,
   3.96271,
   3.951185,
   3.948304,
   3.946866,
   3.945451,
   3.939794,
   3.917176,
   3.89456,
   3.883252,
   3.877597,
   3.87477,
   3.871992,
   3.827634,
   3.805455,
   3.802701,
   3.799983,
   3.794547,
   3.783675,
   3.74019,
   3.734759,
   3.729415,
   3.718759,
   3.697449,
   3.676146,
   3.665498,
   3.655053,
   3.613302,
   3.602868,
   3.600259,
   3.598955,
   3.597672,
   3.592557,
   3.572112,
   3.551667,
   3.541445,
   3.536333,
   3.533778,
   3.531263,
   3.491224,
   3.471205,
   3.468714,
   3.466264,
   3.461364,
   3.451565,
   3.412372,
   3.407477,
   3.406256,
   3.405057,
   3.40266,
   3.39307,
   3.37389,
   3.354717,
   3.345131,
   3.335739,
   3.298216,
   3.288837,
   3.284163,
   3.279572,
   3.261221,
   3.24287,
   3.233695,
   3.229108,
   3.226814,
   3.224553,
   3.188664,
   3.170719,
   3.16848,
   3.166287,
   3.161901,
   3.153128,
   3.118042,
   3.11366,
   3.111489,
   3.109345,
   3.10077,
   3.083621,
   3.066478,
   3.057907,
   3.049513,
   3.016002,
   3.007626,
   3.003446,
   2.999351,
   2.982981,
   2.966612,
   2.958427,
   2.954335,
   2.952289,
   2.951268,
   2.950267,
   2.918386,
   2.902445,
   2.900454,
   2.898505,
   2.894612,
   2.886828,
   2.855757,
   2.851876,
   2.849949,
   2.848052,
   2.840467,
   2.825297,
   2.810133,
   2.802551,
   2.795128,
   2.765516,
   2.758118,
   2.754421,
   2.750807,
   2.736351,
   2.70747,
   2.679269,
   2.665168,
   2.663407,
   2.661678,
   2.658238,
   2.651358,
   2.623877,
   2.620445,
   2.618736,
   2.61706,
   2.610357,
   2.59695,
   2.583549,
   2.576849,
   2.570287,
   2.544138,
   2.537607,
   2.534342,
   2.53115,
   2.518396,
   2.492898,
   2.468027,
   2.455592,
   2.454039,
   2.452511,
   2.449479,
   2.443415,
   2.41919,
   2.416164,
   2.414653,
   2.413177,
   2.40727,
   2.395458,
   2.383651,
   2.377748,
   2.376287,
   2.374846,
   2.371965,
   2.348937,
   2.343186,
   2.340311,
   2.337496,
   2.326269,
   2.303821,
   2.281942,
   2.271003,
   2.268286,
   2.265617,
   2.260278,
   2.238966,
   2.236304,
   2.234974,
   2.233672,
   2.228477,
   2.218088,
   2.207703,
   2.202511,
   2.201222,
   2.199955,
   2.197421,
   2.177172,
   2.172115,
   2.169586,
   2.167108,
   2.157237,
   2.137496,
   2.118263,
   2.108647,
   2.106254,
   2.103908,
   2.099215,
   2.080481,
   2.078142,
   2.076972,
   2.075824,
   2.071258,
   2.062125,
   2.052997,
   2.048434,
   2.047297,
   2.046183,
   2.043956,
   2.026156,
   2.021711,
   2.019489,
   2.017307,
   2.008629,
   1.991273,
   1.97436,
   1.965905,
   1.963799,
   1.961735,
   1.957608,
   1.941117,
   1.937015,
   1.932995,
   1.924953,
   1.916917,
   1.912898,
   1.911894,
   1.910914,
   1.908952,
   1.893275,
   1.88936,
   1.887403,
   1.885478,
   1.877832,
   1.86254,
   1.84763,
   1.840178,
   1.838318,
   1.836498,
   1.832859,
   1.818325,
   1.814707,
   1.811161,
   1.804071,
   1.796984,
   1.793441,
   1.791687,
   1.789956,
   1.776126,
   1.772672,
   1.770946,
   1.769244,
   1.762495,
   1.748996,
   1.735825,
   1.729242,
   1.727597,
   1.725989,
   1.722772,
   1.70992,
   1.706718,
   1.703581,
   1.697306,
   1.691035,
   1.6879,
   1.686346,
   1.684813,
   1.672565,
   1.666469,
   1.660487,
   1.648525,
   1.636842,
   1.631004,
   1.629544,
   1.628115,
   1.625259,
   1.613852,
   1.611008,
   1.608221,
   1.602646,
   1.597076,
   1.594291,
   1.591544,
   1.580655,
   1.575232,
   1.56991,
   1.559264,
   1.548856,
   1.543656,
   1.542357,
   1.54108,
   1.538534,
   1.528364,
   1.525827,
   1.52334,
   1.518366,
   1.513395,
   1.510909,
   1.508455,
   1.498729,
   1.493883,
   1.489124,
   1.479606,
   1.470291,
   1.465637,
   1.46333,
   1.461049,
   1.451923,
   1.449645,
   1.447411,
   1.442943,
   1.438478,
   1.436245,
   1.434038,
   1.425293,
   1.420934,
   1.416651,
   1.408084,
   1.39969,
   1.395497,
   1.393416,
   1.391359,
   1.383148,
   1.381095,
   1.379079,
   1.375049,
   1.371025,
   1.369013,
   1.367022,
   1.359132,
   1.355199,
   1.351331,
   1.343594,
   1.336007,
   1.332217,
   1.330334,
   1.328473,
   1.321024,
   1.319162,
   1.31733,
   1.313671,
   1.306385,
   1.299208,
   1.295631,
   1.292112,
   1.285073,
   1.278162,
   1.274711,
   1.271298,
   1.264526,
   1.262833,
   1.261166,
   1.257836,
   1.251205,
   1.244668,
   1.24141,
   1.238202,
   1.231786,
   1.225481,
   1.222332,
   1.219216,
   1.213009,
   1.211457,
   1.209926,
   1.206871,
   1.200786,
   1.194783,
   1.19179,
   1.188842,
   1.182945,
   1.177145,
   1.174248,
   1.171379,
   1.165687,
   1.162858,
   1.160054,
   1.154468,
   1.148955,
   1.146205,
   1.143495,
   1.138075,
   1.132739,
   1.130074,
   1.127433,
   1.122166,
   1.119547,
   1.11695,
   1.111775,
   1.106665,
   1.104116,
   1.101602,
   1.096573,
   1.091619,
   1.086691,
   1.081822,
   1.076997,
   1.072209,
   1.067478,
   1.065118,
   1.062788,
   1.058129,
   1.053535,
   1.048964,
   1.044417,
   1.039909,
   1.035433,
   1.031008,
   1.028801,
   1.026619,
   1.022258,
   1.013669,
   1.009432,
   1.005228,
   1.001053,
   0.9969231,
   0.9948627,
   0.9928245,
   0.9887505,
   0.9807204,
   0.9767275,
   0.9727633,
   0.9688254,
   0.9649263,
   0.9610552,
   0.9572058,
   0.9496105,
   0.9458581,
   0.9421304,
   0.9384261,
   0.9347559,
   0.9274841,
   0.9203222,
   0.9167533,
   0.9132056,
   0.9096789,
   0.906182,
   0.8992487,
   0.8924118,
   0.8856648,
   0.8823193,
   0.8789997,
   0.872414,
   0.8659131,
   0.8594374,
   0.8562244,
   0.8530339,
   0.8467006,
   0.8404418,
   0.8342534,
   0.8281288,
   0.8220664,
   0.8160698,
   0.8100848,
   0.8041565,
   0.7982834,
   0.7924688,
   0.7867103,
   0.7810025,
   0.7753442,
   0.7697381,
   0.7641352,
   0.7585779,
   0.7530652,
   0.7475997,
   0.7421801,
   0.736802,
   0.7314644,
   0.7261698,
   0.720874,
   0.7156162,
   0.7103957,
   0.7052146,
   0.7000726,
   0.6949658,
   0.6898936,
   0.6848579,
   0.6798299,
   0.6748148,
   0.6698524,
   0.6649038,
   0.6600091,
   0.6551272,
   0.6502945,
   0.6454756,
   0.6406729,
   0.6358832,
   0.6311397,
   0.62641,
   0.6217283,
   0.6170596,
   0.6124349,
   0.6078239,
   0.6032292,
   0.5986474,
   0.5941079,
   0.5895821,
   0.5851007,
   0.5806323,
   0.5762047,
   0.5717908,
   0.5673948,
   0.563012,
   0.5586686,
   0.5543391,
   0.5500517,
   0.5457775,
   0.5415418,
   0.53732,
   0.5331186,
   0.5289306,
   0.5247802,
   0.5206439,
   0.516548,
   0.5124656,
   0.5084201,
   0.5043887,
   0.5003743,
   0.4963733,
   0.4924088,
   0.4884584,
   0.4845473,
   0.4806498,
   0.4767881,
   0.4729406,
   0.4691319,
   0.4653369,
   0.4615772,
   0.4578317,
   0.4541245,
   0.450431,
   0.4467724,
   0.4431279,
   0.4395031,
   0.4358921,
   0.4323154,
   0.4287528,
   0.4252276,
   0.4217162,
   0.4182386,
   0.4147751,
   0.4113484,
   0.4079356,
   0.4045559,
   0.4011903,
   0.397861,
   0.3945456,
   0.3912627,
   0.3879938,
   0.3847551,
   0.3815301,
   0.3783371,
   0.3751581,
   0.3720141,
   0.368884,
   0.3657851,
   0.3627001,
   0.3596495,
   0.3566127,
   0.3536064,
   0.3506139,
   0.3476552,
   0.3447101,
   0.3417949,
   0.3388933};
   TGraph *graph = new TGraph(3707,stack2_fx164,stack2_fy164);
   graph->SetName("stack2");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(94);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack2164 = new TH1F("Graph_stack2164","Projection of full_model",3707,2000,8000);
   Graph_stack2164->SetMinimum(0);
   Graph_stack2164->SetMaximum(77.97259);
   Graph_stack2164->SetDirectory(0);
   Graph_stack2164->SetStats(0);
   Graph_stack2164->SetLineWidth(2);
   Graph_stack2164->SetMarkerStyle(20);
   Graph_stack2164->SetMarkerSize(0.2);
   Graph_stack2164->GetXaxis()->SetNdivisions(505);
   Graph_stack2164->GetXaxis()->SetLabelFont(132);
   Graph_stack2164->GetXaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack2164->GetXaxis()->SetTitleFont(132);
   Graph_stack2164->GetYaxis()->SetLabelFont(132);
   Graph_stack2164->GetYaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack2164->GetYaxis()->SetTitleFont(132);
   Graph_stack2164->GetZaxis()->SetLabelFont(132);
   Graph_stack2164->GetZaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack2164->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack2164);
   
   graph->Draw("b");
   
   Double_t stack1_fx165[3599] = {
   2500,
   2506.25,
   2512.5,
   2518.75,
   2525,
   2531.25,
   2537.5,
   2540.625,
   2543.75,
   2550,
   2556.25,
   2559.375,
   2562.5,
   2565.625,
   2568.75,
   2575,
   2581.25,
   2584.375,
   2587.5,
   2590.625,
   2593.75,
   2600,
   2606.25,
   2609.375,
   2612.5,
   2615.625,
   2618.75,
   2625,
   2631.25,
   2634.375,
   2637.5,
   2640.625,
   2643.75,
   2645.312,
   2646.875,
   2650,
   2653.125,
   2656.25,
   2659.375,
   2662.5,
   2665.625,
   2668.75,
   2670.312,
   2671.875,
   2675,
   2678.125,
   2679.688,
   2681.25,
   2684.375,
   2687.5,
   2690.625,
   2693.75,
   2695.312,
   2696.875,
   2700,
   2703.125,
   2704.688,
   2706.25,
   2709.375,
   2710.938,
   2712.5,
   2715.625,
   2718.75,
   2720.312,
   2721.875,
   2725,
   2728.125,
   2729.688,
   2731.25,
   2734.375,
   2735.156,
   2735.938,
   2737.5,
   2740.625,
   2743.75,
   2745.312,
   2746.875,
   2750,
   2753.125,
   2754.688,
   2756.25,
   2759.375,
   2760.156,
   2760.938,
   2762.5,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2778.125,
   2779.688,
   2780.469,
   2781.25,
   2784.375,
   2785.156,
   2785.938,
   2787.5,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2803.125,
   2804.688,
   2805.469,
   2806.25,
   2809.375,
   2810.156,
   2810.938,
   2812.5,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2828.125,
   2829.688,
   2830.469,
   2831.25,
   2834.375,
   2835.156,
   2835.938,
   2837.5,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2853.125,
   2854.688,
   2855.469,
   2856.25,
   2859.375,
   2860.156,
   2860.938,
   2862.5,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2875.391,
   2875.781,
   2876.562,
   2878.125,
   2879.688,
   2880.469,
   2881.25,
   2884.375,
   2885.156,
   2885.938,
   2887.5,
   2890.625,
   2893.75,
   2895.312,
   2896.875,
   2900,
   2900.391,
   2900.781,
   2901.562,
   2903.125,
   2904.688,
   2905.469,
   2906.25,
   2909.375,
   2910.156,
   2910.938,
   2912.5,
   2915.625,
   2918.75,
   2920.312,
   2921.875,
   2925,
   2925.391,
   2925.781,
   2926.562,
   2928.125,
   2929.688,
   2930.469,
   2931.25,
   2934.375,
   2935.156,
   2935.547,
   2935.938,
   2937.5,
   2940.625,
   2943.75,
   2945.312,
   2946.875,
   2950,
   2950.391,
   2950.781,
   2951.562,
   2953.125,
   2954.688,
   2955.469,
   2956.25,
   2959.375,
   2960.156,
   2960.547,
   2960.938,
   2962.5,
   2965.625,
   2968.75,
   2970.312,
   2971.875,
   2975,
   2975.391,
   2975.781,
   2976.562,
   2978.125,
   2979.688,
   2980.469,
   2981.25,
   2984.375,
   2985.156,
   2985.547,
   2985.938,
   2987.5,
   2990.625,
   2993.75,
   2995.312,
   2996.875,
   3000,
   3000.391,
   3000.781,
   3001.562,
   3003.125,
   3004.688,
   3005.469,
   3006.25,
   3009.375,
   3010.156,
   3010.547,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3020.703,
   3021.094,
   3021.875,
   3025,
   3025.391,
   3025.781,
   3026.562,
   3028.125,
   3029.688,
   3030.469,
   3031.25,
   3034.375,
   3035.156,
   3035.547,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3045.703,
   3046.094,
   3046.875,
   3050,
   3050.391,
   3050.781,
   3051.562,
   3053.125,
   3054.688,
   3055.469,
   3056.25,
   3059.375,
   3060.156,
   3060.547,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3070.703,
   3071.094,
   3071.875,
   3075,
   3075.391,
   3075.586,
   3075.781,
   3076.562,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.156,
   3085.547,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3095.703,
   3096.094,
   3096.875,
   3100,
   3100.391,
   3100.586,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3106.25,
   3109.375,
   3110.156,
   3110.547,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3120.703,
   3121.094,
   3121.875,
   3125,
   3125.391,
   3125.586,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3130.664,
   3130.859,
   3131.25,
   3134.375,
   3135.156,
   3135.547,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3145.703,
   3146.094,
   3146.875,
   3150,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3155.664,
   3155.859,
   3156.25,
   3159.375,
   3160.156,
   3160.547,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3170.703,
   3171.094,
   3171.875,
   3175,
   3175.781,
   3176.562,
   3178.125,
   3179.688,
   3180.469,
   3180.664,
   3180.859,
   3181.25,
   3184.375,
   3185.156,
   3185.547,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3195.703,
   3196.094,
   3196.875,
   3200,
   3200.781,
   3201.562,
   3203.125,
   3204.688,
   3205.469,
   3205.664,
   3205.859,
   3206.25,
   3209.375,
   3210.156,
   3210.547,
   3210.742,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3220.703,
   3221.094,
   3221.875,
   3225,
   3225.781,
   3226.562,
   3228.125,
   3229.688,
   3230.469,
   3230.859,
   3231.25,
   3234.375,
   3235.156,
   3235.547,
   3235.742,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3245.312,
   3245.703,
   3246.094,
   3246.875,
   3250,
   3250.781,
   3251.562,
   3253.125,
   3254.688,
   3255.469,
   3255.859,
   3256.25,
   3259.375,
   3260.156,
   3260.547,
   3260.742,
   3260.938,
   3262.5,
   3265.625,
   3265.82,
   3266.016,
   3266.406,
   3267.188,
   3268.75,
   3270.312,
   3270.703,
   3271.094,
   3271.875,
   3275,
   3275.781,
   3276.562,
   3278.125,
   3279.688,
   3280.469,
   3280.859,
   3281.25,
   3284.375,
   3285.156,
   3285.547,
   3285.742,
   3285.938,
   3287.5,
   3290.625,
   3290.82,
   3291.016,
   3291.406,
   3292.188,
   3293.75,
   3295.312,
   3295.703,
   3295.801,
   3295.898,
   3296.094,
   3296.875,
   3300,
   3300.781,
   3301.562,
   3303.125,
   3304.688,
   3305.469,
   3305.859,
   3306.25,
   3309.375,
   3310.156,
   3310.547,
   3310.742,
   3310.84,
   3310.938,
   3312.5,
   3315.625,
   3315.82,
   3316.016,
   3316.406,
   3317.188,
   3318.75,
   3320.312,
   3320.703,
   3320.801,
   3320.898,
   3321.094,
   3321.875,
   3325,
   3325.781,
   3326.562,
   3328.125,
   3329.688,
   3330.469,
   3330.859,
   3331.25,
   3334.375,
   3335.156,
   3335.547,
   3335.742,
   3335.84,
   3335.938,
   3337.5,
   3340.625,
   3340.82,
   3341.016,
   3341.406,
   3342.188,
   3343.75,
   3345.312,
   3345.703,
   3345.898,
   3346.094,
   3346.875,
   3350,
   3350.781,
   3351.562,
   3353.125,
   3354.688,
   3355.469,
   3355.859,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3365.82,
   3366.016,
   3366.406,
   3367.188,
   3368.75,
   3370.312,
   3370.703,
   3370.898,
   3371.094,
   3371.875,
   3375,
   3375.781,
   3376.562,
   3378.125,
   3379.688,
   3380.469,
   3380.859,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3391.016,
   3391.406,
   3392.188,
   3393.75,
   3395.312,
   3396.094,
   3396.875,
   3400,
   3400.781,
   3401.562,
   3403.125,
   3406.25,
   3412.5,
   3415.625,
   3418.75,
   3420.312,
   3421.875,
   3425,
   3425.781,
   3426.562,
   3428.125,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3443.75,
   3445.312,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3451.562,
   3453.125,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3468.75,
   3470.312,
   3471.094,
   3471.875,
   3475,
   3475.781,
   3476.562,
   3478.125,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3506.25,
   3509.375,
   3510.938,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.055,
   3531.25,
   3534.375,
   3535.938,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3551.172,
   3551.562,
   3553.125,
   3556.25,
   3559.375,
   3560.938,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3576.172,
   3576.562,
   3578.125,
   3581.25,
   3584.375,
   3585.938,
   3587.5,
   3590.625,
   3591.016,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3601.172,
   3601.562,
   3603.125,
   3604.688,
   3605.469,
   3605.859,
   3606.055,
   3606.25,
   3609.375,
   3610.938,
   3611.133,
   3611.328,
   3611.719,
   3612.5,
   3615.625,
   3616.016,
   3616.113,
   3616.211,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3629.688,
   3630.469,
   3630.859,
   3631.055,
   3631.152,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.113,
   3641.211,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.143,
   3646.191,
   3646.289,
   3646.484,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3654.688,
   3655.469,
   3655.859,
   3656.055,
   3656.152,
   3656.25,
   3659.375,
   3660.938,
   3661.133,
   3661.328,
   3661.719,
   3662.5,
   3665.625,
   3666.016,
   3666.211,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.191,
   3671.289,
   3671.484,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3679.688,
   3680.469,
   3680.859,
   3681.055,
   3681.152,
   3681.25,
   3684.375,
   3685.938,
   3686.133,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.211,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.191,
   3696.289,
   3696.484,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3706.25,
   3709.375,
   3710.938,
   3711.328,
   3711.719,
   3712.5,
   3715.625,
   3716.016,
   3716.211,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.016,
   3766.211,
   3766.406,
   3767.188,
   3768.75,
   3770.312,
   3771.094,
   3771.289,
   3771.484,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.27,
   3776.367,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.016,
   3791.211,
   3791.309,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.016,
   3816.211,
   3816.309,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3831.348,
   3831.445,
   3831.641,
   3832.031,
   3832.812,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.289,
   3846.484,
   3846.875,
   3850,
   3850.781,
   3851.172,
   3851.367,
   3851.562,
   3853.125,
   3856.25,
   3856.348,
   3856.445,
   3856.641,
   3857.031,
   3857.812,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.289,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3881.445,
   3881.641,
   3882.031,
   3882.812,
   3884.375,
   3885.938,
   3886.328,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.289,
   3896.387,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.562,
   3903.125,
   3906.25,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.426,
   3911.523,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.426,
   3936.523,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3950.781,
   3951.172,
   3951.367,
   3951.465,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4001.562,
   4003.125,
   4006.25,
   4009.375,
   4012.5,
   4015.625,
   4018.75,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4031.641,
   4032.031,
   4032.812,
   4034.375,
   4035.938,
   4036.328,
   4036.523,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4041.602,
   4041.797,
   4042.188,
   4043.75,
   4045.312,
   4046.094,
   4046.484,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4056.445,
   4056.543,
   4056.641,
   4057.031,
   4057.812,
   4059.375,
   4060.938,
   4061.328,
   4061.523,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4066.602,
   4066.797,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.582,
   4071.68,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.328,
   4086.523,
   4086.621,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.582,
   4096.68,
   4096.875,
   4100,
   4101.562,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.328,
   4111.523,
   4111.621,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.719,
   4137.5,
   4140.625,
   4143.75,
   4146.875,
   4150,
   4151.562,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.66,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.602,
   4191.699,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4201.66,
   4201.758,
   4201.953,
   4202.344,
   4203.125,
   4206.25,
   4206.641,
   4206.738,
   4206.836,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4216.406,
   4216.602,
   4216.699,
   4216.797,
   4217.188,
   4218.75,
   4220.312,
   4221.094,
   4221.484,
   4221.68,
   4221.875,
   4225,
   4226.562,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4231.738,
   4231.836,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.602,
   4241.699,
   4241.797,
   4242.188,
   4243.75,
   4245.312,
   4246.094,
   4246.484,
   4246.68,
   4246.777,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.738,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4262.5,
   4265.625,
   4266.406,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.777,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4321.875,
   4325,
   4326.562,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4337.5,
   4340.625,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4353.125,
   4356.25,
   4359.375,
   4360.938,
   4361.719,
   4362.5,
   4365.625,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4406.934,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4416.895,
   4416.992,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4431.641,
   4431.836,
   4431.934,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4446.973,
   4447.07,
   4447.266,
   4447.656,
   4448.438,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4467.188,
   4468.75,
   4471.875,
   4475,
   4481.25,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4497.07,
   4497.266,
   4497.656,
   4498.438,
   4500,
   4501.562,
   4501.953,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.051,
   4527.148,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4536.914,
   4537.012,
   4537.109,
   4537.5,
   4540.625,
   4541.406,
   4541.797,
   4541.992,
   4542.041,
   4542.09,
   4542.188,
   4543.75,
   4546.875,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.051,
   4552.148,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4561.914,
   4562.012,
   4562.061,
   4562.109,
   4562.5,
   4565.625,
   4566.406,
   4566.797,
   4566.992,
   4567.09,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.051,
   4577.148,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.08,
   4582.129,
   4582.227,
   4582.422,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4590.625,
   4591.406,
   4591.797,
   4591.992,
   4592.09,
   4592.188,
   4593.75,
   4596.875,
   4597.07,
   4597.266,
   4597.656,
   4598.438,
   4600,
   4601.562,
   4601.953,
   4602.148,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4617.188,
   4618.75,
   4621.875,
   4625,
   4626.562,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4646.875,
   4650,
   4651.562,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.197,
   4677.246,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.129,
   4682.178,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.07,
   4697.168,
   4697.192,
   4697.217,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4701.953,
   4702.148,
   4702.197,
   4702.246,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.227,
   4707.422,
   4707.812,
   4709.375,
   4710.938,
   4711.719,
   4712.109,
   4712.207,
   4712.305,
   4712.5,
   4715.625,
   4717.188,
   4717.236,
   4717.285,
   4717.383,
   4717.578,
   4717.969,
   4718.75,
   4721.875,
   4722.07,
   4722.168,
   4722.217,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.236,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.251,
   4757.275,
   4757.324,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.207,
   4762.256,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.236,
   4767.261,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4776.953,
   4777.148,
   4777.246,
   4777.271,
   4777.295,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.275,
   4782.324,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.207,
   4787.256,
   4787.28,
   4787.305,
   4787.5,
   4790.625,
   4792.188,
   4792.285,
   4792.383,
   4792.578,
   4792.969,
   4793.75,
   4796.875,
   4797.266,
   4797.29,
   4797.314,
   4797.363,
   4797.461,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4801.953,
   4802.148,
   4802.246,
   4802.295,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.227,
   4807.324,
   4807.422,
   4807.812,
   4809.375,
   4810.938,
   4811.719,
   4812.109,
   4812.305,
   4812.5,
   4815.625,
   4817.188,
   4817.383,
   4817.578,
   4817.969,
   4818.75,
   4821.875,
   4822.266,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.227,
   4832.324,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.285,
   4842.334,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.363,
   4847.461,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.227,
   4857.324,
   4857.373,
   4857.422,
   4857.812,
   4859.375,
   4860.938,
   4861.719,
   4862.109,
   4862.305,
   4862.354,
   4862.402,
   4862.5,
   4865.625,
   4867.188,
   4867.383,
   4867.578,
   4867.969,
   4868.75,
   4871.875,
   4872.266,
   4872.363,
   4872.461,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4877.393,
   4877.441,
   4877.539,
   4877.734,
   4878.125,
   4881.25,
   4882.031,
   4882.227,
   4882.324,
   4882.373,
   4882.422,
   4882.812,
   4884.375,
   4885.938,
   4886.719,
   4887.109,
   4887.305,
   4887.402,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.363,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4927.441,
   4927.539,
   4927.734,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4935.938,
   4936.719,
   4937.109,
   4937.305,
   4937.402,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.48,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4952.441,
   4952.539,
   4952.734,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4965.625,
   4967.188,
   4967.578,
   4967.969,
   4968.75,
   4971.875,
   4972.266,
   4972.461,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5087.598,
   5087.695,
   5087.891,
   5088.281,
   5089.062,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5112.695,
   5112.891,
   5113.281,
   5114.062,
   5115.625,
   5117.188,
   5117.578,
   5117.969,
   5118.75,
   5121.875,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.539,
   5127.637,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.598,
   5137.646,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.676,
   5142.773,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.539,
   5152.637,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.666,
   5157.715,
   5157.812,
   5159.375,
   5162.5,
   5162.695,
   5162.891,
   5163.281,
   5164.062,
   5165.625,
   5167.188,
   5167.578,
   5167.676,
   5167.773,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.539,
   5177.637,
   5177.734,
   5178.125,
   5181.25,
   5182.031,
   5182.422,
   5182.617,
   5182.715,
   5182.812,
   5184.375,
   5187.5,
   5187.695,
   5187.891,
   5188.281,
   5189.062,
   5190.625,
   5192.188,
   5192.578,
   5192.773,
   5192.969,
   5193.75,
   5196.875,
   5197.656,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.812,
   5209.375,
   5212.5,
   5215.625,
   5217.188,
   5218.75,
   5221.875,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5237.5,
   5240.625,
   5242.188,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5265.625,
   5267.188,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5273.438,
   5275,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5293.75,
   5300,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5315.625,
   5317.188,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5352.93,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.578,
   5367.773,
   5367.871,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5372.852,
   5373.047,
   5373.438,
   5375,
   5376.562,
   5377.344,
   5377.734,
   5377.93,
   5378.125,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.578,
   5392.773,
   5392.871,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5397.852,
   5398.047,
   5398.438,
   5400,
   5401.562,
   5402.344,
   5402.734,
   5402.93,
   5403.125,
   5406.25,
   5407.812,
   5407.91,
   5408.008,
   5408.203,
   5408.594,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5422.852,
   5422.949,
   5423.047,
   5423.438,
   5425,
   5426.562,
   5427.344,
   5427.734,
   5427.93,
   5428.125,
   5431.25,
   5432.812,
   5432.91,
   5433.008,
   5433.203,
   5433.594,
   5434.375,
   5437.5,
   5437.891,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5447.852,
   5447.949,
   5448.047,
   5448.438,
   5450,
   5451.562,
   5452.344,
   5452.734,
   5452.93,
   5453.125,
   5456.25,
   5457.812,
   5458.008,
   5458.203,
   5458.594,
   5459.375,
   5462.5,
   5462.891,
   5462.988,
   5463.086,
   5463.281,
   5464.062,
   5465.625,
   5467.188,
   5467.969,
   5468.75,
   5471.875,
   5472.656,
   5473.047,
   5473.438,
   5475,
   5476.562,
   5477.344,
   5477.734,
   5477.93,
   5478.125,
   5481.25,
   5482.812,
   5483.008,
   5483.203,
   5483.594,
   5484.375,
   5487.5,
   5487.891,
   5487.988,
   5488.086,
   5488.281,
   5489.062,
   5490.625,
   5492.188,
   5492.969,
   5493.75,
   5496.875,
   5497.656,
   5498.047,
   5498.438,
   5500,
   5501.562,
   5502.344,
   5502.734,
   5502.93,
   5503.125,
   5506.25,
   5507.812,
   5508.008,
   5508.203,
   5508.594,
   5509.375,
   5512.5,
   5512.891,
   5513.086,
   5513.281,
   5514.062,
   5515.625,
   5517.188,
   5517.969,
   5518.75,
   5521.875,
   5522.656,
   5523.047,
   5523.438,
   5525,
   5528.125,
   5531.25,
   5532.812,
   5533.008,
   5533.203,
   5533.594,
   5534.375,
   5537.5,
   5537.891,
   5538.086,
   5538.281,
   5539.062,
   5540.625,
   5542.188,
   5542.969,
   5543.75,
   5546.875,
   5547.656,
   5548.047,
   5548.438,
   5550,
   5553.125,
   5556.25,
   5557.812,
   5558.008,
   5558.203,
   5558.594,
   5559.375,
   5562.5,
   5562.891,
   5563.086,
   5563.281,
   5564.062,
   5565.625,
   5567.188,
   5567.969,
   5568.75,
   5571.875,
   5572.656,
   5573.047,
   5573.438,
   5575,
   5578.125,
   5581.25,
   5582.812,
   5583.008,
   5583.203,
   5583.594,
   5584.375,
   5587.5,
   5587.891,
   5588.086,
   5588.281,
   5589.062,
   5590.625,
   5592.188,
   5592.969,
   5593.164,
   5593.359,
   5593.75,
   5596.875,
   5597.656,
   5598.047,
   5598.438,
   5600,
   5603.125,
   5606.25,
   5607.812,
   5608.008,
   5608.105,
   5608.203,
   5608.594,
   5609.375,
   5612.5,
   5612.891,
   5613.086,
   5613.281,
   5614.062,
   5615.625,
   5617.188,
   5617.969,
   5618.164,
   5618.359,
   5618.75,
   5621.875,
   5622.656,
   5623.047,
   5623.145,
   5623.242,
   5623.438,
   5625,
   5628.125,
   5631.25,
   5632.812,
   5633.008,
   5633.105,
   5633.203,
   5633.594,
   5634.375,
   5637.5,
   5637.891,
   5638.086,
   5638.281,
   5639.062,
   5640.625,
   5642.188,
   5642.969,
   5643.164,
   5643.359,
   5643.75,
   5646.875,
   5647.656,
   5648.047,
   5648.145,
   5648.242,
   5648.438,
   5650,
   5653.125,
   5656.25,
   5657.812,
   5658.203,
   5658.594,
   5659.375,
   5662.5,
   5662.891,
   5663.086,
   5663.184,
   5663.281,
   5664.062,
   5665.625,
   5667.188,
   5667.969,
   5668.164,
   5668.359,
   5668.75,
   5671.875,
   5672.656,
   5673.047,
   5673.145,
   5673.242,
   5673.438,
   5675,
   5678.125,
   5678.223,
   5678.32,
   5678.516,
   5678.906,
   5679.688,
   5681.25,
   5682.812,
   5683.203,
   5683.594,
   5684.375,
   5687.5,
   5687.891,
   5688.086,
   5688.184,
   5688.281,
   5689.062,
   5690.625,
   5692.188,
   5692.969,
   5693.164,
   5693.359,
   5693.75,
   5696.875,
   5697.656,
   5698.047,
   5698.145,
   5698.193,
   5698.242,
   5698.438,
   5700,
   5703.125,
   5703.223,
   5703.32,
   5703.516,
   5703.906,
   5704.688,
   5706.25,
   5707.812,
   5708.203,
   5708.594,
   5709.375,
   5712.5,
   5712.891,
   5713.086,
   5713.184,
   5713.281,
   5714.062,
   5715.625,
   5717.188,
   5717.969,
   5718.164,
   5718.262,
   5718.359,
   5718.75,
   5721.875,
   5722.656,
   5723.047,
   5723.242,
   5723.438,
   5725,
   5728.125,
   5728.223,
   5728.32,
   5728.516,
   5728.906,
   5729.688,
   5731.25,
   5732.812,
   5733.203,
   5733.594,
   5734.375,
   5737.5,
   5738.281,
   5739.062,
   5740.625,
   5742.188,
   5742.969,
   5743.164,
   5743.262,
   5743.359,
   5743.75,
   5746.875,
   5747.656,
   5748.047,
   5748.242,
   5748.438,
   5750,
   5753.125,
   5753.223,
   5753.32,
   5753.516,
   5753.906,
   5754.688,
   5756.25,
   5757.812,
   5758.203,
   5758.301,
   5758.398,
   5758.594,
   5759.375,
   5762.5,
   5763.281,
   5764.062,
   5765.625,
   5767.188,
   5767.969,
   5768.164,
   5768.262,
   5768.359,
   5768.75,
   5771.875,
   5772.656,
   5773.047,
   5773.242,
   5773.438,
   5775,
   5778.125,
   5778.32,
   5778.516,
   5778.906,
   5779.688,
   5781.25,
   5782.812,
   5783.203,
   5783.301,
   5783.398,
   5783.594,
   5784.375,
   5787.5,
   5788.281,
   5789.062,
   5790.625,
   5792.188,
   5792.969,
   5793.359,
   5793.75,
   5796.875,
   5797.656,
   5798.047,
   5798.242,
   5798.438,
   5800,
   5803.125,
   5803.32,
   5803.516,
   5803.906,
   5804.688,
   5806.25,
   5807.812,
   5808.203,
   5808.398,
   5808.594,
   5809.375,
   5812.5,
   5813.281,
   5814.062,
   5815.625,
   5817.188,
   5817.969,
   5818.359,
   5818.75,
   5821.875,
   5823.438,
   5825,
   5828.125,
   5828.32,
   5828.516,
   5828.906,
   5829.688,
   5831.25,
   5832.812,
   5833.203,
   5833.594,
   5834.375,
   5837.5,
   5838.281,
   5839.062,
   5840.625,
   5842.188,
   5842.969,
   5843.359,
   5843.75,
   5846.875,
   5848.438,
   5850,
   5853.125,
   5856.25,
   5862.5,
   5865.625,
   5868.75,
   5871.875,
   5873.438,
   5875,
   5878.125,
   5881.25,
   5882.812,
   5883.594,
   5884.375,
   5887.5,
   5888.281,
   5889.062,
   5890.625,
   5892.188,
   5892.969,
   5893.359,
   5893.75,
   5896.875,
   5898.438,
   5900,
   5903.125,
   5903.516,
   5903.906,
   5904.688,
   5906.25,
   5907.812,
   5908.203,
   5908.398,
   5908.594,
   5909.375,
   5912.5,
   5913.281,
   5914.062,
   5915.625,
   5917.188,
   5917.969,
   5918.359,
   5918.75,
   5921.875,
   5923.438,
   5925,
   5928.125,
   5928.516,
   5928.906,
   5929.688,
   5931.25,
   5932.812,
   5933.203,
   5933.398,
   5933.594,
   5934.375,
   5937.5,
   5938.281,
   5938.477,
   5938.672,
   5939.062,
   5940.625,
   5942.188,
   5942.969,
   5943.359,
   5943.75,
   5946.875,
   5948.438,
   5950,
   5953.125,
   5953.516,
   5953.906,
   5954.688,
   5956.25,
   5957.812,
   5958.203,
   5958.398,
   5958.594,
   5959.375,
   5962.5,
   5963.281,
   5963.477,
   5963.672,
   5964.062,
   5965.625,
   5967.188,
   5967.969,
   5968.359,
   5968.555,
   5968.75,
   5971.875,
   5973.438,
   5975,
   5978.125,
   5978.516,
   5978.906,
   5979.688,
   5981.25,
   5982.812,
   5983.203,
   5983.398,
   5983.496,
   5983.594,
   5984.375,
   5987.5,
   5988.281,
   5988.477,
   5988.672,
   5989.062,
   5990.625,
   5992.188,
   5992.969,
   5993.359,
   5993.555,
   5993.75,
   5996.875,
   5998.438,
   6000,
   6003.125,
   6003.516,
   6003.906,
   6004.688,
   6006.25,
   6007.812,
   6008.203,
   6008.398,
   6008.496,
   6008.594,
   6009.375,
   6012.5,
   6013.281,
   6013.477,
   6013.672,
   6014.062,
   6015.625,
   6017.188,
   6017.969,
   6018.359,
   6018.555,
   6018.75,
   6021.875,
   6023.438,
   6023.535,
   6023.633,
   6023.828,
   6024.219,
   6025,
   6028.125,
   6028.516,
   6028.906,
   6029.688,
   6031.25,
   6032.812,
   6033.594,
   6034.375,
   6037.5,
   6038.281,
   6038.477,
   6038.672,
   6039.062,
   6040.625,
   6042.188,
   6042.969,
   6043.359,
   6043.555,
   6043.75,
   6046.875,
   6048.438,
   6048.535,
   6048.633,
   6048.828,
   6049.219,
   6050,
   6053.125,
   6053.516,
   6053.906,
   6054.688,
   6056.25,
   6057.812,
   6058.594,
   6059.375,
   6062.5,
   6063.281,
   6063.477,
   6063.574,
   6063.672,
   6064.062,
   6065.625,
   6067.188,
   6067.969,
   6068.359,
   6068.555,
   6068.75,
   6071.875,
   6073.438,
   6073.633,
   6073.828,
   6074.219,
   6075,
   6078.125,
   6078.516,
   6078.906,
   6079.688,
   6081.25,
   6082.812,
   6083.594,
   6084.375,
   6087.5,
   6088.281,
   6088.477,
   6088.574,
   6088.672,
   6089.062,
   6090.625,
   6092.188,
   6092.969,
   6093.359,
   6093.555,
   6093.75,
   6096.875,
   6098.438,
   6098.633,
   6098.828,
   6099.219,
   6100,
   6103.125,
   6103.516,
   6103.613,
   6103.711,
   6103.906,
   6104.688,
   6106.25,
   6107.812,
   6108.594,
   6109.375,
   6112.5,
   6113.281,
   6113.672,
   6114.062,
   6115.625,
   6117.188,
   6117.969,
   6118.359,
   6118.555,
   6118.75,
   6121.875,
   6123.438,
   6123.633,
   6123.828,
   6124.219,
   6125,
   6128.125,
   6128.516,
   6128.711,
   6128.906,
   6129.688,
   6131.25,
   6132.812,
   6133.594,
   6134.375,
   6137.5,
   6138.281,
   6138.672,
   6139.062,
   6140.625,
   6142.188,
   6142.969,
   6143.359,
   6143.555,
   6143.652,
   6143.75,
   6146.875,
   6148.438,
   6148.633,
   6148.828,
   6149.219,
   6150,
   6153.125,
   6153.516,
   6153.711,
   6153.906,
   6154.688,
   6156.25,
   6157.812,
   6158.594,
   6159.375,
   6162.5,
   6163.281,
   6163.672,
   6164.062,
   6165.625,
   6168.75,
   6171.875,
   6173.438,
   6173.633,
   6173.828,
   6174.219,
   6175,
   6178.125,
   6178.516,
   6178.711,
   6178.906,
   6179.688,
   6181.25,
   6182.812,
   6183.594,
   6184.375,
   6187.5,
   6188.281,
   6188.672,
   6189.062,
   6190.625,
   6193.75,
   6196.875,
   6198.438,
   6198.633,
   6198.828,
   6199.219,
   6200,
   6203.125,
   6203.516,
   6203.711,
   6203.906,
   6204.688,
   6206.25,
   6207.812,
   6208.594,
   6208.789,
   6208.984,
   6209.375,
   6212.5,
   6213.281,
   6213.672,
   6214.062,
   6215.625,
   6218.75,
   6221.875,
   6223.438,
   6223.828,
   6224.219,
   6225,
   6228.125,
   6228.516,
   6228.711,
   6228.906,
   6229.688,
   6231.25,
   6232.812,
   6233.594,
   6233.789,
   6233.984,
   6234.375,
   6237.5,
   6238.281,
   6238.672,
   6239.062,
   6240.625,
   6243.75,
   6246.875,
   6248.438,
   6248.828,
   6249.219,
   6250,
   6253.125,
   6253.516,
   6253.711,
   6253.906,
   6254.688,
   6256.25,
   6257.812,
   6258.594,
   6258.789,
   6258.984,
   6259.375,
   6262.5,
   6263.281,
   6263.672,
   6264.062,
   6265.625,
   6268.75,
   6271.875,
   6273.438,
   6273.828,
   6274.219,
   6275,
   6278.125,
   6278.906,
   6279.688,
   6281.25,
   6282.812,
   6283.594,
   6283.789,
   6283.984,
   6284.375,
   6287.5,
   6288.281,
   6288.672,
   6289.062,
   6290.625,
   6293.75,
   6296.875,
   6298.438,
   6298.828,
   6299.219,
   6300,
   6303.125,
   6303.906,
   6304.688,
   6306.25,
   6307.812,
   6308.594,
   6308.984,
   6309.375,
   6312.5,
   6313.281,
   6313.672,
   6314.062,
   6315.625,
   6318.75,
   6321.875,
   6323.438,
   6323.828,
   6324.219,
   6325,
   6328.125,
   6328.906,
   6329.688,
   6331.25,
   6332.812,
   6333.594,
   6333.984,
   6334.375,
   6337.5,
   6339.062,
   6340.625,
   6343.75,
   6346.875,
   6348.438,
   6348.828,
   6349.219,
   6350,
   6353.125,
   6353.906,
   6354.688,
   6356.25,
   6357.812,
   6358.594,
   6359.375,
   6362.5,
   6364.062,
   6365.625,
   6368.75,
   6371.875,
   6373.438,
   6373.828,
   6374.219,
   6375,
   6378.125,
   6378.906,
   6379.688,
   6381.25,
   6382.812,
   6383.594,
   6384.375,
   6387.5,
   6389.062,
   6390.625,
   6393.75,
   6396.875,
   6398.438,
   6399.219,
   6400,
   6403.125,
   6403.906,
   6404.688,
   6406.25,
   6407.812,
   6408.594,
   6409.375,
   6412.5,
   6414.062,
   6415.625,
   6418.75,
   6421.875,
   6423.438,
   6424.219,
   6425,
   6428.125,
   6428.906,
   6429.688,
   6431.25,
   6432.812,
   6433.594,
   6434.375,
   6437.5,
   6439.062,
   6440.625,
   6443.75,
   6446.875,
   6448.438,
   6449.219,
   6450,
   6453.125,
   6453.906,
   6454.688,
   6456.25,
   6459.375,
   6462.5,
   6464.062,
   6465.625,
   6468.75,
   6471.875,
   6473.438,
   6475,
   6478.125,
   6478.906,
   6479.688,
   6481.25,
   6484.375,
   6487.5,
   6489.062,
   6490.625,
   6493.75,
   6496.875,
   6498.438,
   6500,
   6503.125,
   6503.906,
   6504.688,
   6506.25,
   6509.375,
   6512.5,
   6514.062,
   6515.625,
   6518.75,
   6521.875,
   6523.438,
   6525,
   6528.125,
   6529.688,
   6531.25,
   6534.375,
   6537.5,
   6539.062,
   6540.625,
   6543.75,
   6546.875,
   6548.438,
   6550,
   6553.125,
   6554.688,
   6556.25,
   6559.375,
   6562.5,
   6564.062,
   6565.625,
   6568.75,
   6571.875,
   6575,
   6578.125,
   6581.25,
   6584.375,
   6587.5,
   6589.062,
   6590.625,
   6593.75,
   6596.875,
   6600,
   6603.125,
   6606.25,
   6609.375,
   6612.5,
   6614.062,
   6615.625,
   6618.75,
   6625,
   6628.125,
   6631.25,
   6634.375,
   6637.5,
   6639.062,
   6640.625,
   6643.75,
   6650,
   6653.125,
   6656.25,
   6659.375,
   6662.5,
   6665.625,
   6668.75,
   6675,
   6678.125,
   6681.25,
   6684.375,
   6687.5,
   6693.75,
   6700,
   6703.125,
   6706.25,
   6709.375,
   6712.5,
   6718.75,
   6725,
   6731.25,
   6734.375,
   6737.5,
   6743.75,
   6750,
   6756.25,
   6759.375,
   6762.5,
   6768.75,
   6775,
   6781.25,
   6787.5,
   6793.75,
   6800,
   6806.25,
   6812.5,
   6818.75,
   6825,
   6831.25,
   6837.5,
   6843.75,
   6850,
   6856.25,
   6862.5,
   6868.75,
   6875,
   6881.25,
   6887.5,
   6893.75,
   6900,
   6906.25,
   6912.5,
   6918.75,
   6925,
   6931.25,
   6937.5,
   6943.75,
   6950,
   6962.5,
   6975,
   6987.5,
   7000,
   7012.5,
   7025,
   7037.5,
   7050,
   7062.5,
   7075,
   7087.5,
   7100,
   7112.5,
   7125,
   7137.5,
   7150,
   7162.5,
   7175,
   7187.5,
   7200,
   7212.5,
   7225,
   7237.5,
   7250,
   7262.5,
   7275,
   7287.5,
   7300,
   7312.5,
   7325,
   7337.5,
   7350,
   7362.5,
   7375,
   7387.5,
   7400,
   7412.5,
   7425,
   7437.5,
   7450,
   7462.5,
   7475,
   7487.5,
   7500};
   Double_t stack1_fy165[3599] = {
   0,
   0.1023335,
   0.1655105,
   0.1730688,
   0.1809522,
   0.1892716,
   0.1979524,
   0.2024342,
   0.2070461,
   0.2165334,
   0.2265411,
   0.2316913,
   0.2369868,
   0.2423771,
   0.2479259,
   0.2593395,
   0.2713625,
   0.2775621,
   0.2839346,
   0.2904081,
   0.2970738,
   0.3108038,
   0.3252475,
   0.3326956,
   0.3403483,
   0.3481205,
   0.3561247,
   0.3726046,
   0.3899304,
   0.3988641,
   0.4080391,
   0.4173548,
   0.4269492,
   0.4317708,
   0.4367449,
   0.4466929,
   0.4569914,
   0.4674348,
   0.4781284,
   0.4891048,
   0.5002465,
   0.5117211,
   0.5174834,
   0.523429,
   0.5353203,
   0.5476205,
   0.5537823,
   0.5600915,
   0.5728598,
   0.5859577,
   0.5992487,
   0.6129352,
   0.6198034,
   0.6268909,
   0.6410658,
   0.6557155,
   0.663056,
   0.6705653,
   0.6857666,
   0.6934886,
   0.7013498,
   0.7171577,
   0.7334326,
   0.7415942,
   0.7500164,
   0.7668609,
   0.7842534,
   0.7929702,
   0.8018792,
   0.8199182,
   0.8244279,
   0.829074,
   0.8383968,
   0.8571359,
   0.8764229,
   0.8860887,
   0.8960624,
   0.9160098,
   0.9365861,
   0.9469008,
   0.9574327,
   0.9787622,
   0.9840946,
   0.9895791,
   1.000595,
   1.022727,
   1.045499,
   1.056903,
   1.06867,
   1.092202,
   1.116451,
   1.12861,
   1.134736,
   1.141011,
   1.166133,
   1.172413,
   1.178862,
   1.191826,
   1.217861,
   1.244637,
   1.25804,
   1.271863,
   1.299509,
   1.327967,
   1.342239,
   1.349421,
   1.356781,
   1.386241,
   1.393606,
   1.401156,
   1.416346,
   1.446841,
   1.478185,
   1.493868,
   1.510032,
   1.542366,
   1.575611,
   1.592286,
   1.600668,
   1.60926,
   1.643648,
   1.652245,
   1.661043,
   1.678757,
   1.714306,
   1.750823,
   1.769093,
   1.787897,
   1.825528,
   1.864176,
   1.883562,
   1.893297,
   1.903276,
   1.943216,
   1.953201,
   1.963402,
   1.983955,
   2.025187,
   2.067512,
   2.088687,
   2.11045,
   2.15402,
   2.159476,
   2.165082,
   2.176293,
   2.198715,
   2.221138,
   2.232385,
   2.243914,
   2.290059,
   2.301595,
   2.313361,
   2.337083,
   2.384644,
   2.433452,
   2.457864,
   2.482917,
   2.533096,
   2.539372,
   2.545817,
   2.558714,
   2.58451,
   2.610305,
   2.623232,
   2.636482,
   2.689512,
   2.70277,
   2.71627,
   2.743504,
   2.798087,
   2.854061,
   2.882057,
   2.910749,
   2.968237,
   2.975427,
   2.98279,
   2.997552,
   3.027074,
   3.056597,
   3.071377,
   3.086527,
   3.147158,
   3.162316,
   3.169951,
   3.177728,
   3.208837,
   3.271167,
   3.335042,
   3.366989,
   3.39969,
   3.465232,
   3.473429,
   3.481804,
   3.498618,
   3.532246,
   3.565874,
   3.582696,
   3.599938,
   3.668941,
   3.686192,
   3.694866,
   3.703709,
   3.739084,
   3.809944,
   3.882519,
   3.918817,
   3.955931,
   4.030342,
   4.039648,
   4.049135,
   4.06821,
   4.10636,
   4.14451,
   4.163585,
   4.183125,
   4.26135,
   4.280906,
   4.290722,
   4.300741,
   4.340816,
   4.421072,
   4.503234,
   4.544326,
   4.586303,
   4.67049,
   4.681018,
   4.69173,
   4.713297,
   4.756431,
   4.799566,
   4.821133,
   4.843196,
   4.931587,
   4.953684,
   4.964758,
   4.976072,
   5.021329,
   5.11194,
   5.20467,
   5.251045,
   5.262768,
   5.274638,
   5.298378,
   5.393336,
   5.40521,
   5.417269,
   5.441581,
   5.490204,
   5.538827,
   5.563139,
   5.587977,
   5.687553,
   5.712447,
   5.724902,
   5.73764,
   5.788593,
   5.890586,
   5.994917,
   6.047093,
   6.060259,
   6.073605,
   6.100296,
   6.207061,
   6.220411,
   6.233943,
   6.261258,
   6.315887,
   6.370516,
   6.39783,
   6.425698,
   6.537487,
   6.565434,
   6.579408,
   6.593686,
   6.650844,
   6.765231,
   6.882165,
   6.940644,
   6.955374,
   6.970318,
   7.000207,
   7.119762,
   7.134711,
   7.142195,
   7.149834,
   7.180391,
   7.241505,
   7.302619,
   7.333176,
   7.364304,
   7.489226,
   7.520462,
   7.53608,
   7.552,
   7.615817,
   7.743494,
   7.873892,
   7.939102,
   7.955499,
   7.972145,
   8.005436,
   8.1386,
   8.155251,
   8.163576,
   8.172062,
   8.206055,
   8.274042,
   8.342029,
   8.376022,
   8.41059,
   8.549382,
   8.584085,
   8.601437,
   8.619082,
   8.68989,
   8.831528,
   8.97601,
   9.048258,
   9.066395,
   9.084811,
   9.121642,
   9.268989,
   9.287412,
   9.296623,
   9.305976,
   9.343531,
   9.418642,
   9.493752,
   9.531307,
   9.540727,
   9.550293,
   9.569427,
   9.722529,
   9.760809,
   9.779949,
   9.799365,
   9.877351,
   10.03334,
   10.19219,
   10.27164,
   10.29155,
   10.31177,
   10.3522,
   10.51395,
   10.55452,
   10.59568,
   10.67799,
   10.76031,
   10.80147,
   10.81176,
   10.82223,
   10.84316,
   11.01068,
   11.05256,
   11.07349,
   11.09468,
   11.17985,
   11.35022,
   11.52339,
   11.61001,
   11.63169,
   11.65369,
   11.6977,
   11.87375,
   11.91787,
   11.96259,
   12.05202,
   12.14146,
   12.18618,
   12.19736,
   12.2087,
   12.23141,
   12.41311,
   12.45854,
   12.48125,
   12.50419,
   12.59642,
   12.78093,
   12.96817,
   13.06183,
   13.08526,
   13.10902,
   13.15654,
   13.34666,
   13.39427,
   13.4425,
   13.53896,
   13.63543,
   13.68366,
   13.69572,
   13.70792,
   13.73238,
   13.92817,
   13.97711,
   14.00158,
   14.01385,
   14.02626,
   14.12557,
   14.32421,
   14.52568,
   14.62646,
   14.65166,
   14.6772,
   14.72833,
   14.93286,
   14.98405,
   15.03594,
   15.13973,
   15.24352,
   15.29541,
   15.32148,
   15.34782,
   15.55855,
   15.61123,
   15.63757,
   15.65074,
   15.66412,
   15.77109,
   15.98506,
   16.20229,
   16.31098,
   16.33815,
   16.36571,
   16.42093,
   16.64181,
   16.69707,
   16.75322,
   16.86551,
   16.97781,
   17.03395,
   17.06215,
   17.09071,
   17.31919,
   17.37631,
   17.40487,
   17.41915,
   17.43366,
   17.54993,
   17.78249,
   17.7971,
   17.81191,
   17.84151,
   17.90073,
   18.01916,
   18.1376,
   18.16721,
   18.19728,
   18.25763,
   18.499,
   18.55936,
   18.6209,
   18.74397,
   18.86703,
   18.92857,
   18.95946,
   18.99085,
   19.24199,
   19.30477,
   19.33617,
   19.35186,
   19.36781,
   19.49598,
   19.75234,
   19.76841,
   19.78478,
   19.8175,
   19.88295,
   20.01386,
   20.14477,
   20.1775,
   20.18569,
   20.19405,
   20.21077,
   20.27764,
   20.54511,
   20.61198,
   20.68028,
   20.81696,
   20.95363,
   21.02197,
   21.05624,
   21.09116,
   21.37056,
   21.4404,
   21.47533,
   21.49279,
   21.50158,
   21.5105,
   21.65328,
   21.93886,
   21.95672,
   21.97496,
   22.01144,
   22.08441,
   22.23034,
   22.37628,
   22.41277,
   22.42189,
   22.43117,
   22.44981,
   22.52436,
   22.82258,
   22.89714,
   22.9732,
   23.1255,
   23.2778,
   23.35395,
   23.39208,
   23.43094,
   23.74188,
   23.81962,
   23.85848,
   23.87792,
   23.88764,
   23.89755,
   24.05613,
   24.3733,
   24.39313,
   24.41329,
   24.4537,
   24.53451,
   24.69614,
   24.85777,
   24.89818,
   24.91849,
   24.93906,
   25.02134,
   25.35045,
   25.43274,
   25.5163,
   25.68366,
   25.85101,
   25.93469,
   25.97654,
   26.01903,
   26.35902,
   26.52913,
   26.70155,
   27.04642,
   27.06797,
   27.08974,
   27.1334,
   27.22072,
   27.39536,
   27.57002,
   27.61368,
   27.63555,
   27.65763,
   27.74595,
   28.09921,
   28.18754,
   28.27662,
   28.45499,
   28.63337,
   28.72255,
   28.76715,
   28.81209,
   29.1718,
   29.3517,
   29.53277,
   29.89493,
   29.94028,
   29.98579,
   30.07681,
   30.25884,
   30.44089,
   30.532,
   30.62337,
   30.98888,
   31.08026,
   31.17184,
   31.35508,
   31.72161,
   32.45573,
   32.82291,
   33.18993,
   33.37345,
   33.55682,
   33.9234,
   34.01505,
   34.10657,
   34.28954,
   34.6554,
   35.02055,
   35.20313,
   35.38525,
   35.74951,
   36.1129,
   36.29456,
   36.38534,
   36.47592,
   36.83823,
   36.92882,
   37.0192,
   37.19987,
   37.56111,
   37.92147,
   38.10166,
   38.28134,
   38.64073,
   38.99922,
   39.17842,
   39.26798,
   39.35731,
   39.71466,
   39.80401,
   39.89314,
   40.07127,
   40.42742,
   40.78247,
   40.96,
   41.13687,
   41.49059,
   41.53479,
   41.57882,
   41.66686,
   41.84296,
   42.01906,
   42.10706,
   42.19468,
   42.54517,
   42.6328,
   42.67651,
   42.72008,
   42.89438,
   43.06867,
   43.15582,
   43.19939,
   43.2428,
   43.5893,
   43.76255,
   43.9347,
   44.27891,
   44.32194,
   44.36466,
   44.4501,
   44.62099,
   44.79189,
   44.87728,
   44.96209,
   45.30132,
   45.38614,
   45.42843,
   45.47051,
   45.63884,
   45.80716,
   45.89133,
   45.93341,
   45.95443,
   45.97531,
   46.30939,
   46.47644,
   46.64228,
   46.97384,
   47.01529,
   47.05645,
   47.13874,
   47.30332,
   47.4679,
   47.55015,
   47.63187,
   47.95878,
   48.04051,
   48.0813,
   48.1219,
   48.28432,
   48.60903,
   48.932,
   49.09348,
   49.25416,
   49.57541,
   49.61557,
   49.65555,
   49.73547,
   49.8953,
   50.05514,
   50.13505,
   50.21458,
   50.53274,
   50.61229,
   50.65202,
   50.6916,
   50.84992,
   51.16646,
   51.48148,
   51.63898,
   51.79565,
   52.10882,
   52.14797,
   52.1869,
   52.26464,
   52.42013,
   52.57563,
   52.65338,
   52.73046,
   53.03881,
   53.11591,
   53.15438,
   53.19252,
   53.3451,
   53.49768,
   53.57397,
   53.61211,
   53.63119,
   53.65008,
   53.95141,
   54.10207,
   54.12087,
   54.13942,
   54.17651,
   54.2507,
   54.54747,
   54.58457,
   54.59385,
   54.60296,
   54.62117,
   54.69403,
   54.83974,
   54.98547,
   55.05833,
   55.12971,
   55.41504,
   55.48637,
   55.52194,
   55.55674,
   55.69597,
   55.8352,
   55.90481,
   55.93962,
   55.95702,
   55.96567,
   55.97413,
   56.245,
   56.38043,
   56.39736,
   56.41379,
   56.44662,
   56.51227,
   56.77492,
   56.80776,
   56.81597,
   56.82398,
   56.83985,
   56.90333,
   57.03028,
   57.15724,
   57.22073,
   57.22469,
   57.22853,
   57.23618,
   57.25148,
   57.28207,
   57.52688,
   57.58809,
   57.61863,
   57.64806,
   57.76581,
   57.88356,
   57.94244,
   57.97188,
   57.9866,
   57.99396,
   58.00103,
   58.22718,
   58.34026,
   58.3544,
   58.36804,
   58.39516,
   58.44939,
   58.66634,
   58.69346,
   58.7069,
   58.7199,
   58.77191,
   58.87593,
   58.97997,
   59.03198,
   59.03843,
   59.04467,
   59.05714,
   59.08209,
   59.28172,
   59.33163,
   59.35658,
   59.38056,
   59.47647,
   59.57238,
   59.62033,
   59.64431,
   59.65629,
   59.66229,
   59.66812,
   59.85282,
   59.94517,
   59.95672,
   59.96798,
   59.99027,
   60.03486,
   60.21322,
   60.23553,
   60.24664,
   60.25745,
   60.30065,
   60.38706,
   60.47348,
   60.51669,
   60.5221,
   60.52735,
   60.53785,
   60.55886,
   60.72695,
   60.76898,
   60.78999,
   60.81053,
   60.89258,
   61.05662,
   61.21738,
   61.29776,
   61.31776,
   61.3375,
   61.37699,
   61.53495,
   61.55471,
   61.56459,
   61.57431,
   61.6132,
   61.69099,
   61.76878,
   61.80768,
   61.84614,
   61.99962,
   62.03799,
   62.05718,
   62.07614,
   62.15189,
   62.30337,
   62.45285,
   62.52759,
   62.54622,
   62.56463,
   62.60145,
   62.74876,
   62.76718,
   62.77639,
   62.78546,
   62.82168,
   62.89412,
   62.96656,
   63.00278,
   63.0118,
   63.02068,
   63.03844,
   63.18053,
   63.21605,
   63.23382,
   63.25125,
   63.32069,
   63.45958,
   63.59483,
   63.66245,
   63.67928,
   63.69567,
   63.72845,
   63.8596,
   63.87599,
   63.88419,
   63.89218,
   63.92384,
   63.98715,
   64.05046,
   64.08212,
   64.09001,
   64.09762,
   64.11283,
   64.23454,
   64.26498,
   64.2802,
   64.284,
   64.28765,
   64.29492,
   64.35316,
   64.46964,
   64.58068,
   64.63617,
   64.64998,
   64.66314,
   64.68946,
   64.79476,
   64.80793,
   64.81451,
   64.81777,
   64.82088,
   64.84576,
   64.89551,
   64.94527,
   64.97015,
   64.97638,
   64.98224,
   64.99395,
   65.08764,
   65.11106,
   65.12278,
   65.12851,
   65.134,
   65.17794,
   65.26582,
   65.34809,
   65.38917,
   65.39942,
   65.40898,
   65.42811,
   65.50466,
   65.51423,
   65.51902,
   65.52141,
   65.52364,
   65.54141,
   65.57695,
   65.61251,
   65.63028,
   65.63473,
   65.63889,
   65.6471,
   65.71287,
   65.72932,
   65.73755,
   65.74159,
   65.74537,
   65.77569,
   65.83632,
   65.83819,
   65.83993,
   65.8434,
   65.85036,
   65.86427,
   65.89208,
   65.9199,
   65.92686,
   65.93322,
   65.94591,
   65.99669,
   66.00928,
   66.02079,
   66.04381,
   66.06683,
   66.07834,
   66.08122,
   66.08389,
   66.08905,
   66.13043,
   66.14078,
   66.14595,
   66.14851,
   66.15081,
   66.1692,
   66.20599,
   66.20714,
   66.20816,
   66.21017,
   66.2142,
   66.22225,
   66.23837,
   66.25448,
   66.25852,
   66.26202,
   66.26893,
   66.29661,
   66.30347,
   66.30925,
   66.3208,
   66.33237,
   66.33815,
   66.3396,
   66.34087,
   66.34318,
   66.36169,
   66.36633,
   66.36864,
   66.3698,
   66.37068,
   66.37761,
   66.39149,
   66.39227,
   66.39284,
   66.39399,
   66.39628,
   66.40087,
   66.40546,
   66.40661,
   66.40725,
   66.40835,
   66.41277,
   66.41386,
   66.41376,
   66.41355,
   66.41336,
   66.41326,
   66.41324,
   66.41323,
   66.41307,
   66.4124,
   66.40711,
   66.40579,
   66.40513,
   66.4048,
   66.40421,
   66.39909,
   66.38886,
   66.38816,
   66.3872,
   66.3853,
   66.38149,
   66.37387,
   66.36625,
   66.36435,
   66.36385,
   66.36322,
   66.36195,
   66.35687,
   66.33658,
   66.33153,
   66.3252,
   66.3125,
   66.29982,
   66.29348,
   66.29021,
   66.28639,
   66.25591,
   66.2483,
   66.24449,
   66.24258,
   66.24045,
   66.22265,
   66.18706,
   66.18481,
   66.18227,
   66.17718,
   66.167,
   66.14664,
   66.12628,
   66.1212,
   66.11993,
   66.11851,
   66.11565,
   66.10419,
   66.05838,
   66.04694,
   66.03428,
   66.00884,
   65.98341,
   65.9707,
   65.96428,
   65.95729,
   65.90144,
   65.88748,
   65.88049,
   65.877,
   65.87524,
   65.87334,
   65.84296,
   65.78221,
   65.77842,
   65.77434,
   65.76615,
   65.74977,
   65.717,
   65.68425,
   65.67606,
   65.67187,
   65.66749,
   65.64994,
   65.5798,
   65.56227,
   65.54372,
   65.50643,
   65.46916,
   65.45052,
   65.44118,
   65.43134,
   65.35261,
   65.31315,
   65.27185,
   65.18923,
   65.18407,
   65.17873,
   65.16796,
   65.14642,
   65.10336,
   65.06029,
   65.04952,
   65.0441,
   65.03852,
   65.01619,
   64.92691,
   64.9046,
   64.88168,
   64.83569,
   64.78971,
   64.76672,
   64.75523,
   64.74346,
   64.64932,
   64.60223,
   64.55435,
   64.45858,
   64.36189,
   64.26499,
   64.16786,
   64.07093,
   63.97422,
   63.8784,
   63.83051,
   63.78347,
   63.68938,
   63.67771,
   63.66625,
   63.64334,
   63.59752,
   63.5517,
   63.54025,
   63.53452,
   63.52898,
   63.50685,
   63.41836,
   63.39624,
   63.39079,
   63.38549,
   63.37491,
   63.33258,
   63.29024,
   63.26908,
   63.25849,
   63.24838,
   63.16817,
   63.12808,
   63.0905,
   63.01533,
   63.01063,
   63.00828,
   63.00608,
   62.99738,
   62.97997,
   62.94517,
   62.91036,
   62.90166,
   62.89731,
   62.89326,
   62.87735,
   62.81371,
   62.7978,
   62.7939,
   62.79032,
   62.78316,
   62.75451,
   62.72585,
   62.71152,
   62.70436,
   62.70259,
   62.701,
   62.69783,
   62.64711,
   62.62174,
   62.5997,
   62.55569,
   62.55032,
   62.54566,
   62.53634,
   62.51771,
   62.49908,
   62.49442,
   62.49209,
   62.491,
   62.49005,
   62.48241,
   62.45181,
   62.44417,
   62.44228,
   62.44077,
   62.43776,
   62.42572,
   62.41367,
   62.40765,
   62.40464,
   62.40388,
   62.4033,
   62.40218,
   62.38428,
   62.37532,
   62.36921,
   62.35711,
   62.35565,
   62.3548,
   62.3531,
   62.3497,
   62.3463,
   62.34545,
   62.34502,
   62.34483,
   62.34476,
   62.34425,
   62.34216,
   62.34163,
   62.3415,
   62.3416,
   62.34184,
   62.34282,
   62.3438,
   62.34428,
   62.34453,
   62.34471,
   62.34504,
   62.35028,
   62.35289,
   62.35671,
   62.36444,
   62.36541,
   62.36658,
   62.36892,
   62.37359,
   62.37827,
   62.38063,
   62.38316,
   62.3932,
   62.40322,
   62.41304,
   62.42183,
   62.42621,
   62.42964,
   62.4364,
   62.43724,
   62.43773,
   62.43867,
   62.44057,
   62.44246,
   62.44334,
   62.44334,
   62.4433,
   62.44328,
   62.44328,
   62.44308,
   62.44249,
   62.44015,
   62.43779,
   62.43661,
   62.43602,
   62.43572,
   62.43508,
   62.42493,
   62.41984,
   62.41952,
   62.41904,
   62.41803,
   62.41599,
   62.41191,
   62.39561,
   62.39357,
   62.39077,
   62.38499,
   62.37344,
   62.36189,
   62.35604,
   62.34844,
   62.318,
   62.31039,
   62.30849,
   62.30752,
   62.30632,
   62.30155,
   62.28244,
   62.26333,
   62.25377,
   62.24899,
   62.2466,
   62.24375,
   62.19738,
   62.17419,
   62.17274,
   62.17114,
   62.16772,
   62.16087,
   62.14718,
   62.0924,
   62.08555,
   62.08375,
   62.08177,
   62.07781,
   62.06197,
   62.03028,
   61.9986,
   61.98273,
   61.96473,
   61.89268,
   61.87467,
   61.87017,
   61.86792,
   61.86544,
   61.85535,
   61.815,
   61.77464,
   61.75446,
   61.74437,
   61.73933,
   61.73386,
   61.64454,
   61.59988,
   61.59422,
   61.5881,
   61.57588,
   61.55143,
   61.45363,
   61.4414,
   61.43833,
   61.43501,
   61.42838,
   61.40185,
   61.3488,
   61.29574,
   61.26921,
   61.24071,
   61.12651,
   61.09797,
   61.09083,
   61.08726,
   61.08355,
   61.0683,
   61.00727,
   60.94624,
   60.91573,
   60.90048,
   60.89285,
   60.88896,
   60.88491,
   60.75527,
   60.69047,
   60.68235,
   60.67379,
   60.65667,
   60.62243,
   60.48548,
   60.46836,
   60.46409,
   60.45963,
   60.45063,
   60.41463,
   60.34264,
   60.27065,
   60.23466,
   60.19706,
   60.04633,
   60.00866,
   59.98975,
   59.9701,
   59.8915,
   59.81291,
   59.77362,
   59.75397,
   59.74415,
   59.73922,
   59.73412,
   59.57078,
   59.48911,
   59.4789,
   59.46836,
   59.44722,
   59.40492,
   59.23574,
   59.2146,
   59.20393,
   59.19302,
   59.14934,
   59.06199,
   58.97466,
   58.93099,
   58.88613,
   58.70629,
   58.66133,
   58.63885,
   58.61576,
   58.52346,
   58.33873,
   58.14974,
   58.05525,
   58.04344,
   58.03144,
   58.00732,
   57.95908,
   57.76616,
   57.74205,
   57.72996,
   57.71768,
   57.66858,
   57.57036,
   57.47217,
   57.42307,
   57.37329,
   57.17386,
   57.12401,
   57.09908,
   57.07384,
   56.97286,
   56.77085,
   56.5668,
   56.46478,
   56.43921,
   56.4135,
   56.36207,
   56.15638,
   56.1049,
   56.05316,
   55.94969,
   55.84622,
   55.79449,
   55.74257,
   55.53473,
   55.43075,
   55.32651,
   55.11804,
   54.9091,
   54.80463,
   54.7,
   54.49065,
   54.28095,
   54.17605,
   54.12361,
   54.07103,
   53.86063,
   53.75533,
   53.64968,
   53.43837,
   53.22577,
   53.11947,
   53.09286,
   53.06605,
   53.01245,
   52.79806,
   52.74436,
   52.69017,
   52.58178,
   52.47341,
   52.41922,
   52.40565,
   52.39191,
   52.36443,
   52.14465,
   52.08971,
   52.06224,
   52.03442,
   51.92268,
   51.69922,
   51.4714,
   51.35748,
   51.32893,
   51.29981,
   51.24159,
   51.0087,
   50.9796,
   50.96505,
   50.95772,
   50.95027,
   50.89063,
   50.77135,
   50.65209,
   50.59246,
   50.57755,
   50.56225,
   50.53165,
   50.28694,
   50.22577,
   50.19518,
   50.18753,
   50.17973,
   50.16402,
   50.03837,
   49.78708,
   49.52905,
   49.39999,
   49.36767,
   49.33453,
   49.26825,
   49.00316,
   48.97004,
   48.95347,
   48.94518,
   48.93668,
   48.86869,
   48.7327,
   48.59672,
   48.52872,
   48.51172,
   48.49436,
   48.45952,
   48.18091,
   48.11126,
   48.07643,
   48.05892,
   48.04112,
   47.89869,
   47.61386,
   47.60491,
   47.59583,
   47.57768,
   47.54137,
   47.46875,
   47.32352,
   47.17829,
   47.14198,
   47.10506,
   47.03122,
   46.73586,
   46.66192,
   46.58707,
   46.43736,
   46.28766,
   46.21281,
   46.19409,
   46.17524,
   46.13742,
   45.83493,
   45.75931,
   45.7215,
   45.68355,
   45.53128,
   45.22674,
   44.92124,
   44.31022,
   44.23385,
   44.15774,
   44.00553,
   43.85332,
   43.77721,
   43.73924,
   43.70144,
   43.39906,
   43.32346,
   43.28566,
   43.26676,
   43.24805,
   43.09832,
   42.79888,
   42.78025,
   42.76177,
   42.72481,
   42.6509,
   42.50306,
   42.35522,
   42.31826,
   42.2818,
   42.20902,
   41.91787,
   41.84511,
   41.77363,
   41.63067,
   41.4877,
   41.41621,
   41.39834,
   41.38941,
   41.38066,
   41.34565,
   41.06556,
   40.99554,
   40.96052,
   40.94302,
   40.92587,
   40.78904,
   40.51538,
   40.49838,
   40.48172,
   40.44839,
   40.38172,
   40.2484,
   40.11507,
   40.08173,
   40.07346,
   40.06536,
   40.04917,
   39.98441,
   39.72533,
   39.66056,
   39.59782,
   39.47235,
   39.34687,
   39.28413,
   39.26844,
   39.2606,
   39.25296,
   39.2227,
   38.98047,
   38.91991,
   38.88963,
   38.87449,
   38.8707,
   38.86706,
   38.85979,
   38.74332,
   38.51038,
   38.49589,
   38.48195,
   38.45406,
   38.39829,
   38.28675,
   38.1752,
   38.14731,
   38.14033,
   38.13368,
   38.12039,
   38.06721,
   37.85446,
   37.80128,
   37.7507,
   37.64971,
   37.54872,
   37.49822,
   37.48559,
   37.47928,
   37.47613,
   37.47314,
   37.44929,
   37.25838,
   37.21065,
   37.18679,
   37.17486,
   37.16897,
   37.16336,
   37.0735,
   36.89377,
   36.88253,
   36.87199,
   36.85091,
   36.80875,
   36.72444,
   36.64012,
   36.61903,
   36.61376,
   36.60874,
   36.59888,
   36.5594,
   36.40151,
   36.36204,
   36.35957,
   36.35726,
   36.35264,
   36.34341,
   36.32494,
   36.25107,
   36.17718,
   36.14024,
   36.12184,
   36.10454,
   35.96606,
   35.93143,
   35.91412,
   35.90547,
   35.90114,
   35.89706,
   35.83189,
   35.70155,
   35.69339,
   35.68561,
   35.67017,
   35.63929,
   35.57752,
   35.51575,
   35.5003,
   35.49266,
   35.48528,
   35.45572,
   35.33749,
   35.30794,
   35.27923,
   35.22199,
   35.16475,
   35.13613,
   35.12182,
   35.1078,
   34.99553,
   34.93942,
   34.88369,
   34.77221,
   34.66036,
   34.60442,
   34.57635,
   34.54807,
   34.4349,
   34.40661,
   34.37793,
   34.32047,
   34.263,
   34.23427,
   34.2199,
   34.20534,
   34.08868,
   34.03033,
   33.97139,
   33.8535,
   33.73554,
   33.67654,
   33.64713,
   33.61801,
   33.5015,
   33.47236,
   33.46516,
   33.4581,
   33.44398,
   33.38752,
   33.33105,
   33.30282,
   33.2887,
   33.27524,
   33.16835,
   33.11496,
   33.06593,
   32.96784,
   32.96171,
   32.95864,
   32.95593,
   32.94513,
   32.92354,
   32.88036,
   32.83716,
   32.82636,
   32.82097,
   32.81971,
   32.81859,
   32.81634,
   32.79839,
   32.72657,
   32.70861,
   32.70637,
   32.70525,
   32.70437,
   32.70096,
   32.69413,
   32.66681,
   32.6395,
   32.62584,
   32.61901,
   32.61743,
   32.61633,
   32.61412,
   32.57889,
   32.56128,
   32.55412,
   32.53989,
   32.539,
   32.53856,
   32.53845,
   32.53847,
   32.53859,
   32.53953,
   32.54143,
   32.54521,
   32.549,
   32.54994,
   32.55042,
   32.55054,
   32.55096,
   32.55187,
   32.55917,
   32.5884,
   32.59572,
   32.59767,
   32.60078,
   32.60699,
   32.63183,
   32.65668,
   32.6691,
   32.67531,
   32.67687,
   32.67896,
   32.68319,
   32.75104,
   32.78497,
   32.78612,
   32.78741,
   32.78999,
   32.79515,
   32.80547,
   32.82612,
   32.9087,
   32.91386,
   32.91645,
   32.91774,
   32.91917,
   32.93078,
   32.95399,
   33.00041,
   33.04683,
   33.05844,
   33.06425,
   33.07023,
   33.09466,
   33.19242,
   33.21686,
   33.24108,
   33.28938,
   33.33769,
   33.36185,
   33.37393,
   33.37694,
   33.3798,
   33.38535,
   33.47435,
   33.51884,
   33.52024,
   33.52143,
   33.52377,
   33.52844,
   33.53779,
   33.55649,
   33.63129,
   33.64053,
   33.64731,
   33.66086,
   33.68797,
   33.71509,
   33.72188,
   33.72527,
   33.72696,
   33.72788,
   33.73485,
   33.76273,
   33.7697,
   33.77145,
   33.77167,
   33.77171,
   33.77165,
   33.77154,
   33.77111,
   33.7694,
   33.7677,
   33.76685,
   33.76642,
   33.76632,
   33.76626,
   33.76573,
   33.76331,
   33.72479,
   33.70552,
   33.70492,
   33.70462,
   33.70411,
   33.70173,
   33.69697,
   33.68745,
   33.66842,
   33.59229,
   33.58278,
   33.56851,
   33.53982,
   33.48243,
   33.42504,
   33.41069,
   33.40352,
   33.39993,
   33.39903,
   33.39792,
   33.39553,
   33.35727,
   33.20423,
   33.16597,
   33.15641,
   33.15402,
   33.15114,
   33.14522,
   33.12152,
   33.02677,
   32.93202,
   32.88465,
   32.86096,
   32.85504,
   32.85208,
   32.8506,
   32.84893,
   32.83498,
   32.61203,
   32.50056,
   32.4936,
   32.48578,
   32.47001,
   32.43847,
   32.37538,
   32.12306,
   32.09152,
   32.08955,
   32.08744,
   32.08311,
   32.07446,
   32.05716,
   31.98794,
   31.8495,
   31.71106,
   31.67645,
   31.65914,
   31.65049,
   31.64617,
   31.64158,
   31.56755,
   31.27143,
   31.1974,
   31.1789,
   31.16957,
   31.15989,
   31.12116,
   30.96623,
   30.81132,
   30.73386,
   30.69513,
   30.67577,
   30.65589,
   30.33778,
   30.17873,
   30.15879,
   30.13872,
   30.09856,
   30.01826,
   29.69706,
   29.65691,
   29.61693,
   29.53704,
   29.37725,
   29.21746,
   29.1376,
   29.05915,
   28.74536,
   28.66691,
   28.6473,
   28.6375,
   28.62795,
   28.58989,
   28.43764,
   28.2854,
   28.20928,
   28.17122,
   28.15219,
   28.13377,
   27.84143,
   27.69525,
   27.68612,
   27.68156,
   27.67718,
   27.6598,
   27.62505,
   27.55556,
   27.27759,
   27.24284,
   27.23425,
   27.22606,
   27.20968,
   27.1442,
   27.01323,
   26.88225,
   26.81677,
   26.75552,
   26.51071,
   26.44951,
   26.43421,
   26.42656,
   26.42283,
   26.41927,
   26.39089,
   26.27737,
   26.16386,
   26.1071,
   26.07872,
   26.06453,
   26.06099,
   26.05767,
   26.05112,
   25.84205,
   25.73751,
   25.72453,
   25.71257,
   25.68866,
   25.64084,
   25.44954,
   25.42562,
   25.41965,
   25.41416,
   25.40327,
   25.35975,
   25.27271,
   25.18566,
   25.14214,
   25.1395,
   25.13703,
   25.1321,
   25.12224,
   25.10251,
   24.94469,
   24.90524,
   24.89538,
   24.89045,
   24.88798,
   24.8857,
   24.86785,
   24.79644,
   24.72503,
   24.68933,
   24.67148,
   24.66255,
   24.65815,
   24.65409,
   24.52464,
   24.45992,
   24.45183,
   24.44442,
   24.42967,
   24.40017,
   24.28216,
   24.26741,
   24.26373,
   24.26023,
   24.25342,
   24.22623,
   24.17185,
   24.11746,
   24.09027,
   24.06467,
   23.96275,
   23.93728,
   23.92456,
   23.91236,
   23.86358,
   23.76607,
   23.67036,
   23.6225,
   23.61646,
   23.61045,
   23.59844,
   23.57441,
   23.47815,
   23.46612,
   23.46007,
   23.45389,
   23.42915,
   23.37967,
   23.33019,
   23.30545,
   23.30235,
   23.29911,
   23.29264,
   23.2797,
   23.17623,
   23.15036,
   23.13742,
   23.12377,
   23.06907,
   23.01438,
   22.98703,
   22.97336,
   22.96653,
   22.96311,
   22.95954,
   22.84333,
   22.78523,
   22.77798,
   22.77426,
   22.77039,
   22.75496,
   22.72411,
   22.6007,
   22.58527,
   22.57753,
   22.56937,
   22.53675,
   22.47151,
   22.40627,
   22.37365,
   22.36958,
   22.36533,
   22.35676,
   22.33964,
   22.2027,
   22.16846,
   22.15135,
   22.13361,
   22.06243,
   21.92001,
   21.77359,
   21.70037,
   21.68198,
   21.66337,
   21.62615,
   21.47725,
   21.45861,
   21.44929,
   21.43998,
   21.40258,
   21.32776,
   21.25294,
   21.21553,
   21.17832,
   21.02968,
   20.99251,
   20.97393,
   20.95563,
   20.88263,
   20.73663,
   20.59472,
   20.52376,
   20.5149,
   20.51046,
   20.50617,
   20.48909,
   20.45493,
   20.3183,
   20.30123,
   20.2927,
   20.28446,
   20.25183,
   20.18659,
   20.12134,
   20.08872,
   20.08065,
   20.0729,
   20.05741,
   19.9335,
   19.90253,
   19.88704,
   19.8832,
   19.87953,
   19.8722,
   19.81356,
   19.69628,
   19.58519,
   19.52965,
   19.51589,
   19.50268,
   19.47624,
   19.37056,
   19.35736,
   19.35075,
   19.34432,
   19.31894,
   19.26817,
   19.21741,
   19.19203,
   19.1857,
   19.17952,
   19.16715,
   19.06822,
   19.01882,
   18.96976,
   18.87162,
   18.77234,
   18.72269,
   18.71025,
   18.69744,
   18.67183,
   18.5694,
   18.5566,
   18.5502,
   18.54698,
   18.54362,
   18.51676,
   18.46303,
   18.40932,
   18.38246,
   18.37574,
   18.36864,
   18.35438,
   18.24026,
   18.21174,
   18.19747,
   18.19391,
   18.19019,
   18.18256,
   18.12152,
   17.99945,
   17.99554,
   17.99145,
   17.98326,
   17.9669,
   17.93417,
   17.8687,
   17.80324,
   17.78685,
   17.76934,
   17.73431,
   17.59418,
   17.57666,
   17.5679,
   17.56352,
   17.55889,
   17.5216,
   17.44701,
   17.37241,
   17.33511,
   17.32579,
   17.31604,
   17.29636,
   17.13879,
   17.0994,
   17.0797,
   17.06977,
   17.05948,
   16.97709,
   16.81232,
   16.80715,
   16.80182,
   16.79117,
   16.76987,
   16.72727,
   16.64207,
   16.55687,
   16.53555,
   16.51381,
   16.47028,
   16.29613,
   16.25257,
   16.20862,
   16.12073,
   16.03289,
   15.98897,
   15.94502,
   15.76977,
   15.72595,
   15.70404,
   15.69309,
   15.68231,
   15.59603,
   15.42345,
   15.41278,
   15.40229,
   15.3813,
   15.33934,
   15.2554,
   15.17146,
   15.15047,
   15.13022,
   15.08987,
   14.92848,
   14.88822,
   14.84988,
   14.7732,
   14.69651,
   14.65817,
   14.64858,
   14.64381,
   14.63931,
   14.6213,
   14.47716,
   14.44112,
   14.4231,
   14.41409,
   14.40568,
   14.33866,
   14.20464,
   14.20044,
   14.19838,
   14.19645,
   14.18874,
   14.17332,
   14.14248,
   14.08081,
   14.01913,
   14.00371,
   13.99997,
   13.99646,
   13.98943,
   13.96132,
   13.84889,
   13.82081,
   13.79543,
   13.74467,
   13.6939,
   13.66852,
   13.66217,
   13.65899,
   13.6561,
   13.64475,
   13.55388,
   13.53115,
   13.51979,
   13.51411,
   13.51272,
   13.51146,
   13.50894,
   13.46861,
   13.38794,
   13.38299,
   13.37855,
   13.36967,
   13.3519,
   13.31637,
   13.28084,
   13.27195,
   13.26975,
   13.26781,
   13.26393,
   13.24838,
   13.18619,
   13.17064,
   13.15707,
   13.13001,
   13.10295,
   13.08941,
   13.08603,
   13.08434,
   13.08278,
   13.07693,
   13.03002,
   13.01829,
   13.01243,
   13.00949,
   13.00809,
   13.00683,
   12.98653,
   12.94593,
   12.9434,
   12.94121,
   12.93681,
   12.92801,
   12.91042,
   12.89283,
   12.88842,
   12.88634,
   12.88442,
   12.87676,
   12.84608,
   12.8384,
   12.83159,
   12.81808,
   12.80456,
   12.7978,
   12.79445,
   12.79143,
   12.7672,
   12.75516,
   12.74407,
   12.72189,
   12.70096,
   12.69055,
   12.68036,
   12.66028,
   12.64024,
   12.62027,
   12.60006,
   12.58994,
   12.57952,
   12.5587,
   12.53706,
   12.52621,
   12.52071,
   12.51502,
   12.49227,
   12.48659,
   12.48065,
   12.4687,
   12.45677,
   12.4508,
   12.44782,
   12.44468,
   12.41963,
   12.40709,
   12.39402,
   12.36786,
   12.34077,
   12.32718,
   12.32033,
   12.31331,
   12.28525,
   12.27823,
   12.27106,
   12.25666,
   12.22781,
   12.19845,
   12.18377,
   12.16891,
   12.13917,
   12.07929,
   12.01949,
   11.9897,
   11.96016,
   11.94539,
   11.93083,
   11.90171,
   11.87307,
   11.85878,
   11.85167,
   11.84469,
   11.81675,
   11.80977,
   11.80293,
   11.78933,
   11.77578,
   11.76901,
   11.76562,
   11.76221,
   11.73583,
   11.72264,
   11.70989,
   11.68439,
   11.68122,
   11.67815,
   11.67201,
   11.65974,
   11.64746,
   11.64137,
   11.63548,
   11.61191,
   11.60602,
   11.60462,
   11.60319,
   11.60033,
   11.58906,
   11.57779,
   11.57216,
   11.56934,
   11.56799,
   11.56662,
   11.54514,
   11.5344,
   11.52418,
   11.50377,
   11.50123,
   11.49882,
   11.49398,
   11.48432,
   11.47466,
   11.47227,
   11.47107,
   11.47048,
   11.46986,
   11.46529,
   11.44704,
   11.44248,
   11.44142,
   11.44032,
   11.43811,
   11.42951,
   11.42092,
   11.41662,
   11.41447,
   11.41345,
   11.4124,
   11.39625,
   11.38817,
   11.38058,
   11.36543,
   11.36354,
   11.36177,
   11.35822,
   11.35113,
   11.34404,
   11.34229,
   11.34141,
   11.34098,
   11.34052,
   11.3372,
   11.32393,
   11.32061,
   11.31982,
   11.31899,
   11.31744,
   11.31123,
   11.30508,
   11.30201,
   11.30047,
   11.2997,
   11.29887,
   11.28723,
   11.28142,
   11.2811,
   11.28076,
   11.28007,
   11.27869,
   11.27594,
   11.26502,
   11.26365,
   11.26236,
   11.25979,
   11.25465,
   11.24951,
   11.24695,
   11.24452,
   11.2348,
   11.23237,
   11.23182,
   11.23154,
   11.23124,
   11.23002,
   11.22539,
   11.22082,
   11.21853,
   11.21738,
   11.21681,
   11.21617,
   11.20733,
   11.2029,
   11.20266,
   11.2024,
   11.20186,
   11.20078,
   11.19862,
   11.19009,
   11.18903,
   11.18799,
   11.18591,
   11.18177,
   11.17762,
   11.17555,
   11.17351,
   11.16538,
   11.16335,
   11.16288,
   11.16265,
   11.16239,
   11.16133,
   11.15731,
   11.15332,
   11.15132,
   11.15032,
   11.14982,
   11.14927,
   11.14126,
   11.13725,
   11.13678,
   11.13627,
   11.13526,
   11.13322,
   11.12517,
   11.12425,
   11.12401,
   11.12375,
   11.12323,
   11.12117,
   11.11703,
   11.11296,
   11.11092,
   11.10885,
   11.10055,
   11.09853,
   11.09749,
   11.09638,
   11.09213,
   11.0879,
   11.08579,
   11.08473,
   11.0842,
   11.08363,
   11.07491,
   11.07055,
   11.07003,
   11.06946,
   11.06833,
   11.06607,
   11.05708,
   11.056,
   11.05573,
   11.05544,
   11.05485,
   11.05251,
   11.04783,
   11.04323,
   11.04093,
   11.03846,
   11.02884,
   11.02648,
   11.0253,
   11.02404,
   11.01899,
   11.01401,
   11.01152,
   11.01027,
   11.00965,
   11.009,
   10.99866,
   10.99357,
   10.99293,
   10.99225,
   10.9909,
   10.9882,
   10.9774,
   10.97608,
   10.97541,
   10.97472,
   10.97193,
   10.96636,
   10.96079,
   10.958,
   10.95508,
   10.94356,
   10.94067,
   10.93923,
   10.93772,
   10.93167,
   10.91971,
   10.9072,
   10.90101,
   10.90023,
   10.89943,
   10.89781,
   10.89458,
   10.88164,
   10.88003,
   10.87922,
   10.87839,
   10.87505,
   10.86836,
   10.86168,
   10.85834,
   10.85488,
   10.84097,
   10.83749,
   10.83576,
   10.83395,
   10.82672,
   10.81234,
   10.79741,
   10.78995,
   10.78901,
   10.78805,
   10.78612,
   10.78224,
   10.76675,
   10.76481,
   10.76384,
   10.76284,
   10.75883,
   10.75081,
   10.74279,
   10.73878,
   10.73464,
   10.71798,
   10.71382,
   10.71174,
   10.70959,
   10.70094,
   10.68368,
   10.66576,
   10.6568,
   10.65568,
   10.65454,
   10.65221,
   10.64756,
   10.62894,
   10.62662,
   10.62546,
   10.62426,
   10.61943,
   10.60978,
   10.60013,
   10.59531,
   10.59408,
   10.59283,
   10.59032,
   10.57025,
   10.56523,
   10.56273,
   10.56013,
   10.54969,
   10.52888,
   10.50722,
   10.49639,
   10.49503,
   10.49436,
   10.49365,
   10.49083,
   10.48519,
   10.46264,
   10.45983,
   10.45842,
   10.45697,
   10.45111,
   10.4394,
   10.42769,
   10.42184,
   10.42036,
   10.41884,
   10.41579,
   10.39145,
   10.38536,
   10.38232,
   10.38155,
   10.38076,
   10.37918,
   10.36649,
   10.34119,
   10.31482,
   10.30168,
   10.30003,
   10.29921,
   10.29836,
   10.29494,
   10.28808,
   10.26067,
   10.25726,
   10.25555,
   10.25379,
   10.24667,
   10.23243,
   10.21819,
   10.21106,
   10.20928,
   10.20742,
   10.20371,
   10.17413,
   10.16673,
   10.16304,
   10.16211,
   10.16115,
   10.15922,
   10.14381,
   10.11309,
   10.0811,
   10.06515,
   10.06115,
   10.057,
   10.04869,
   10.01548,
   10.01135,
   10.00928,
   10.00824,
   10.00716,
   9.998555,
   9.98134,
   9.964125,
   9.955517,
   9.953365,
   9.951129,
   9.946653,
   9.91098,
   9.902062,
   9.897603,
   9.896488,
   9.895342,
   9.893025,
   9.874486,
   9.83754,
   9.836365,
   9.835166,
   9.832768,
   9.827971,
   9.818378,
   9.799192,
   9.780073,
   9.775285,
   9.770324,
   9.760404,
   9.720723,
   9.715782,
   9.713311,
   9.712076,
   9.710797,
   9.70055,
   9.680055,
   9.65956,
   9.649313,
   9.646751,
   9.644111,
   9.638804,
   9.596504,
   9.585929,
   9.580642,
   9.57932,
   9.578659,
   9.577977,
   9.575241,
   9.553355,
   9.509729,
   9.508356,
   9.506947,
   9.504128,
   9.49849,
   9.487215,
   9.464665,
   9.442189,
   9.436571,
   9.43077,
   9.419165,
   9.372744,
   9.366961,
   9.36407,
   9.362624,
   9.361147,
   9.349216,
   9.325356,
   9.301495,
   9.289564,
   9.286582,
   9.28507,
   9.283534,
   9.277387,
   9.228384,
   9.216133,
   9.210007,
   9.206936,
   9.203784,
   9.178566,
   9.128284,
   9.126712,
   9.125099,
   9.121869,
   9.115407,
   9.102484,
   9.076638,
   9.050869,
   9.044427,
   9.037825,
   9.024594,
   8.971672,
   8.958464,
   8.944936,
   8.91788,
   8.890825,
   8.877297,
   8.873915,
   8.872216,
   8.870484,
   8.863555,
   8.808293,
   8.794477,
   8.787569,
   8.784115,
   8.780584,
   8.752313,
   8.695922,
   8.69416,
   8.692371,
   8.688769,
   8.681565,
   8.667158,
   8.638344,
   8.609604,
   8.602419,
   8.600607,
   8.598773,
   8.595107,
   8.580439,
   8.521768,
   8.507133,
   8.492218,
   8.46239,
   8.432561,
   8.417647,
   8.413918,
   8.412054,
   8.410158,
   8.402564,
   8.341976,
   8.326829,
   8.319256,
   8.315469,
   8.311628,
   8.280815,
   8.219332,
   8.215477,
   8.211573,
   8.203765,
   8.188149,
   8.156917,
   8.125756,
   8.117966,
   8.116013,
   8.114037,
   8.110084,
   8.094273,
   8.031028,
   8.015253,
   7.999265,
   7.967285,
   7.935305,
   7.919315,
   7.911303,
   7.903208,
   7.838596,
   7.822443,
   7.814367,
   7.810329,
   7.806258,
   7.773583,
   7.708366,
   7.704286,
   7.700168,
   7.691931,
   7.675458,
   7.642512,
   7.609631,
   7.60141,
   7.597283,
   7.593134,
   7.576541,
   7.510167,
   7.493607,
   7.476916,
   7.443523,
   7.410129,
   7.393432,
   7.385078,
   7.376669,
   7.309535,
   7.275953,
   7.242176,
   7.174742,
   7.170527,
   7.166291,
   7.157817,
   7.140869,
   7.106974,
   7.073137,
   7.064677,
   7.056193,
   7.039201,
   6.971232,
   6.954269,
   6.937252,
   6.90321,
   6.869168,
   6.852147,
   6.843635,
   6.835103,
   6.766966,
   6.732894,
   6.698768,
   6.63062,
   6.562417,
   6.426202,
   6.358232,
   6.290288,
   6.222537,
   6.188665,
   6.154865,
   6.087354,
   6.020025,
   5.986412,
   5.969622,
   5.952876,
   5.885892,
   5.869168,
   5.852506,
   5.819201,
   5.785895,
   5.769243,
   5.760916,
   5.752627,
   5.686433,
   5.65334,
   5.620426,
   5.554674,
   5.546469,
   5.5383,
   5.521963,
   5.489287,
   5.456649,
   5.44849,
   5.44441,
   5.440356,
   5.424146,
   5.359307,
   5.343116,
   5.327022,
   5.294874,
   5.262727,
   5.246653,
   5.238616,
   5.230632,
   5.166914,
   5.135057,
   5.103463,
   5.040372,
   5.032501,
   5.024684,
   5.00905,
   4.977783,
   4.946516,
   4.938699,
   4.93479,
   4.930912,
   4.915424,
   4.853472,
   4.838008,
   4.834149,
   4.830321,
   4.822664,
   4.792039,
   4.761414,
   4.746101,
   4.738445,
   4.73085,
   4.670294,
   4.640016,
   4.61006,
   4.550236,
   4.542771,
   4.535377,
   4.520589,
   4.491011,
   4.461434,
   4.45404,
   4.450343,
   4.446676,
   4.432059,
   4.373594,
   4.359004,
   4.35536,
   4.351757,
   4.34455,
   4.315723,
   4.286896,
   4.272483,
   4.265276,
   4.261693,
   4.258135,
   4.201203,
   4.172737,
   4.144631,
   4.088531,
   4.081527,
   4.074608,
   4.060771,
   4.033096,
   4.005421,
   3.998502,
   3.995042,
   3.993316,
   3.99161,
   3.977963,
   3.923376,
   3.909751,
   3.906345,
   3.902984,
   3.896268,
   3.869406,
   3.842543,
   3.829112,
   3.822396,
   3.819053,
   3.815745,
   3.762804,
   3.736334,
   3.710245,
   3.658178,
   3.651672,
   3.645264,
   3.632448,
   3.606816,
   3.581183,
   3.574775,
   3.571571,
   3.569969,
   3.568389,
   3.555776,
   3.505322,
   3.492727,
   3.489578,
   3.48647,
   3.480275,
   3.455493,
   3.430711,
   3.41832,
   3.412124,
   3.409036,
   3.40599,
   3.357249,
   3.332879,
   3.331359,
   3.329862,
   3.326867,
   3.320878,
   3.3089,
   3.261052,
   3.255071,
   3.249191,
   3.237437,
   3.21393,
   3.190423,
   3.178685,
   3.16714,
   3.120962,
   3.109433,
   3.106551,
   3.103705,
   3.098046,
   3.075408,
   3.052771,
   3.041453,
   3.035793,
   3.032967,
   3.030189,
   2.985922,
   2.963788,
   2.962404,
   2.961044,
   2.95833,
   2.952901,
   2.942045,
   2.898618,
   2.89319,
   2.887857,
   2.87721,
   2.855918,
   2.834625,
   2.823988,
   2.813552,
   2.771808,
   2.761372,
   2.758763,
   2.757461,
   2.756183,
   2.75107,
   2.730617,
   2.710165,
   2.699938,
   2.694825,
   2.692269,
   2.689761,
   2.649693,
   2.629659,
   2.62717,
   2.624718,
   2.619814,
   2.610005,
   2.570772,
   2.565867,
   2.56105,
   2.551449,
   2.532248,
   2.513046,
   2.503448,
   2.494053,
   2.456476,
   2.447081,
   2.444733,
   2.443558,
   2.442406,
   2.437811,
   2.419433,
   2.401055,
   2.391866,
   2.387271,
   2.384974,
   2.382717,
   2.346776,
   2.328805,
   2.326568,
   2.324372,
   2.31998,
   2.311197,
   2.276065,
   2.271673,
   2.270578,
   2.269505,
   2.267359,
   2.258776,
   2.241611,
   2.224445,
   2.215863,
   2.207475,
   2.173938,
   2.165554,
   2.161376,
   2.157282,
   2.140907,
   2.124532,
   2.116344,
   2.11225,
   2.110203,
   2.108189,
   2.076215,
   2.060229,
   2.058232,
   2.056282,
   2.052381,
   2.04458,
   2.013375,
   2.009474,
   2.007543,
   2.00564,
   1.998029,
   1.982805,
   1.967581,
   1.95997,
   1.952535,
   1.922836,
   1.915412,
   1.911707,
   1.908087,
   1.893606,
   1.879126,
   1.871885,
   1.868265,
   1.866455,
   1.865552,
   1.86467,
   1.836533,
   1.822465,
   1.820707,
   1.818989,
   1.815562,
   1.808706,
   1.781347,
   1.777927,
   1.77623,
   1.774564,
   1.7679,
   1.754573,
   1.741245,
   1.734581,
   1.728076,
   1.702112,
   1.695622,
   1.692378,
   1.689217,
   1.676576,
   1.651309,
   1.626693,
   1.614385,
   1.612846,
   1.61134,
   1.608345,
   1.602355,
   1.578428,
   1.575437,
   1.573948,
   1.572493,
   1.566672,
   1.55503,
   1.543388,
   1.537566,
   1.531884,
   1.509229,
   1.503565,
   1.500734,
   1.497975,
   1.486956,
   1.464928,
   1.443493,
   1.432775,
   1.431435,
   1.43012,
   1.427514,
   1.422303,
   1.401484,
   1.398882,
   1.397582,
   1.396317,
   1.391256,
   1.381136,
   1.371015,
   1.365954,
   1.364704,
   1.363474,
   1.361014,
   1.341337,
   1.336417,
   1.333957,
   1.331559,
   1.321996,
   1.302874,
   1.284285,
   1.274991,
   1.272685,
   1.270427,
   1.265911,
   1.247866,
   1.24561,
   1.244483,
   1.243384,
   1.239001,
   1.230234,
   1.221468,
   1.217085,
   1.215998,
   1.214933,
   1.212804,
   1.19577,
   1.191511,
   1.189382,
   1.187303,
   1.179029,
   1.162483,
   1.146408,
   1.138371,
   1.136374,
   1.134422,
   1.130519,
   1.114924,
   1.112974,
   1.112,
   1.111047,
   1.10726,
   1.099687,
   1.092114,
   1.088327,
   1.087385,
   1.086466,
   1.084627,
   1.069917,
   1.066239,
   1.064401,
   1.062603,
   1.05546,
   1.041174,
   1.027299,
   1.020363,
   1.018635,
   1.016951,
   1.013584,
   1.000112,
   0.9967595,
   0.9934889,
   0.9869477,
   0.9804065,
   0.9771359,
   0.9763189,
   0.9755249,
   0.9739369,
   0.9612327,
   0.9580567,
   0.9564687,
   0.9549128,
   0.9487443,
   0.9364074,
   0.9244217,
   0.9184314,
   0.9169371,
   0.9154828,
   0.912574,
   0.9009467,
   0.8980508,
   0.8952278,
   0.8895818,
   0.8839358,
   0.8811128,
   0.8797195,
   0.8783487,
   0.8673819,
   0.8646402,
   0.8632694,
   0.8619236,
   0.8565979,
   0.8459464,
   0.8355939,
   0.830421,
   0.8291281,
   0.8278719,
   0.8253595,
   0.8153099,
   0.8128046,
   0.8103639,
   0.8054826,
   0.8006013,
   0.7981607,
   0.7969537,
   0.7957682,
   0.7862836,
   0.7815606,
   0.7769529,
   0.7677376,
   0.7587754,
   0.7542982,
   0.7531789,
   0.7520895,
   0.749914,
   0.7412122,
   0.7390408,
   0.7369265,
   0.7326979,
   0.7284693,
   0.726355,
   0.7242798,
   0.7160594,
   0.7119638,
   0.7079682,
   0.6999771,
   0.6921996,
   0.6883151,
   0.6873439,
   0.6863965,
   0.684508,
   0.6769539,
   0.6750671,
   0.6732306,
   0.6695576,
   0.6658846,
   0.6640481,
   0.6622432,
   0.6550987,
   0.6515372,
   0.6480625,
   0.641113,
   0.6343437,
   0.6309634,
   0.629292,
   0.6276475,
   0.6210546,
   0.6194064,
   0.6178025,
   0.6145946,
   0.6113866,
   0.6097827,
   0.6082043,
   0.6019601,
   0.5988458,
   0.5958068,
   0.5897288,
   0.5838031,
   0.5808446,
   0.57938,
   0.5779398,
   0.5721788,
   0.5707386,
   0.569335,
   0.5665301,
   0.5637253,
   0.5623228,
   0.5609411,
   0.5554779,
   0.552752,
   0.5500914,
   0.5447704,
   0.5395786,
   0.5369869,
   0.5357027,
   0.5344403,
   0.5293707,
   0.5281033,
   0.5268663,
   0.5243963,
   0.5194732,
   0.514659,
   0.5122558,
   0.5099098,
   0.5052178,
   0.500636,
   0.4983492,
   0.4961003,
   0.4916418,
   0.4905272,
   0.489438,
   0.4872646,
   0.4829316,
   0.4786935,
   0.4765769,
   0.4745106,
   0.470378,
   0.4663399,
   0.4643248,
   0.4623417,
   0.4583868,
   0.457398,
   0.4564305,
   0.4545015,
   0.4506544,
   0.4468906,
   0.44501,
   0.4431739,
   0.4395016,
   0.4359107,
   0.4341191,
   0.4323545,
   0.428858,
   0.4271274,
   0.4254213,
   0.422018,
   0.4186878,
   0.4170233,
   0.4153981,
   0.4121477,
   0.4089678,
   0.4073814,
   0.4058181,
   0.402694,
   0.4011468,
   0.3996216,
   0.3965784,
   0.3935996,
   0.3921101,
   0.3906556,
   0.3877466,
   0.3848986,
   0.3820771,
   0.3793022,
   0.376572,
   0.3738673,
   0.3712195,
   0.3698956,
   0.3686017,
   0.3660149,
   0.3634811,
   0.3609704,
   0.3584726,
   0.3560134,
   0.3535765,
   0.3511898,
   0.3499965,
   0.3488289,
   0.3464956,
   0.341941,
   0.3397102,
   0.3375128,
   0.3353349,
   0.3332012,
   0.3321344,
   0.3310897,
   0.3290026,
   0.3249253,
   0.3228989,
   0.3209013,
   0.3189207,
   0.3169789,
   0.3150561,
   0.3131549,
   0.3094361,
   0.3076127,
   0.3058139,
   0.30403,
   0.30228,
   0.2988315,
   0.2954742,
   0.2937987,
   0.2921444,
   0.2905029,
   0.2888911,
   0.2857119,
   0.2826112,
   0.2795835,
   0.2780898,
   0.2766219,
   0.2737243,
   0.2708944,
   0.2680736,
   0.2666804,
   0.2653098,
   0.2626013,
   0.2599511,
   0.2573557,
   0.2548096,
   0.2523111,
   0.2498629,
   0.2474111,
   0.2450019,
   0.242634,
   0.2403094,
   0.2380261,
   0.2357799,
   0.2335694,
   0.2313965,
   0.2292122,
   0.2270602,
   0.2249394,
   0.2228514,
   0.220795,
   0.2187668,
   0.2167661,
   0.2147942,
   0.2128069,
   0.2108446,
   0.2089066,
   0.2069941,
   0.2051065,
   0.2032412,
   0.2013975,
   0.1995766,
   0.1959221,
   0.1923472,
   0.188852,
   0.1854295,
   0.1820113,
   0.17866,
   0.1753764,
   0.172155,
   0.1689375,
   0.1657783,
   0.1626789,
   0.1596348,
   0.1565971,
   0.153612,
   0.1506815,
   0.1478015,
   0.1449323,
   0.1421117,
   0.139342,
   0.1366193,
   0.1339,
   0.1312263,
   0.1286006,
   0.1260192,
   0.1234845,
   0.1209929,
   0.1185468,
   0.1161427,
   0.1137465,
   0.1113912,
   0.1090791,
   0.1068066,
   0.1045762,
   0.1023842,
   0.1002331,
   0.09811942,
   0.09603407,
   0.09398492,
   0.09197416,
   0.08999841,
   0.08805981,
   0.086155,
   0.08428608,
   0.08244973};
   graph = new TGraph(3599,stack1_fx165,stack1_fy165);
   graph->SetName("stack1");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(93);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack1165 = new TH1F("Graph_stack1165","Projection of full_model",3599,2000,8000);
   Graph_stack1165->SetMinimum(0);
   Graph_stack1165->SetMaximum(73.05524);
   Graph_stack1165->SetDirectory(0);
   Graph_stack1165->SetStats(0);
   Graph_stack1165->SetLineWidth(2);
   Graph_stack1165->SetMarkerStyle(20);
   Graph_stack1165->SetMarkerSize(0.2);
   Graph_stack1165->GetXaxis()->SetNdivisions(505);
   Graph_stack1165->GetXaxis()->SetLabelFont(132);
   Graph_stack1165->GetXaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack1165->GetXaxis()->SetTitleFont(132);
   Graph_stack1165->GetYaxis()->SetLabelFont(132);
   Graph_stack1165->GetYaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack1165->GetYaxis()->SetTitleFont(132);
   Graph_stack1165->GetZaxis()->SetLabelFont(132);
   Graph_stack1165->GetZaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack1165->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack1165);
   
   graph->Draw("b");
   
   Double_t stack0_fx166[2590] = {
   2500,
   2500,
   2506.25,
   2512.5,
   2518.75,
   2525,
   2531.25,
   2537.5,
   2540.625,
   2543.75,
   2550,
   2556.25,
   2559.375,
   2562.5,
   2565.625,
   2568.75,
   2575,
   2581.25,
   2584.375,
   2587.5,
   2590.625,
   2593.75,
   2600,
   2606.25,
   2609.375,
   2612.5,
   2615.625,
   2618.75,
   2625,
   2631.25,
   2634.375,
   2637.5,
   2640.625,
   2643.75,
   2645.312,
   2646.875,
   2650,
   2653.125,
   2656.25,
   2659.375,
   2662.5,
   2665.625,
   2668.75,
   2670.312,
   2671.875,
   2675,
   2678.125,
   2679.688,
   2681.25,
   2684.375,
   2687.5,
   2690.625,
   2693.75,
   2695.312,
   2696.875,
   2700,
   2703.125,
   2704.688,
   2706.25,
   2709.375,
   2710.938,
   2712.5,
   2715.625,
   2718.75,
   2720.312,
   2721.875,
   2725,
   2728.125,
   2729.688,
   2731.25,
   2734.375,
   2735.156,
   2735.938,
   2737.5,
   2740.625,
   2743.75,
   2745.312,
   2746.875,
   2750,
   2753.125,
   2754.688,
   2756.25,
   2759.375,
   2760.156,
   2760.938,
   2762.5,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2778.125,
   2779.688,
   2780.469,
   2781.25,
   2784.375,
   2785.156,
   2785.938,
   2787.5,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2803.125,
   2804.688,
   2805.469,
   2806.25,
   2809.375,
   2810.156,
   2810.938,
   2812.5,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2828.125,
   2829.688,
   2830.469,
   2831.25,
   2834.375,
   2835.156,
   2835.938,
   2837.5,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2853.125,
   2854.688,
   2855.469,
   2856.25,
   2859.375,
   2860.156,
   2860.938,
   2862.5,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2875.391,
   2875.781,
   2876.562,
   2878.125,
   2879.688,
   2880.469,
   2881.25,
   2884.375,
   2885.156,
   2885.938,
   2887.5,
   2890.625,
   2893.75,
   2895.312,
   2896.875,
   2900,
   2900.391,
   2900.781,
   2901.562,
   2903.125,
   2904.688,
   2905.469,
   2906.25,
   2909.375,
   2910.156,
   2910.938,
   2912.5,
   2915.625,
   2918.75,
   2920.312,
   2921.875,
   2925,
   2925.391,
   2925.781,
   2926.562,
   2928.125,
   2929.688,
   2930.469,
   2931.25,
   2934.375,
   2935.156,
   2935.547,
   2935.938,
   2937.5,
   2940.625,
   2943.75,
   2945.312,
   2946.875,
   2950,
   2950.391,
   2950.781,
   2951.562,
   2953.125,
   2954.688,
   2955.469,
   2956.25,
   2959.375,
   2960.156,
   2960.547,
   2960.938,
   2962.5,
   2965.625,
   2968.75,
   2970.312,
   2971.875,
   2975,
   2975.391,
   2975.781,
   2976.562,
   2978.125,
   2979.688,
   2980.469,
   2981.25,
   2984.375,
   2985.156,
   2985.547,
   2985.938,
   2987.5,
   2990.625,
   2993.75,
   2995.312,
   2996.875,
   3000,
   3000.391,
   3000.781,
   3001.562,
   3003.125,
   3004.688,
   3005.469,
   3006.25,
   3009.375,
   3010.156,
   3010.547,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3020.703,
   3021.094,
   3021.875,
   3025,
   3025.391,
   3025.781,
   3026.562,
   3028.125,
   3029.688,
   3030.469,
   3031.25,
   3034.375,
   3035.156,
   3035.547,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3045.703,
   3046.094,
   3046.875,
   3050,
   3050.391,
   3050.781,
   3051.562,
   3053.125,
   3054.688,
   3055.469,
   3056.25,
   3059.375,
   3060.156,
   3060.547,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3070.703,
   3071.094,
   3071.875,
   3075,
   3075.391,
   3075.586,
   3075.781,
   3076.562,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.156,
   3085.547,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3095.703,
   3096.094,
   3096.875,
   3100,
   3100.391,
   3100.586,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3106.25,
   3109.375,
   3110.156,
   3110.547,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3120.703,
   3121.094,
   3121.875,
   3125,
   3125.391,
   3125.586,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3130.664,
   3130.859,
   3131.25,
   3134.375,
   3135.156,
   3135.547,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3145.703,
   3146.094,
   3146.875,
   3150,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3155.664,
   3155.859,
   3156.25,
   3159.375,
   3160.156,
   3160.547,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3170.703,
   3171.094,
   3171.875,
   3175,
   3175.781,
   3176.562,
   3178.125,
   3179.688,
   3180.469,
   3180.664,
   3180.859,
   3181.25,
   3184.375,
   3185.156,
   3185.547,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3195.703,
   3196.094,
   3196.875,
   3200,
   3200.781,
   3201.562,
   3203.125,
   3204.688,
   3205.469,
   3205.664,
   3205.859,
   3206.25,
   3209.375,
   3210.156,
   3210.547,
   3210.742,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3220.703,
   3221.094,
   3221.875,
   3225,
   3225.781,
   3226.562,
   3228.125,
   3229.688,
   3230.469,
   3230.859,
   3231.25,
   3234.375,
   3235.156,
   3235.547,
   3235.742,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3245.312,
   3245.703,
   3246.094,
   3246.875,
   3250,
   3250.781,
   3251.562,
   3253.125,
   3254.688,
   3255.469,
   3255.859,
   3256.25,
   3259.375,
   3260.156,
   3260.547,
   3260.742,
   3260.938,
   3262.5,
   3265.625,
   3265.82,
   3266.016,
   3266.406,
   3267.188,
   3268.75,
   3270.312,
   3270.703,
   3271.094,
   3271.875,
   3275,
   3275.781,
   3276.562,
   3278.125,
   3279.688,
   3280.469,
   3280.859,
   3281.25,
   3284.375,
   3285.156,
   3285.547,
   3285.742,
   3285.938,
   3287.5,
   3290.625,
   3290.82,
   3291.016,
   3291.406,
   3292.188,
   3293.75,
   3295.312,
   3295.703,
   3295.801,
   3295.898,
   3296.094,
   3296.875,
   3300,
   3300.781,
   3301.562,
   3303.125,
   3304.688,
   3305.469,
   3305.859,
   3306.25,
   3309.375,
   3310.156,
   3310.547,
   3310.742,
   3310.84,
   3310.938,
   3312.5,
   3315.625,
   3315.82,
   3316.016,
   3316.406,
   3317.188,
   3318.75,
   3320.312,
   3320.703,
   3320.801,
   3320.898,
   3321.094,
   3321.875,
   3325,
   3325.781,
   3326.562,
   3328.125,
   3329.688,
   3330.469,
   3330.859,
   3331.25,
   3334.375,
   3335.156,
   3335.547,
   3335.742,
   3335.84,
   3335.938,
   3337.5,
   3340.625,
   3340.82,
   3341.016,
   3341.406,
   3342.188,
   3343.75,
   3345.312,
   3345.703,
   3345.898,
   3346.094,
   3346.875,
   3350,
   3350.781,
   3351.562,
   3353.125,
   3354.688,
   3355.469,
   3355.859,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3365.82,
   3366.016,
   3366.406,
   3367.188,
   3368.75,
   3370.312,
   3370.703,
   3370.898,
   3371.094,
   3371.875,
   3375,
   3375.781,
   3376.562,
   3378.125,
   3379.688,
   3380.469,
   3380.859,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3391.016,
   3391.406,
   3392.188,
   3393.75,
   3395.312,
   3396.094,
   3396.875,
   3400,
   3400.781,
   3401.562,
   3403.125,
   3406.25,
   3412.5,
   3415.625,
   3418.75,
   3420.312,
   3421.875,
   3425,
   3425.781,
   3426.562,
   3428.125,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3443.75,
   3445.312,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3451.562,
   3453.125,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3468.75,
   3470.312,
   3471.094,
   3471.875,
   3475,
   3475.781,
   3476.562,
   3478.125,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3506.25,
   3509.375,
   3510.938,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.055,
   3531.25,
   3534.375,
   3535.938,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3551.172,
   3551.562,
   3553.125,
   3556.25,
   3559.375,
   3560.938,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3576.172,
   3576.562,
   3578.125,
   3581.25,
   3584.375,
   3585.938,
   3587.5,
   3590.625,
   3591.016,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3601.172,
   3601.562,
   3603.125,
   3604.688,
   3605.469,
   3605.859,
   3606.055,
   3606.25,
   3609.375,
   3610.938,
   3611.133,
   3611.328,
   3611.719,
   3612.5,
   3615.625,
   3616.016,
   3616.113,
   3616.211,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3629.688,
   3630.469,
   3630.859,
   3631.055,
   3631.152,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.113,
   3641.211,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.143,
   3646.191,
   3646.289,
   3646.484,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3654.688,
   3655.469,
   3655.859,
   3656.055,
   3656.152,
   3656.25,
   3659.375,
   3660.938,
   3661.133,
   3661.328,
   3661.719,
   3662.5,
   3665.625,
   3666.016,
   3666.211,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.191,
   3671.289,
   3671.484,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3679.688,
   3680.469,
   3680.859,
   3681.055,
   3681.152,
   3681.25,
   3684.375,
   3685.938,
   3686.133,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.211,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.191,
   3696.289,
   3696.484,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3706.25,
   3709.375,
   3710.938,
   3711.328,
   3711.719,
   3712.5,
   3715.625,
   3716.016,
   3716.211,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.016,
   3766.211,
   3766.406,
   3767.188,
   3768.75,
   3770.312,
   3771.094,
   3771.289,
   3771.484,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.27,
   3776.367,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.016,
   3791.211,
   3791.309,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.016,
   3816.211,
   3816.309,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3831.348,
   3831.445,
   3831.641,
   3832.031,
   3832.812,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.289,
   3846.484,
   3846.875,
   3850,
   3850.781,
   3851.172,
   3851.367,
   3851.562,
   3853.125,
   3856.25,
   3856.348,
   3856.445,
   3856.641,
   3857.031,
   3857.812,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.289,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3881.445,
   3881.641,
   3882.031,
   3882.812,
   3884.375,
   3885.938,
   3886.328,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.289,
   3896.387,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.562,
   3903.125,
   3906.25,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.426,
   3911.523,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.426,
   3936.523,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3950.781,
   3951.172,
   3951.367,
   3951.465,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4001.562,
   4003.125,
   4006.25,
   4009.375,
   4012.5,
   4015.625,
   4018.75,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4031.641,
   4032.031,
   4032.812,
   4034.375,
   4035.938,
   4036.328,
   4036.523,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4041.602,
   4041.797,
   4042.188,
   4043.75,
   4045.312,
   4046.094,
   4046.484,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4056.445,
   4056.543,
   4056.641,
   4057.031,
   4057.812,
   4059.375,
   4060.938,
   4061.328,
   4061.523,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4066.602,
   4066.797,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.582,
   4071.68,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.328,
   4086.523,
   4086.621,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.582,
   4096.68,
   4096.875,
   4100,
   4101.562,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.328,
   4111.523,
   4111.621,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.719,
   4137.5,
   4143.75,
   4146.875,
   4150,
   4151.562,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.66,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.602,
   4191.699,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4201.66,
   4201.758,
   4201.953,
   4202.344,
   4203.125,
   4206.25,
   4206.641,
   4206.738,
   4206.836,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4216.406,
   4216.602,
   4216.699,
   4216.797,
   4217.188,
   4218.75,
   4220.312,
   4221.094,
   4221.484,
   4221.68,
   4221.875,
   4225,
   4226.562,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4231.738,
   4231.836,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.602,
   4241.699,
   4241.797,
   4242.188,
   4243.75,
   4245.312,
   4246.094,
   4246.484,
   4246.68,
   4246.777,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.738,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4262.5,
   4265.625,
   4266.406,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.777,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4321.875,
   4325,
   4326.562,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4337.5,
   4340.625,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4353.125,
   4356.25,
   4359.375,
   4360.938,
   4361.719,
   4362.5,
   4365.625,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4406.934,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4416.895,
   4416.992,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4431.641,
   4431.836,
   4431.934,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4446.973,
   4447.07,
   4447.266,
   4447.656,
   4448.438,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4467.188,
   4468.75,
   4471.875,
   4475,
   4481.25,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4497.07,
   4497.266,
   4497.656,
   4498.438,
   4500,
   4501.562,
   4501.953,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.051,
   4527.148,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4536.914,
   4537.012,
   4537.109,
   4537.5,
   4540.625,
   4541.406,
   4541.797,
   4541.992,
   4542.041,
   4542.09,
   4542.188,
   4543.75,
   4546.875,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.051,
   4552.148,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4561.914,
   4562.012,
   4562.061,
   4562.109,
   4562.5,
   4565.625,
   4566.406,
   4566.797,
   4566.992,
   4567.09,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.051,
   4577.148,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.08,
   4582.129,
   4582.227,
   4582.422,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4590.625,
   4591.406,
   4591.797,
   4591.992,
   4592.09,
   4592.188,
   4593.75,
   4596.875,
   4597.07,
   4597.266,
   4597.656,
   4598.438,
   4600,
   4601.562,
   4601.953,
   4602.148,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4617.188,
   4618.75,
   4621.875,
   4625,
   4626.562,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4650,
   4651.562,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.197,
   4677.246,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.129,
   4682.178,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.07,
   4697.168,
   4697.192,
   4697.217,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4701.953,
   4702.148,
   4702.197,
   4702.246,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.227,
   4707.422,
   4707.812,
   4709.375,
   4710.938,
   4711.719,
   4712.109,
   4712.207,
   4712.305,
   4712.5,
   4715.625,
   4717.188,
   4717.236,
   4717.285,
   4717.383,
   4717.578,
   4717.969,
   4718.75,
   4721.875,
   4722.07,
   4722.168,
   4722.217,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.236,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.251,
   4757.275,
   4757.324,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.207,
   4762.256,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.236,
   4767.261,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4776.953,
   4777.148,
   4777.246,
   4777.271,
   4777.295,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.275,
   4782.324,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.207,
   4787.256,
   4787.28,
   4787.305,
   4787.5,
   4790.625,
   4792.188,
   4792.285,
   4792.383,
   4792.578,
   4792.969,
   4793.75,
   4796.875,
   4797.266,
   4797.29,
   4797.314,
   4797.363,
   4797.461,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4801.953,
   4802.148,
   4802.246,
   4802.295,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.227,
   4807.324,
   4807.422,
   4807.812,
   4809.375,
   4810.938,
   4811.719,
   4812.109,
   4812.305,
   4812.5,
   4815.625,
   4817.188,
   4817.383,
   4817.578,
   4817.969,
   4818.75,
   4821.875,
   4822.266,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.227,
   4832.324,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.285,
   4842.334,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.363,
   4847.461,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.227,
   4857.324,
   4857.373,
   4857.422,
   4857.812,
   4859.375,
   4860.938,
   4861.719,
   4862.109,
   4862.305,
   4862.354,
   4862.402,
   4862.5,
   4865.625,
   4867.188,
   4867.383,
   4867.578,
   4867.969,
   4868.75,
   4871.875,
   4872.266,
   4872.363,
   4872.461,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4877.393,
   4877.441,
   4877.539,
   4877.734,
   4878.125,
   4881.25,
   4882.031,
   4882.227,
   4882.324,
   4882.373,
   4882.422,
   4882.812,
   4884.375,
   4885.938,
   4886.719,
   4887.109,
   4887.305,
   4887.402,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.363,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4912.5,
   4915.625,
   4917.188,
   4918.75,
   4921.875,
   4922.266,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4927.441,
   4927.539,
   4927.734,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4935.938,
   4936.719,
   4937.109,
   4937.305,
   4937.402,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.48,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4952.441,
   4952.539,
   4952.734,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4965.625,
   4967.188,
   4967.578,
   4967.969,
   4968.75,
   4971.875,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5087.598,
   5087.695,
   5087.891,
   5088.281,
   5089.062,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.656,
   5098.438,
   5100,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5112.695,
   5112.891,
   5113.281,
   5114.062,
   5115.625,
   5117.188,
   5117.578,
   5117.969,
   5118.75,
   5121.875,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.539,
   5127.637,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.598,
   5137.646,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.676,
   5142.773,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.539,
   5152.637,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.666,
   5157.715,
   5157.812,
   5159.375,
   5162.5,
   5162.695,
   5162.891,
   5163.281,
   5164.062,
   5165.625,
   5167.188,
   5167.578,
   5167.676,
   5167.773,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.539,
   5177.637,
   5177.734,
   5178.125,
   5181.25,
   5182.031,
   5182.422,
   5182.617,
   5182.715,
   5182.812,
   5184.375,
   5187.5,
   5187.695,
   5187.891,
   5188.281,
   5189.062,
   5190.625,
   5192.188,
   5192.578,
   5192.773,
   5192.969,
   5193.75,
   5196.875,
   5197.656,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.812,
   5209.375,
   5212.5,
   5215.625,
   5217.188,
   5218.75,
   5225,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5237.5,
   5240.625,
   5242.188,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5265.625,
   5267.188,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5273.438,
   5275,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5300,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5315.625,
   5317.188,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5323.438,
   5325,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5373.438,
   5375,
   5376.562,
   5377.344,
   5377.734,
   5378.125,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5398.047,
   5398.438,
   5400,
   5403.125,
   5406.25,
   5407.812,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5423.438,
   5425,
   5428.125,
   5431.25,
   5432.812,
   5434.375,
   5437.5,
   5437.891,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5448.438,
   5450,
   5453.125,
   5456.25,
   5457.812,
   5459.375,
   5462.5,
   5465.625,
   5467.188,
   5467.969,
   5468.75,
   5471.875,
   5473.438,
   5475,
   5478.125,
   5481.25,
   5482.812,
   5484.375,
   5487.5,
   5490.625,
   5493.75,
   5496.875,
   5500,
   5503.125,
   5506.25,
   5512.5,
   5518.75,
   5525,
   5531.25,
   5537.5,
   5550,
   5562.5,
   5575,
   5587.5,
   5600,
   5612.5,
   5618.75,
   5625,
   5631.25,
   5637.5,
   5643.75,
   5650,
   5656.25,
   5662.5,
   5668.75,
   5675,
   5681.25,
   5687.5,
   5693.75,
   5700,
   5706.25,
   5712.5,
   5718.75,
   5725,
   5731.25,
   5737.5,
   5743.75,
   5750,
   5756.25,
   5762.5,
   5768.75,
   5775,
   5781.25,
   5787.5,
   5793.75,
   5800,
   5806.25,
   5812.5,
   5818.75,
   5825,
   5831.25,
   5837.5,
   5843.75,
   5850,
   5856.25,
   5862.5,
   5868.75,
   5875,
   5881.25,
   5887.5,
   5893.75,
   5900,
   5906.25,
   5912.5,
   5918.75,
   5925,
   5937.5,
   5943.75,
   5950,
   5962.5,
   5975,
   5987.5,
   6000,
   6012.5,
   6025,
   6037.5,
   6043.75,
   6050,
   6100,
   6125,
   6137.5,
   6143.75,
   6150,
   6175,
   6200,
   6225,
   6250,
   6300,
   6400,
   6450,
   6500,
   6550,
   6600,
   6650,
   6700,
   6750,
   6800,
   6850,
   6900,
   6950,
   7000,
   7050,
   7100,
   7150,
   7200,
   7300,
   7400,
   7500,
   7500,
   7500};
   Double_t stack0_fy166[2590] = {
   0,
   0.09640281,
   0.1023335,
   0.1085613,
   0.1150998,
   0.1219635,
   0.129225,
   0.1368478,
   0.1407825,
   0.1448472,
   0.1532401,
   0.1621128,
   0.1666955,
   0.1714234,
   0.1762267,
   0.1811885,
   0.1914281,
   0.2022439,
   0.2078295,
   0.2135881,
   0.2194372,
   0.2254785,
   0.2379386,
   0.2510876,
   0.2578771,
   0.2648713,
   0.2719738,
   0.2793084,
   0.2944261,
   0.3103632,
   0.3185905,
   0.3270591,
   0.3356565,
   0.3445325,
   0.3489888,
   0.3535976,
   0.362815,
   0.3723686,
   0.3820671,
   0.3920029,
   0.4022215,
   0.4125923,
   0.4232962,
   0.4286664,
   0.4342201,
   0.4453274,
   0.4568282,
   0.4625904,
   0.4684999,
   0.4804548,
   0.4927393,
   0.505203,
   0.5180621,
   0.5245095,
   0.5311762,
   0.5445096,
   0.5583011,
   0.5652125,
   0.5722928,
   0.5866207,
   0.5939059,
   0.6013304,
   0.6162499,
   0.6316363,
   0.6393458,
   0.6473161,
   0.6632567,
   0.6797274,
   0.6879833,
   0.6964314,
   0.713532,
   0.7178072,
   0.7222187,
   0.7310724,
   0.7488567,
   0.767189,
   0.776369,
   0.785857,
   0.804833,
   0.8244185,
   0.8342379,
   0.8442743,
   0.8645951,
   0.8696753,
   0.8749076,
   0.885419,
   0.9065248,
   0.9282697,
   0.9391521,
   0.9503959,
   0.9728834,
   0.9960673,
   1.007693,
   1.013553,
   1.019562,
   1.043598,
   1.049607,
   1.055785,
   1.068206,
   1.093137,
   1.118808,
   1.131649,
   1.14491,
   1.171432,
   1.198744,
   1.212442,
   1.219337,
   1.22641,
   1.254703,
   1.261776,
   1.269033,
   1.28364,
   1.312945,
   1.343101,
   1.358178,
   1.373738,
   1.40486,
   1.436872,
   1.452929,
   1.461002,
   1.469285,
   1.502415,
   1.510698,
   1.519181,
   1.536266,
   1.570534,
   1.605771,
   1.623389,
   1.641541,
   1.677868,
   1.715186,
   1.733908,
   1.74331,
   1.752956,
   1.791541,
   1.801187,
   1.811049,
   1.830925,
   1.870776,
   1.911722,
   1.932195,
   1.953255,
   1.99542,
   2.000697,
   2.006124,
   2.016977,
   2.038682,
   2.060388,
   2.071277,
   2.082448,
   2.127132,
   2.138303,
   2.149704,
   2.172696,
   2.218779,
   2.26609,
   2.289745,
   2.314042,
   2.362707,
   2.36879,
   2.375041,
   2.387553,
   2.412576,
   2.437599,
   2.45014,
   2.463004,
   2.51446,
   2.527324,
   2.54043,
   2.566877,
   2.61987,
   2.67423,
   2.701411,
   2.729287,
   2.785143,
   2.792125,
   2.799281,
   2.813626,
   2.842316,
   2.871007,
   2.885371,
   2.900105,
   2.959041,
   2.973774,
   2.981198,
   2.988763,
   3.019023,
   3.07964,
   3.141777,
   3.172845,
   3.204667,
   3.268452,
   3.276425,
   3.284576,
   3.300942,
   3.333674,
   3.366407,
   3.38278,
   3.399574,
   3.466752,
   3.483546,
   3.491991,
   3.500607,
   3.535069,
   3.604083,
   3.674787,
   3.710139,
   3.746308,
   3.818828,
   3.827893,
   3.837139,
   3.855732,
   3.892918,
   3.930104,
   3.948697,
   3.967755,
   4.044015,
   4.06308,
   4.07265,
   4.082424,
   4.121517,
   4.199788,
   4.279938,
   4.320013,
   4.360973,
   4.443126,
   4.453396,
   4.463848,
   4.484898,
   4.526996,
   4.569094,
   4.590143,
   4.611689,
   4.697968,
   4.719538,
   4.730348,
   4.741398,
   4.7856,
   4.874079,
   4.964648,
   5.009932,
   5.021382,
   5.032978,
   5.056172,
   5.148947,
   5.160544,
   5.172324,
   5.19608,
   5.243591,
   5.291102,
   5.314858,
   5.339141,
   5.436452,
   5.46078,
   5.472953,
   5.485408,
   5.535229,
   5.634935,
   5.736948,
   5.787955,
   5.800828,
   5.813881,
   5.839987,
   5.944412,
   5.957465,
   5.970699,
   5.997418,
   6.050856,
   6.104293,
   6.131012,
   6.158284,
   6.267649,
   6.294991,
   6.308661,
   6.322637,
   6.378582,
   6.490523,
   6.604977,
   6.662204,
   6.676621,
   6.691253,
   6.720516,
   6.837568,
   6.852199,
   6.859523,
   6.867004,
   6.896924,
   6.956765,
   7.016606,
   7.046526,
   7.077017,
   7.19936,
   7.229946,
   7.245239,
   7.260835,
   7.323351,
   7.448415,
   7.576166,
   7.640041,
   7.656105,
   7.672416,
   7.70504,
   7.835533,
   7.851845,
   7.860001,
   7.868316,
   7.901631,
   7.96826,
   8.03489,
   8.068204,
   8.102093,
   8.238137,
   8.272148,
   8.289153,
   8.306452,
   8.375875,
   8.514731,
   8.656395,
   8.727228,
   8.74501,
   8.763072,
   8.799196,
   8.943691,
   8.961753,
   8.970784,
   8.979956,
   9.01679,
   9.090457,
   9.164125,
   9.200958,
   9.210197,
   9.219583,
   9.238356,
   9.388537,
   9.426082,
   9.444855,
   9.463903,
   9.540418,
   9.693449,
   9.849316,
   9.927257,
   9.946794,
   9.966635,
   10.00632,
   10.16505,
   10.20485,
   10.24524,
   10.32603,
   10.40681,
   10.44721,
   10.45731,
   10.46759,
   10.48814,
   10.65255,
   10.69365,
   10.7142,
   10.735,
   10.81862,
   10.98586,
   11.15587,
   11.24089,
   11.26218,
   11.28379,
   11.327,
   11.49985,
   11.54316,
   11.58707,
   11.67489,
   11.76272,
   11.80663,
   11.81761,
   11.82874,
   11.85105,
   12.02948,
   12.07408,
   12.09639,
   12.11891,
   12.20951,
   12.39072,
   12.57463,
   12.66662,
   12.68962,
   12.71296,
   12.75965,
   12.9464,
   12.99316,
   13.04054,
   13.13531,
   13.23007,
   13.27745,
   13.2893,
   13.30128,
   13.32533,
   13.51766,
   13.56575,
   13.58979,
   13.60184,
   13.61404,
   13.71162,
   13.90679,
   14.10476,
   14.20379,
   14.22855,
   14.25365,
   14.3039,
   14.50489,
   14.5552,
   14.6062,
   14.7082,
   14.81021,
   14.86121,
   14.88684,
   14.91273,
   15.11985,
   15.17163,
   15.19752,
   15.21047,
   15.22361,
   15.32878,
   15.53912,
   15.75269,
   15.85954,
   15.88625,
   15.91335,
   15.96765,
   16.18484,
   16.23918,
   16.29439,
   16.40483,
   16.51526,
   16.57047,
   16.59821,
   16.6263,
   16.85102,
   16.9072,
   16.93529,
   16.94933,
   16.96361,
   17.07799,
   17.30677,
   17.32114,
   17.33571,
   17.36484,
   17.4231,
   17.53962,
   17.65614,
   17.68527,
   17.71487,
   17.77425,
   18.01179,
   18.07119,
   18.13175,
   18.25289,
   18.37402,
   18.43459,
   18.46499,
   18.4959,
   18.74313,
   18.80494,
   18.83584,
   18.85129,
   18.86699,
   18.99321,
   19.24563,
   19.26146,
   19.27758,
   19.30981,
   19.37427,
   19.5032,
   19.63212,
   19.66436,
   19.67242,
   19.68066,
   19.69713,
   19.763,
   20.02649,
   20.09237,
   20.15966,
   20.29433,
   20.429,
   20.49633,
   20.5301,
   20.56452,
   20.83987,
   20.90871,
   20.94313,
   20.96033,
   20.969,
   20.97779,
   21.11855,
   21.40006,
   21.41766,
   21.43565,
   21.47162,
   21.54356,
   21.68745,
   21.83134,
   21.86731,
   21.8763,
   21.88545,
   21.90384,
   21.97736,
   22.27147,
   22.345,
   22.42002,
   22.57025,
   22.72048,
   22.79559,
   22.83321,
   22.87155,
   23.17832,
   23.25501,
   23.29336,
   23.31253,
   23.32212,
   23.3319,
   23.4884,
   23.80138,
   23.82094,
   23.84084,
   23.88072,
   23.96048,
   24.12,
   24.27952,
   24.3194,
   24.33944,
   24.35975,
   24.44097,
   24.76586,
   24.84708,
   24.92957,
   25.0948,
   25.26003,
   25.34265,
   25.38396,
   25.42592,
   25.76162,
   25.92959,
   26.09986,
   26.44042,
   26.4617,
   26.4832,
   26.52632,
   26.61256,
   26.78505,
   26.95754,
   27.00066,
   27.02225,
   27.04406,
   27.13129,
   27.48022,
   27.56745,
   27.65544,
   27.83164,
   28.00783,
   28.09592,
   28.13997,
   28.18437,
   28.53969,
   28.71739,
   28.89626,
   29.25401,
   29.2988,
   29.34376,
   29.43367,
   29.6135,
   29.79333,
   29.88333,
   29.97359,
   30.33466,
   30.42493,
   30.51539,
   30.6964,
   31.05847,
   31.7836,
   32.14628,
   32.50878,
   32.69003,
   32.87114,
   33.23318,
   33.32369,
   33.41407,
   33.59476,
   33.95606,
   34.31663,
   34.49692,
   34.67675,
   35.03641,
   35.39519,
   35.57454,
   35.66416,
   35.75358,
   36.11127,
   36.20069,
   36.28992,
   36.46826,
   36.82485,
   37.18054,
   37.35838,
   37.53573,
   37.89042,
   38.24421,
   38.42105,
   38.50943,
   38.59758,
   38.95021,
   39.03837,
   39.12631,
   39.30207,
   39.65347,
   40.00375,
   40.17889,
   40.35337,
   40.70229,
   40.74589,
   40.78931,
   40.87616,
   41.04985,
   41.22354,
   41.31034,
   41.39675,
   41.74241,
   41.82882,
   41.87193,
   41.91489,
   42.08676,
   42.25863,
   42.34456,
   42.38753,
   42.43033,
   42.77193,
   42.94274,
   43.11244,
   43.45174,
   43.49416,
   43.53626,
   43.62047,
   43.78889,
   43.95732,
   44.04147,
   44.12504,
   44.45932,
   44.54289,
   44.58456,
   44.62602,
   44.79185,
   44.95768,
   45.0406,
   45.08206,
   45.10277,
   45.12333,
   45.45239,
   45.61692,
   45.78025,
   46.10676,
   46.14757,
   46.1881,
   46.26912,
   46.43116,
   46.59319,
   46.67418,
   46.75462,
   47.07641,
   47.15686,
   47.197,
   47.23696,
   47.39681,
   47.71638,
   48.03415,
   48.19303,
   48.35111,
   48.66714,
   48.70664,
   48.74597,
   48.82457,
   48.98177,
   49.13897,
   49.21756,
   49.29578,
   49.60863,
   49.68685,
   49.72591,
   49.76482,
   49.92046,
   50.23167,
   50.54129,
   50.6961,
   50.85005,
   51.15778,
   51.19625,
   51.23449,
   51.31086,
   51.46361,
   51.61636,
   51.69273,
   51.76844,
   52.07125,
   52.14695,
   52.18473,
   52.22218,
   52.37196,
   52.52175,
   52.59664,
   52.63409,
   52.65281,
   52.67136,
   52.96703,
   53.11487,
   53.13332,
   53.15151,
   53.1879,
   53.26066,
   53.55172,
   53.58811,
   53.5972,
   53.60613,
   53.62399,
   53.69541,
   53.83825,
   53.98109,
   54.05251,
   54.12244,
   54.40194,
   54.47182,
   54.50666,
   54.54073,
   54.67701,
   54.81329,
   54.88144,
   54.91551,
   54.93254,
   54.94101,
   54.94929,
   55.2142,
   55.34666,
   55.36321,
   55.37926,
   55.41134,
   55.4755,
   55.73213,
   55.7642,
   55.77222,
   55.78005,
   55.79554,
   55.85749,
   55.98141,
   56.10532,
   56.16728,
   56.17115,
   56.17489,
   56.18235,
   56.19726,
   56.22709,
   56.46574,
   56.52541,
   56.55518,
   56.58383,
   56.69847,
   56.8131,
   56.87042,
   56.89907,
   56.9134,
   56.92057,
   56.92745,
   57.14729,
   57.25721,
   57.27095,
   57.28419,
   57.31051,
   57.36315,
   57.57371,
   57.60002,
   57.61306,
   57.62565,
   57.67605,
   57.77684,
   57.87763,
   57.92803,
   57.93427,
   57.9403,
   57.95237,
   57.97651,
   58.16958,
   58.21785,
   58.24198,
   58.26514,
   58.35772,
   58.45031,
   58.4966,
   58.51975,
   58.53132,
   58.53711,
   58.54274,
   58.72071,
   58.80969,
   58.82082,
   58.83165,
   58.85309,
   58.89598,
   59.06752,
   59.08897,
   59.09965,
   59.11002,
   59.1515,
   59.23446,
   59.31742,
   59.3589,
   59.36409,
   59.36913,
   59.3792,
   59.39933,
   59.56042,
   59.60069,
   59.62083,
   59.64049,
   59.71899,
   59.87593,
   60.02949,
   60.10627,
   60.12536,
   60.14419,
   60.18186,
   60.33253,
   60.35136,
   60.36078,
   60.37005,
   60.40709,
   60.48119,
   60.55529,
   60.59233,
   60.62892,
   60.7749,
   60.81139,
   60.82964,
   60.84766,
   60.91961,
   61.06348,
   61.20525,
   61.27614,
   61.29379,
   61.31123,
   61.3461,
   61.4856,
   61.50303,
   61.51175,
   61.52033,
   61.55457,
   61.62305,
   61.69152,
   61.72576,
   61.73428,
   61.74266,
   61.75942,
   61.89347,
   61.92698,
   61.94374,
   61.96017,
   62.02554,
   62.15628,
   62.28327,
   62.34677,
   62.36255,
   62.3779,
   62.40859,
   62.53137,
   62.54672,
   62.55439,
   62.56186,
   62.59139,
   62.65046,
   62.70953,
   62.73907,
   62.74643,
   62.7535,
   62.76764,
   62.88076,
   62.90904,
   62.92318,
   62.92671,
   62.93009,
   62.93683,
   62.99071,
   63.09848,
   63.2007,
   63.25178,
   63.26447,
   63.27652,
   63.30061,
   63.39697,
   63.40902,
   63.41504,
   63.41802,
   63.42085,
   63.44346,
   63.48869,
   63.53392,
   63.55654,
   63.56219,
   63.56749,
   63.57805,
   63.66257,
   63.6837,
   63.69427,
   63.69943,
   63.70434,
   63.74364,
   63.82224,
   63.89511,
   63.93149,
   63.94056,
   63.94894,
   63.9657,
   64.03273,
   64.04111,
   64.0453,
   64.0474,
   64.04933,
   64.0647,
   64.09543,
   64.12616,
   64.14152,
   64.14537,
   64.14892,
   64.15593,
   64.21197,
   64.22598,
   64.23299,
   64.23642,
   64.23959,
   64.26498,
   64.31577,
   64.31733,
   64.31875,
   64.32161,
   64.32732,
   64.33874,
   64.36158,
   64.38441,
   64.39012,
   64.39523,
   64.4054,
   64.44611,
   64.45619,
   64.46515,
   64.48308,
   64.50101,
   64.50997,
   64.51222,
   64.51425,
   64.51813,
   64.54923,
   64.557,
   64.56089,
   64.56281,
   64.56446,
   64.57766,
   64.60405,
   64.60488,
   64.60557,
   64.60693,
   64.60964,
   64.61508,
   64.62594,
   64.63681,
   64.63953,
   64.64171,
   64.64598,
   64.66306,
   64.66727,
   64.67037,
   64.67658,
   64.68279,
   64.6859,
   64.68667,
   64.68728,
   64.68824,
   64.69597,
   64.6979,
   64.69886,
   64.69934,
   64.69954,
   64.70104,
   64.70402,
   64.70411,
   64.704,
   64.70377,
   64.70332,
   64.70242,
   64.70151,
   64.70129,
   64.70055,
   64.69888,
   64.69222,
   64.69053,
   64.68764,
   64.68185,
   64.67607,
   64.67317,
   64.67245,
   64.67209,
   64.67159,
   64.66952,
   64.65297,
   64.64883,
   64.64676,
   64.64573,
   64.64444,
   64.63365,
   64.61206,
   64.61065,
   64.60898,
   64.60565,
   64.59898,
   64.58565,
   64.57232,
   64.56898,
   64.56813,
   64.56713,
   64.56515,
   64.5572,
   64.5254,
   64.51746,
   64.50823,
   64.48975,
   64.47128,
   64.46204,
   64.45731,
   64.45205,
   64.40991,
   64.39937,
   64.3941,
   64.39147,
   64.38861,
   64.36494,
   64.31761,
   64.31463,
   64.31135,
   64.30478,
   64.29165,
   64.26539,
   64.23913,
   64.23257,
   64.23093,
   64.22914,
   64.22554,
   64.21112,
   64.15343,
   64.13901,
   64.12337,
   64.09197,
   64.06057,
   64.04487,
   64.03696,
   64.02848,
   63.96063,
   63.94366,
   63.93518,
   63.93094,
   63.9288,
   63.92652,
   63.89012,
   63.81731,
   63.81276,
   63.80792,
   63.79822,
   63.77881,
   63.73999,
   63.70117,
   63.69147,
   63.68652,
   63.68138,
   63.6608,
   63.5785,
   63.55792,
   63.53631,
   63.49293,
   63.44954,
   63.42785,
   63.41698,
   63.40561,
   63.31462,
   63.26902,
   63.22156,
   63.12665,
   63.12072,
   63.11461,
   63.10229,
   63.07767,
   63.02843,
   62.97919,
   62.96688,
   62.96068,
   62.95433,
   62.92891,
   62.82725,
   62.80184,
   62.77582,
   62.72363,
   62.67144,
   62.64534,
   62.6323,
   62.61898,
   62.51239,
   62.45907,
   62.40495,
   62.29672,
   62.18753,
   62.07813,
   61.96847,
   61.85901,
   61.74976,
   61.64139,
   61.58722,
   61.5339,
   61.42725,
   61.414,
   61.40098,
   61.37492,
   61.32282,
   61.27071,
   61.25768,
   61.25117,
   61.24484,
   61.21957,
   61.1185,
   61.09324,
   61.08699,
   61.08092,
   61.06876,
   61.02014,
   60.97151,
   60.9472,
   60.93504,
   60.92336,
   60.83057,
   60.78419,
   60.74032,
   60.65257,
   60.64709,
   60.64434,
   60.64175,
   60.63148,
   60.61093,
   60.56983,
   60.52874,
   60.51847,
   60.51333,
   60.50849,
   60.48944,
   60.41324,
   60.39419,
   60.3895,
   60.38514,
   60.3764,
   60.34148,
   60.30655,
   60.28908,
   60.28035,
   60.27819,
   60.27621,
   60.27226,
   60.20898,
   60.17735,
   60.14905,
   60.09251,
   60.08557,
   60.07935,
   60.06691,
   60.04203,
   60.01715,
   60.01092,
   60.00781,
   60.00633,
   60.00499,
   59.99422,
   59.95115,
   59.94038,
   59.93771,
   59.93543,
   59.93086,
   59.91258,
   59.8943,
   59.88516,
   59.88059,
   59.87945,
   59.87848,
   59.87658,
   59.84624,
   59.83108,
   59.81875,
   59.79424,
   59.79123,
   59.78883,
   59.78404,
   59.77445,
   59.76486,
   59.76246,
   59.76126,
   59.76067,
   59.76022,
   59.75661,
   59.74217,
   59.73856,
   59.73765,
   59.73699,
   59.73569,
   59.7305,
   59.72532,
   59.72272,
   59.72143,
   59.72084,
   59.7204,
   59.71335,
   59.70983,
   59.70751,
   59.70298,
   59.70242,
   59.70206,
   59.70134,
   59.69991,
   59.69847,
   59.69778,
   59.69725,
   59.69295,
   59.69062,
   59.68728,
   59.68561,
   59.683,
   59.67765,
   59.67699,
   59.67597,
   59.6739,
   59.66977,
   59.66564,
   59.6635,
   59.66048,
   59.64842,
   59.6454,
   59.64465,
   59.6437,
   59.64161,
   59.63326,
   59.62491,
   59.62073,
   59.61864,
   59.61759,
   59.6162,
   59.59408,
   59.58302,
   59.58233,
   59.58148,
   59.57972,
   59.57619,
   59.56912,
   59.54088,
   59.53735,
   59.53306,
   59.52431,
   59.5068,
   59.4893,
   59.48047,
   59.46989,
   59.42757,
   59.41699,
   59.41434,
   59.413,
   59.41143,
   59.40517,
   59.38013,
   59.35509,
   59.34256,
   59.3363,
   59.33317,
   59.32958,
   59.27136,
   59.24225,
   59.24043,
   59.23846,
   59.2343,
   59.22597,
   59.20931,
   59.1427,
   59.13437,
   59.1322,
   59.12985,
   59.12515,
   59.10636,
   59.06876,
   59.03117,
   59.01235,
   58.99139,
   58.90753,
   58.88657,
   58.88133,
   58.87871,
   58.87587,
   58.8643,
   58.81804,
   58.77178,
   58.74865,
   58.73708,
   58.7313,
   58.7251,
   58.62397,
   58.5734,
   58.567,
   58.56015,
   58.54644,
   58.51904,
   58.40943,
   58.39573,
   58.39228,
   58.3886,
   58.38123,
   58.35175,
   58.29278,
   58.23382,
   58.20434,
   58.17288,
   58.04685,
   58.01534,
   58.00747,
   58.00353,
   57.99945,
   57.98272,
   57.91577,
   57.84882,
   57.81535,
   57.79861,
   57.79024,
   57.78599,
   57.78156,
   57.64006,
   57.56931,
   57.56045,
   57.55115,
   57.53254,
   57.49533,
   57.34649,
   57.32788,
   57.32323,
   57.3184,
   57.30866,
   57.26968,
   57.19173,
   57.11377,
   57.0748,
   57.03422,
   56.87152,
   56.83085,
   56.81045,
   56.7893,
   56.70471,
   56.62011,
   56.57781,
   56.55666,
   56.54609,
   56.54079,
   56.53531,
   56.35992,
   56.27222,
   56.26126,
   56.24997,
   56.22731,
   56.18199,
   56.0007,
   55.97804,
   55.96662,
   55.95494,
   55.90823,
   55.8148,
   55.72138,
   55.67467,
   55.62676,
   55.4347,
   55.38668,
   55.36267,
   55.33805,
   55.2396,
   55.04258,
   54.84123,
   54.74055,
   54.72797,
   54.71519,
   54.68952,
   54.63818,
   54.43281,
   54.40714,
   54.39427,
   54.38121,
   54.32898,
   54.22451,
   54.12005,
   54.06781,
   54.0149,
   53.80287,
   53.74986,
   53.72335,
   53.69654,
   53.58921,
   53.3745,
   53.15767,
   53.04925,
   53.02208,
   52.99476,
   52.94012,
   52.72155,
   52.66682,
   52.61185,
   52.50189,
   52.39194,
   52.33696,
   52.28177,
   52.06087,
   51.95033,
   51.83951,
   51.61785,
   51.39563,
   51.28452,
   51.1732,
   50.95048,
   50.7273,
   50.61566,
   50.55984,
   50.50387,
   50.27986,
   50.16776,
   50.05525,
   49.83024,
   49.60384,
   49.49063,
   49.46229,
   49.43375,
   49.37667,
   49.14837,
   49.09118,
   49.03349,
   48.9181,
   48.80272,
   48.74503,
   48.73058,
   48.71596,
   48.68672,
   48.45284,
   48.39437,
   48.36514,
   48.33554,
   48.21671,
   47.97904,
   47.73694,
   47.61587,
   47.58552,
   47.55461,
   47.4928,
   47.24553,
   47.21462,
   47.19917,
   47.19139,
   47.18349,
   47.12024,
   46.99374,
   46.86724,
   46.80399,
   46.78817,
   46.77197,
   46.73956,
   46.48032,
   46.4155,
   46.3831,
   46.375,
   46.36674,
   46.35012,
   46.21717,
   45.95127,
   45.67857,
   45.54216,
   45.508,
   45.47302,
   45.40307,
   45.12325,
   45.08827,
   45.07079,
   45.06204,
   45.05308,
   44.98139,
   44.83801,
   44.69463,
   44.62294,
   44.60502,
   44.58673,
   44.55005,
   44.25661,
   44.18325,
   44.14657,
   44.12812,
   44.10939,
   43.95954,
   43.65985,
   43.65043,
   43.64089,
   43.62181,
   43.58364,
   43.5073,
   43.35462,
   43.20194,
   43.16377,
   43.12498,
   43.04742,
   42.73714,
   42.65948,
   42.5809,
   42.42374,
   42.26658,
   42.188,
   42.16835,
   42.14856,
   42.10889,
   41.79149,
   41.71214,
   41.67246,
   41.63264,
   41.47292,
   41.15347,
   40.83307,
   40.19229,
   40.11222,
   40.0324,
   39.87277,
   39.71314,
   39.63333,
   39.5935,
   39.55385,
   39.23668,
   39.15738,
   39.11774,
   39.09791,
   39.07828,
   38.92119,
   38.60701,
   38.58747,
   38.56807,
   38.52928,
   38.45169,
   38.29652,
   38.14135,
   38.10256,
   38.06427,
   37.98783,
   37.68209,
   37.6057,
   37.53058,
   37.38036,
   37.23013,
   37.15502,
   37.13624,
   37.12685,
   37.11765,
   37.08083,
   36.78631,
   36.71268,
   36.67587,
   36.65746,
   36.63941,
   36.49542,
   36.20743,
   36.18954,
   36.17198,
   36.13687,
   36.06665,
   35.92621,
   35.78577,
   35.75066,
   35.74194,
   35.73341,
   35.71633,
   35.64803,
   35.37483,
   35.30653,
   35.24029,
   35.10782,
   34.97535,
   34.90911,
   34.89255,
   34.88428,
   34.8762,
   34.84419,
   34.58808,
   34.52406,
   34.49204,
   34.47604,
   34.47203,
   34.46818,
   34.46047,
   34.33712,
   34.09044,
   34.07509,
   34.0603,
   34.03071,
   33.97153,
   33.85318,
   33.73482,
   33.70523,
   33.69784,
   33.69076,
   33.67662,
   33.62007,
   33.39384,
   33.33729,
   33.28337,
   33.17571,
   33.06806,
   33.01423,
   33.00077,
   32.99404,
   32.99068,
   32.98748,
   32.96197,
   32.75786,
   32.70684,
   32.68132,
   32.66857,
   32.66227,
   32.65625,
   32.55986,
   32.36708,
   32.35503,
   32.34367,
   32.32098,
   32.27559,
   32.18482,
   32.09405,
   32.07135,
   32.06568,
   32.06025,
   32.04959,
   32.00692,
   31.83627,
   31.7936,
   31.79094,
   31.78843,
   31.78341,
   31.77339,
   31.75334,
   31.67316,
   31.59297,
   31.55288,
   31.5329,
   31.51403,
   31.36307,
   31.32532,
   31.30645,
   31.29702,
   31.2923,
   31.28784,
   31.21649,
   31.07381,
   31.06489,
   31.05635,
   31.03938,
   31.00544,
   30.93757,
   30.8697,
   30.85273,
   30.84433,
   30.83619,
   30.80361,
   30.67332,
   30.64074,
   30.60905,
   30.54584,
   30.48263,
   30.45103,
   30.43523,
   30.41972,
   30.29564,
   30.23362,
   30.17204,
   30.04886,
   29.92542,
   29.86368,
   29.83273,
   29.80157,
   29.67692,
   29.64575,
   29.61423,
   29.55107,
   29.48792,
   29.45634,
   29.44055,
   29.42457,
   29.2966,
   29.23261,
   29.16806,
   28.90984,
   28.84527,
   28.81308,
   28.78118,
   28.65359,
   28.62169,
   28.61379,
   28.60604,
   28.59055,
   28.52856,
   28.46657,
   28.43558,
   28.42008,
   28.40525,
   28.28736,
   28.22848,
   28.17396,
   28.06492,
   28.0581,
   28.0547,
   28.05164,
   28.03948,
   28.01515,
   27.96649,
   27.91783,
   27.90566,
   27.89958,
   27.89815,
   27.89686,
   27.89427,
   27.87359,
   27.79084,
   27.77015,
   27.76756,
   27.76627,
   27.76522,
   27.76112,
   27.75293,
   27.72015,
   27.68737,
   27.67098,
   27.66278,
   27.66086,
   27.65941,
   27.65653,
   27.61036,
   27.58727,
   27.57464,
   27.54945,
   27.54787,
   27.54709,
   27.54689,
   27.54683,
   27.54678,
   27.54635,
   27.54549,
   27.54378,
   27.54207,
   27.54164,
   27.54143,
   27.54137,
   27.54162,
   27.54219,
   27.54674,
   27.56494,
   27.56949,
   27.57075,
   27.57317,
   27.57799,
   27.5973,
   27.61661,
   27.62626,
   27.63109,
   27.63229,
   27.63403,
   27.63758,
   27.69428,
   27.72264,
   27.72361,
   27.72473,
   27.72696,
   27.73142,
   27.74034,
   27.75818,
   27.82954,
   27.834,
   27.83623,
   27.83735,
   27.83861,
   27.8488,
   27.86919,
   27.90996,
   27.95074,
   27.96093,
   27.96603,
   27.9713,
   27.9929,
   28.07926,
   28.10085,
   28.12221,
   28.16477,
   28.20733,
   28.22861,
   28.23925,
   28.24191,
   28.2444,
   28.24924,
   28.32663,
   28.36533,
   28.36654,
   28.36755,
   28.36952,
   28.37347,
   28.38135,
   28.39712,
   28.4602,
   28.46796,
   28.47326,
   28.48385,
   28.50505,
   28.52625,
   28.53154,
   28.53419,
   28.53552,
   28.53607,
   28.54004,
   28.55593,
   28.55991,
   28.5609,
   28.56102,
   28.56096,
   28.56072,
   28.56024,
   28.55829,
   28.55052,
   28.54274,
   28.53885,
   28.53691,
   28.53642,
   28.53618,
   28.53546,
   28.53228,
   28.48146,
   28.45605,
   28.45526,
   28.45486,
   28.45425,
   28.45148,
   28.44594,
   28.43487,
   28.41272,
   28.32414,
   28.31307,
   28.29722,
   28.26537,
   28.20166,
   28.13795,
   28.12202,
   28.11406,
   28.11008,
   28.10908,
   28.10787,
   28.10528,
   28.06382,
   27.89796,
   27.85649,
   27.84613,
   27.84354,
   27.84045,
   27.83412,
   27.80881,
   27.70755,
   27.60629,
   27.55566,
   27.53034,
   27.52401,
   27.52085,
   27.51927,
   27.5175,
   27.50274,
   27.26657,
   27.14849,
   27.14111,
   27.13288,
   27.11627,
   27.08305,
   27.01661,
   26.75085,
   26.71763,
   26.71556,
   26.71334,
   26.7088,
   26.69973,
   26.68157,
   26.60893,
   26.46367,
   26.3184,
   26.28209,
   26.26393,
   26.25485,
   26.25031,
   26.24551,
   26.16801,
   25.85801,
   25.78051,
   25.76113,
   25.75137,
   25.74124,
   25.70075,
   25.53876,
   25.37677,
   25.29578,
   25.25529,
   25.23504,
   25.21428,
   24.88178,
   24.71554,
   24.69469,
   24.6737,
   24.63172,
   24.54775,
   24.21191,
   24.16992,
   24.12809,
   24.04446,
   23.87722,
   23.70997,
   23.62638,
   23.54413,
   23.21513,
   23.13288,
   23.11231,
   23.10203,
   23.09201,
   23.05201,
   22.89201,
   22.732,
   22.652,
   22.612,
   22.592,
   22.57262,
   22.26446,
   22.11038,
   22.10075,
   22.09593,
   22.0913,
   22.07292,
   22.03616,
   21.96263,
   21.66854,
   21.63178,
   21.62267,
   21.61397,
   21.59657,
   21.52697,
   21.38777,
   21.24856,
   21.17896,
   21.11352,
   20.85191,
   20.78651,
   20.77016,
   20.76198,
   20.75798,
   20.75416,
   20.72364,
   20.60154,
   20.47945,
   20.4184,
   20.38788,
   20.37261,
   20.3688,
   20.36521,
   20.35813,
   20.13154,
   20.01825,
   20.00417,
   19.9911,
   19.96495,
   19.91266,
   19.70347,
   19.67733,
   19.67079,
   19.66473,
   19.65271,
   19.60462,
   19.50844,
   19.41226,
   19.36417,
   19.36125,
   19.35849,
   19.35297,
   19.34194,
   19.31989,
   19.14342,
   19.0993,
   19.08827,
   19.08276,
   19.08,
   19.07743,
   19.05719,
   18.97625,
   18.89532,
   18.85485,
   18.83461,
   18.8245,
   18.8195,
   18.81485,
   18.66594,
   18.59149,
   18.58218,
   18.57353,
   18.55629,
   18.52182,
   18.38394,
   18.36671,
   18.3624,
   18.35827,
   18.35021,
   18.31794,
   18.25342,
   18.18889,
   18.15662,
   18.12585,
   18.00322,
   17.97256,
   17.95725,
   17.94242,
   17.88306,
   17.7644,
   17.64711,
   17.58846,
   17.5294,
   17.41114,
   17.39636,
   17.38893,
   17.38134,
   17.35099,
   17.29029,
   17.22959,
   17.19924,
   17.19543,
   17.19148,
   17.18358,
   17.16779,
   17.04144,
   17.00985,
   16.99406,
   16.97749,
   16.91114,
   16.84479,
   16.81162,
   16.79503,
   16.78674,
   16.78259,
   16.7783,
   16.63836,
   16.56839,
   16.55965,
   16.55518,
   16.55057,
   16.53212,
   16.49523,
   16.34767,
   16.32922,
   16.31997,
   16.31028,
   16.27151,
   16.19399,
   16.11646,
   16.0777,
   16.07285,
   16.06782,
   16.0577,
   16.03746,
   15.87554,
   15.83507,
   15.81483,
   15.79393,
   15.71006,
   15.54226,
   15.37008,
   15.28398,
   15.26236,
   15.24048,
   15.19672,
   15.0217,
   14.97787,
   14.93384,
   14.84578,
   14.75771,
   14.71368,
   14.66978,
   14.49429,
   14.45042,
   14.42848,
   14.40679,
   14.3202,
   14.14704,
   13.97764,
   13.89294,
   13.88236,
   13.87706,
   13.8719,
   13.85135,
   13.81025,
   13.64585,
   13.6253,
   13.61502,
   13.60505,
   13.56541,
   13.48614,
   13.40687,
   13.36723,
   13.35739,
   13.34788,
   13.32886,
   13.17665,
   13.1386,
   13.11957,
   13.11484,
   13.11028,
   13.10117,
   13.02826,
   12.88244,
   12.74261,
   12.6727,
   12.65533,
   12.6385,
   12.60484,
   12.47023,
   12.4534,
   12.44499,
   12.43674,
   12.40409,
   12.33877,
   12.27346,
   12.2408,
   12.23265,
   12.22464,
   12.20861,
   12.08044,
   12.01642,
   11.95267,
   11.82517,
   11.69643,
   11.63206,
   11.61593,
   11.59943,
   11.56644,
   11.43448,
   11.41799,
   11.40974,
   11.4056,
   11.40132,
   11.36706,
   11.29855,
   11.23004,
   11.19579,
   11.18723,
   11.17827,
   11.16031,
   11.01661,
   10.98068,
   10.96272,
   10.95823,
   10.95359,
   10.94411,
   10.86827,
   10.7166,
   10.71176,
   10.70674,
   10.69671,
   10.67665,
   10.63653,
   10.55628,
   10.47604,
   10.45594,
   10.43473,
   10.39232,
   10.22265,
   10.20144,
   10.19084,
   10.18554,
   10.18,
   10.13533,
   10.046,
   9.956671,
   9.912006,
   9.90084,
   9.889258,
   9.865889,
   9.678938,
   9.6322,
   9.608831,
   9.597068,
   9.584939,
   9.487911,
   9.293854,
   9.287772,
   9.281536,
   9.269063,
   9.244117,
   9.194226,
   9.094442,
   8.994659,
   8.969713,
   8.944334,
   8.893542,
   8.690375,
   8.639556,
   8.588391,
   8.486062,
   8.28152,
   8.077562,
   8.026572,
   8.001077,
   7.988338,
   7.97577,
   7.87522,
   7.674121,
   7.661682,
   7.649418,
   7.624892,
   7.575838,
   7.477731,
   7.379624,
   7.355098,
   7.331323,
   7.283943,
   7.094423,
   7.047131,
   7.001807,
   6.911159,
   6.820511,
   6.775187,
   6.763856,
   6.758218,
   6.752847,
   6.731365,
   6.559507,
   6.516543,
   6.495061,
   6.48432,
   6.474173,
   6.393405,
   6.23187,
   6.226822,
   6.224329,
   6.221975,
   6.212559,
   6.193727,
   6.156063,
   6.080736,
   6.005409,
   5.986577,
   5.981987,
   5.977627,
   5.968907,
   5.934026,
   5.794504,
   5.759654,
   5.727551,
   5.663345,
   5.599139,
   5.567036,
   5.55901,
   5.554997,
   5.551268,
   5.536573,
   5.419011,
   5.38962,
   5.374925,
   5.367578,
   5.365768,
   5.364094,
   5.360745,
   5.307161,
   5.199992,
   5.193396,
   5.187309,
   5.175136,
   5.150788,
   5.102093,
   5.053398,
   5.041225,
   5.038205,
   5.035444,
   5.029922,
   5.007836,
   4.91949,
   4.897404,
   4.877329,
   4.837267,
   4.797205,
   4.777174,
   4.772166,
   4.769662,
   4.767291,
   4.758193,
   4.685409,
   4.667212,
   4.658114,
   4.653565,
   4.651357,
   4.649283,
   4.616104,
   4.549745,
   4.545611,
   4.541807,
   4.5342,
   4.518985,
   4.488556,
   4.458127,
   4.450519,
   4.446834,
   4.443317,
   4.429248,
   4.372972,
   4.358903,
   4.345708,
   4.319416,
   4.293124,
   4.279978,
   4.273434,
   4.267217,
   4.217475,
   4.192672,
   4.168826,
   4.121132,
   4.074673,
   4.051488,
   4.028527,
   3.937232,
   3.891617,
   3.845702,
   3.822726,
   3.799411,
   3.752782,
   3.705239,
   3.68143,
   3.66944,
   3.657242,
   3.608451,
   3.596254,
   3.583775,
   3.558743,
   3.533711,
   3.521196,
   3.514938,
   3.508525,
   3.457165,
   3.431463,
   3.405155,
   3.352539,
   3.298858,
   3.271969,
   3.258459,
   3.244758,
   3.189955,
   3.176254,
   3.162371,
   3.13454,
   3.078805,
   3.022473,
   2.994302,
   2.965901,
   2.909097,
   2.680767,
   2.623787,
   2.567089,
   2.538741,
   2.510637,
   2.45443,
   2.398812,
   2.371036,
   2.357188,
   2.343502,
   2.288761,
   2.275076,
   2.261578,
   2.234684,
   2.181,
   2.128301,
   2.101952,
   2.0762,
   2.024713,
   2.018299,
   2.012029,
   1.999489,
   1.974408,
   1.949328,
   1.936845,
   1.924663,
   1.875934,
   1.863752,
   1.851857,
   1.828256,
   1.804655,
   1.792854,
   1.786954,
   1.781194,
   1.735603,
   1.712807,
   1.69083,
   1.646924,
   1.641451,
   1.636182,
   1.625642,
   1.604563,
   1.583484,
   1.573002,
   1.562912,
   1.522551,
   1.512461,
   1.502702,
   1.483439,
   1.464175,
   1.454544,
   1.449728,
   1.445059,
   1.408389,
   1.390054,
   1.37261,
   1.337807,
   1.333458,
   1.329341,
   1.321105,
   1.304635,
   1.288164,
   1.279974,
   1.2722,
   1.241103,
   1.233329,
   1.229528,
   1.225868,
   1.211227,
   1.18207,
   1.154559,
   1.140804,
   1.127855,
   1.102062,
   1.098838,
   1.095809,
   1.089774,
   1.077706,
   1.065637,
   1.059628,
   1.05399,
   1.031435,
   1.025797,
   1.020406,
   1.009882,
   0.9889224,
   0.9692949,
   0.9594811,
   0.9502827,
   0.9319888,
   0.929702,
   0.9275519,
   0.9232892,
   0.9147638,
   0.9062384,
   0.9019852,
   0.8980103,
   0.8821111,
   0.8781362,
   0.8743274,
   0.8669077,
   0.8521216,
   0.8382514,
   0.8313163,
   0.8247806,
   0.811791,
   0.7994787,
   0.7933814,
   0.790333,
   0.7874625,
   0.7759809,
   0.7703344,
   0.764911,
   0.7540906,
   0.7438052,
   0.7386625,
   0.7337393,
   0.7239467,
   0.7145164,
   0.7052429,
   0.6962504,
   0.6874614,
   0.678797,
   0.6703916,
   0.6539061,
   0.6379293,
   0.622335,
   0.6070147,
   0.5919035,
   0.5621286,
   0.5326711,
   0.5033873,
   0.4742367,
   0.4452794,
   0.4166119,
   0.402434,
   0.3883888,
   0.3744848,
   0.3607389,
   0.3471832,
   0.3338377,
   0.3207022,
   0.3077907,
   0.2951354,
   0.2827534,
   0.2706337,
   0.2587856,
   0.2472385,
   0.2360056,
   0.2250667,
   0.2144261,
   0.2041088,
   0.194125,
   0.1844471,
   0.1750754,
   0.1660303,
   0.1573195,
   0.1489109,
   0.1408018,
   0.1330078,
   0.1255354,
   0.1183501,
   0.1114471,
   0.104838,
   0.09852835,
   0.09248327,
   0.08669686,
   0.08117714,
   0.0759291,
   0.07091907,
   0.06614053,
   0.06159872,
   0.05729832,
   0.05320772,
   0.04932035,
   0.04563928,
   0.04216899,
   0.0388806,
   0.03576777,
   0.032832,
   0.0300776,
   0.02747872,
   0.0250295,
   0.02273033,
   0.02058535,
   0.01668446,
   0.01492295,
   0.01329123,
   0.01035336,
   0.007838609,
   0.005702614,
   0.003916831,
   0.002444112,
   0.001259585,
   0.0003324201,
   0,
   0,
   0,
   0,
   0,
   0,
   0.0001967518,
   0.001476378,
   0.003032553,
   0.004799961,
   0.006723496,
   0.0108595,
   0.01937031,
   0.02338069,
   0.02707093,
   0.03037042,
   0.03323631,
   0.03564739,
   0.03759918,
   0.03909988,
   0.04016717,
   0.04082566,
   0.04110491,
   0.04103786,
   0.04065964,
   0.04000659,
   0.03911536,
   0.03802226,
   0.03676258,
   0.03387633,
   0.03069966,
   0.02743299,
   0.02743299,
   0};
   graph = new TGraph(2590,stack0_fx166,stack0_fy166);
   graph->SetName("stack0");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(92);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack0166 = new TH1F("Graph_stack0166","Projection of full_model",2590,2000,8000);
   Graph_stack0166->SetMinimum(0);
   Graph_stack0166->SetMaximum(71.17452);
   Graph_stack0166->SetDirectory(0);
   Graph_stack0166->SetStats(0);
   Graph_stack0166->SetLineWidth(2);
   Graph_stack0166->SetMarkerStyle(20);
   Graph_stack0166->SetMarkerSize(0.2);
   Graph_stack0166->GetXaxis()->SetNdivisions(505);
   Graph_stack0166->GetXaxis()->SetLabelFont(132);
   Graph_stack0166->GetXaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack0166->GetXaxis()->SetTitleFont(132);
   Graph_stack0166->GetYaxis()->SetLabelFont(132);
   Graph_stack0166->GetYaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack0166->GetYaxis()->SetTitleFont(132);
   Graph_stack0166->GetZaxis()->SetLabelFont(132);
   Graph_stack0166->GetZaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack0166->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack0166);
   
   graph->Draw("f");
   
   Double_t full_mod_fx167[127] = {
   2400,
   2400,
   2500,
   2600,
   2700,
   2800,
   2850,
   2900,
   2950,
   3000,
   3050,
   3100,
   3150,
   3200,
   3250,
   3275,
   3300,
   3325,
   3350,
   3375,
   3400,
   3500,
   3550,
   3600,
   3625,
   3650,
   3675,
   3700,
   3750,
   3775,
   3800,
   3825,
   3850,
   3875,
   3900,
   3925,
   3950,
   3975,
   4000,
   4050,
   4075,
   4100,
   4150,
   4175,
   4200,
   4225,
   4250,
   4275,
   4300,
   4350,
   4400,
   4425,
   4450,
   4500,
   4525,
   4550,
   4575,
   4600,
   4650,
   4675,
   4687.5,
   4700,
   4712.5,
   4725,
   4750,
   4762.5,
   4775,
   4787.5,
   4800,
   4825,
   4850,
   4862.5,
   4875,
   4887.5,
   4900,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5300,
   5312.5,
   5325,
   5337.5,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5525,
   5550,
   5600,
   5700,
   5800,
   5900,
   6000,
   6050,
   6100,
   6200,
   6300,
   6400,
   6500,
   6600,
   6700,
   6800,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7600,
   7600};
   Double_t full_mod_fy167[127] = {
   0,
   0.3430602,
   0.3430602,
   0.5842128,
   1.023869,
   1.825377,
   2.437424,
   3.241631,
   4.281662,
   5.606648,
   7.275276,
   9.351606,
   11.88479,
   14.88857,
   18.36815,
   20.32257,
   22.46926,
   24.85065,
   27.48576,
   30.34507,
   33.34859,
   45.39293,
   51.06991,
   56.42607,
   58.94511,
   61.20293,
   63.10688,
   64.70437,
   67.47185,
   68.68749,
   69.7053,
   70.49832,
   71.08672,
   71.49183,
   71.71408,
   71.74263,
   71.57077,
   71.20735,
   70.6922,
   69.5951,
   69.26975,
   69.20496,
   69.64504,
   69.85242,
   69.83103,
   69.48611,
   68.80647,
   67.83325,
   66.62512,
   63.81525,
   60.81548,
   59.09515,
   57.11396,
   52.75049,
   50.72926,
   49.00505,
   47.68491,
   46.78581,
   45.46188,
   44.88099,
   44.75699,
   44.83427,
   45.1231,
   45.59635,
   46.61492,
   46.86704,
   46.77177,
   46.32007,
   45.54165,
   43.52343,
   41.67694,
   41.00157,
   40.53074,
   40.2423,
   40.11432,
   39.95351,
   40.26315,
   40.76654,
   41.10792,
   41.14628,
   41.12043,
   41.31412,
   42.29706,
   42.69653,
   42.79346,
   42.70305,
   42.5981,
   42.17829,
   41.40285,
   40.34232,
   37.73564,
   35.05671,
   32.71788,
   30.78351,
   29.13478,
   26.23068,
   23.62968,
   21.40535,
   19.61812,
   18.23815,
   17.18266,
   16.35646,
   15.67685,
   14.53177,
   12.34453,
   9.835125,
   7.262122,
   5.101257,
   4.241309,
   3.53197,
   2.511768,
   1.892865,
   1.513617,
   1.264798,
   1.088027,
   0.9533984,
   0.8437424,
   0.7490448,
   0.6641588,
   0.586868,
   0.5164104,
   0.4525988,
   0.3953659,
   0.3445632,
   0.3445632,
   0.3445632,
   0};
   graph = new TGraph(127,full_mod_fx167,full_mod_fy167);
   graph->SetName("full_mod");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_full_mod167 = new TH1F("Graph_full_mod167","Projection of full_model",127,1880,8120);
   Graph_full_mod167->SetMinimum(0);
   Graph_full_mod167->SetMaximum(78.91689);
   Graph_full_mod167->SetDirectory(0);
   Graph_full_mod167->SetStats(0);
   Graph_full_mod167->SetLineWidth(2);
   Graph_full_mod167->SetMarkerStyle(20);
   Graph_full_mod167->SetMarkerSize(0.2);
   Graph_full_mod167->GetXaxis()->SetNdivisions(505);
   Graph_full_mod167->GetXaxis()->SetLabelFont(132);
   Graph_full_mod167->GetXaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetXaxis()->SetTitleOffset(0.85);
   Graph_full_mod167->GetXaxis()->SetTitleFont(132);
   Graph_full_mod167->GetYaxis()->SetLabelFont(132);
   Graph_full_mod167->GetYaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetYaxis()->SetTitleOffset(0.74);
   Graph_full_mod167->GetYaxis()->SetTitleFont(132);
   Graph_full_mod167->GetZaxis()->SetLabelFont(132);
   Graph_full_mod167->GetZaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetZaxis()->SetTitleOffset(0.8);
   Graph_full_mod167->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_mod167);
   
   graph->Draw("l");
   
   Double_t h_data_to_fit_fx3175[50] = {
   2550,
   2650,
   2750,
   2850,
   2950,
   3050,
   3150,
   3250,
   3350,
   3450,
   3550,
   3650,
   3750,
   3850,
   3950,
   4050,
   4150,
   4250,
   4350,
   4450,
   4550,
   4650,
   4750,
   4850,
   4950,
   5050,
   5150,
   5250,
   5350,
   5450,
   5550,
   5650,
   5750,
   5850,
   5950,
   6050,
   6150,
   6250,
   6350,
   6450,
   6550,
   6650,
   6750,
   6850,
   6950,
   7050,
   7150,
   7250,
   7350,
   7450};
   Double_t h_data_to_fit_fy3175[50] = {
   0,
   0,
   0,
   3,
   2,
   9,
   13,
   19,
   33,
   29,
   54,
   65,
   62,
   67,
   79,
   65,
   72,
   63,
   76,
   55,
   45,
   43,
   50,
   36,
   42,
   42,
   41,
   47,
   24,
   21,
   18,
   10,
   7,
   15,
   7,
   1,
   2,
   2,
   3,
   2,
   0,
   3,
   1,
   1,
   2,
   2,
   1,
   0,
   2,
   0};
   Double_t h_data_to_fit_felx3175[50] = {
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50};
   Double_t h_data_to_fit_fely3175[50] = {
   0,
   0,
   0,
   1.632705,
   1.291815,
   2.943461,
   3.558662,
   4.320219,
   5.715302,
   5.353932,
   7.32564,
   8.041463,
   7.852713,
   8.164873,
   8.869343,
   8.041463,
   8.465529,
   7.916129,
   8.698576,
   7.39358,
   6.683179,
   6.531834,
   7.047337,
   5.971996,
   6.454831,
   6.454831,
   6.376898,
   6.831172,
   4.864612,
   4.545807,
   4.202887,
   3.108694,
   2.58147,
   3.82938,
   2.58147,
   0.8272462,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   0,
   1.632705,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   0,
   1.291815,
   0};
   Double_t h_data_to_fit_fehx3175[50] = {
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50};
   Double_t h_data_to_fit_fehy3175[50] = {
   1.147874,
   1.147874,
   1.147874,
   2.918186,
   2.63786,
   4.110204,
   4.697573,
   5.435196,
   6.802567,
   6.44702,
   8.39385,
   9.103628,
   8.916365,
   9.226102,
   9.925725,
   9.103628,
   9.524592,
   8.979274,
   9.756061,
   8.461166,
   7.757905,
   7.608278,
   8.118225,
   7.055545,
   7.53218,
   7.53218,
   7.455185,
   7.904289,
   5.966932,
   5.655182,
   5.321007,
   4.26695,
   3.770281,
   4.958738,
   3.770281,
   2.299527,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   1.147874,
   2.918186,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   2.63786,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_to_fit_fx3175,h_data_to_fit_fy3175,h_data_to_fit_felx3175,h_data_to_fit_fehx3175,h_data_to_fit_fely3175,h_data_to_fit_fehy3175);
   grae->SetName("h_data_to_fit");
   grae->SetTitle("Histogram of data_to_fit_plot__Bminus_MCORR");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.2);
   
   TH1F *Graph_h_data_to_fit3175 = new TH1F("Graph_h_data_to_fit3175","Histogram of data_to_fit_plot__Bminus_MCORR",100,2000,8000);
   Graph_h_data_to_fit3175->SetMinimum(0);
   Graph_h_data_to_fit3175->SetMaximum(97.8183);
   Graph_h_data_to_fit3175->SetDirectory(0);
   Graph_h_data_to_fit3175->SetStats(0);
   Graph_h_data_to_fit3175->SetLineWidth(2);
   Graph_h_data_to_fit3175->SetMarkerStyle(20);
   Graph_h_data_to_fit3175->SetMarkerSize(0.2);
   Graph_h_data_to_fit3175->GetXaxis()->SetNdivisions(505);
   Graph_h_data_to_fit3175->GetXaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleOffset(0.85);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleFont(132);
   Graph_h_data_to_fit3175->GetYaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleOffset(0.74);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleFont(132);
   Graph_h_data_to_fit3175->GetZaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleOffset(0.8);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_to_fit3175);
   
   grae->Draw("p");
   
   Double_t sig_fx168[99] = {
   2500,
   2500,
   2600,
   2700,
   2800,
   2900,
   3000,
   3100,
   3200,
   3300,
   3400,
   3500,
   3600,
   3700,
   3800,
   3900,
   4000,
   4100,
   4200,
   4300,
   4400,
   4500,
   4600,
   4650,
   4700,
   4750,
   4800,
   4825,
   4850,
   4875,
   4900,
   4925,
   4950,
   4975,
   5000,
   5025,
   5050,
   5100,
   5125,
   5150,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5312.5,
   5318.75,
   5325,
   5331.25,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5462.5,
   5475,
   5487.5,
   5500,
   5525,
   5550,
   5575,
   5600,
   5650,
   5700,
   5750,
   5800,
   5900,
   6000,
   6100,
   6200,
   6300,
   6400,
   6500,
   6600,
   6700,
   6800,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7500};
   Double_t sig_fy168[99] = {
   0,
   0.0009092086,
   0.001726035,
   0.003200279,
   0.005795329,
   0.01024992,
   0.01770577,
   0.0298718,
   0.04922209,
   0.07921566,
   0.1245131,
   0.1911499,
   0.2866121,
   0.4197528,
   0.6005019,
   0.8393771,
   1.146921,
   1.533382,
   2.00914,
   2.586317,
   3.28137,
   4.117389,
   5.126858,
   5.713487,
   6.373539,
   7.136183,
   8.051667,
   8.589651,
   9.196572,
   9.885336,
   10.66888,
   11.55885,
   12.56394,
   13.68795,
   14.92782,
   16.27182,
   17.69833,
   20.66066,
   22.10378,
   23.44776,
   24.63275,
   25.14714,
   25.60019,
   25.98562,
   26.29791,
   26.53243,
   26.68564,
   26.75519,
   26.73419,
   26.40033,
   25.71229,
   24.74013,
   23.57461,
   22.31093,
   19.8071,
   18.66985,
   17.63743,
   16.70696,
   15.86422,
   14.36647,
   13.01228,
   11.73136,
   10.50864,
   9.355486,
   8.288679,
   7.321087,
   6.45915,
   5.703143,
   5.048369,
   4.48658,
   4.00737,
   3.599387,
   2.952545,
   2.466754,
   2.08382,
   1.766921,
   1.259268,
   0.8747789,
   0.59274,
   0.3964306,
   0.1855261,
   0.1076292,
   0.08040492,
   0.06835283,
   0.06000619,
   0.05256845,
   0.04558257,
   0.03906266,
   0.03307623,
   0.02767259,
   0.02287503,
   0.01868322,
   0.01507717,
   0.01202171,
   0.009470882,
   0.007372129,
   0.005669875,
   0.005669875,
   0};
   graph = new TGraph(99,sig_fx168,sig_fy168);
   graph->SetName("sig");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_sig168 = new TH1F("Graph_sig168","Projection of full_model",100,2000,8000);
   Graph_sig168->SetMinimum(0);
   Graph_sig168->SetMaximum(29.43071);
   Graph_sig168->SetDirectory(0);
   Graph_sig168->SetStats(0);
   Graph_sig168->SetLineWidth(2);
   Graph_sig168->SetMarkerStyle(20);
   Graph_sig168->SetMarkerSize(0.2);
   Graph_sig168->GetXaxis()->SetNdivisions(505);
   Graph_sig168->GetXaxis()->SetLabelFont(132);
   Graph_sig168->GetXaxis()->SetTitleSize(0.048);
   Graph_sig168->GetXaxis()->SetTitleOffset(0.85);
   Graph_sig168->GetXaxis()->SetTitleFont(132);
   Graph_sig168->GetYaxis()->SetLabelFont(132);
   Graph_sig168->GetYaxis()->SetTitleSize(0.048);
   Graph_sig168->GetYaxis()->SetTitleOffset(0.74);
   Graph_sig168->GetYaxis()->SetTitleFont(132);
   Graph_sig168->GetZaxis()->SetLabelFont(132);
   Graph_sig168->GetZaxis()->SetTitleSize(0.048);
   Graph_sig168->GetZaxis()->SetTitleOffset(0.8);
   Graph_sig168->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig168);
   
   graph->Draw("l");
   
   TH1D *frame_e54b1c0__350 = new TH1D("frame_e54b1c0__350","A RooPlot of \"Bminus_MCORR\"",50,2500,7500);
   frame_e54b1c0__350->SetBinContent(1,93.37201);
   frame_e54b1c0__350->SetMinimum(0);
   frame_e54b1c0__350->SetMaximum(112.0464);
   frame_e54b1c0__350->SetEntries(1);
   frame_e54b1c0__350->SetDirectory(0);
   frame_e54b1c0__350->SetStats(0);
   frame_e54b1c0__350->SetLineWidth(2);
   frame_e54b1c0__350->SetMarkerStyle(20);
   frame_e54b1c0__350->SetMarkerSize(0.2);
   frame_e54b1c0__350->GetXaxis()->SetTitle("#it{m}_{corr} [GeV/#it{c}^{2}]");
   frame_e54b1c0__350->GetXaxis()->SetNdivisions(505);
   frame_e54b1c0__350->GetXaxis()->SetLabelFont(132);
   frame_e54b1c0__350->GetXaxis()->SetLabelSize(0.07);
   frame_e54b1c0__350->GetXaxis()->SetTitleSize(0.07);
   frame_e54b1c0__350->GetXaxis()->SetTitleFont(132);
   frame_e54b1c0__350->GetYaxis()->SetTitle("Entries / (0.1GeV/#it{c}^{2})");
   frame_e54b1c0__350->GetYaxis()->SetLabelFont(132);
   frame_e54b1c0__350->GetYaxis()->SetLabelSize(0.07);
   frame_e54b1c0__350->GetYaxis()->SetTitleSize(0.07);
   frame_e54b1c0__350->GetYaxis()->SetTitleOffset(1.1);
   frame_e54b1c0__350->GetYaxis()->SetTitleFont(132);
   frame_e54b1c0__350->GetZaxis()->SetLabelFont(132);
   frame_e54b1c0__350->GetZaxis()->SetTitleSize(0.048);
   frame_e54b1c0__350->GetZaxis()->SetTitleOffset(0.8);
   frame_e54b1c0__350->GetZaxis()->SetTitleFont(132);
   frame_e54b1c0__350->Draw("AXISSAME");
   TBox *box = new TBox(7601,-99999,9000,10);
   box->SetLineWidth(2);
   box->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.77,0.75,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  #splitline{2011 + 2012 + 2016}{#scale[1.2]{#it{m(p#bar{p})} #in } [2.4, 2.6] GeV/#it{c}^{2} }");
   pt->Draw();
   pad1->Modified();
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "The pad 20% of the height",0,0,1,0);
   pad2->Draw();
   pad2->cd();
   pad2->Range(0,0,1,1);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.15);
   pad2->SetRightMargin(0.2);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   TLine *line = new TLine(2500,1,7500,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-1,7500,-1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,2,7500,2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-2,7500,-2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,3,7500,3);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-3,7500,-3);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-4,7500,-4);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,4,7500,4);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->cd();
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->Modified();
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->cd();
   bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can->SetSelected(bin3/FullFit2011_2012_2016_PPbin_3_paper_nopulls_can);
}


==> figs/Fig3f.C <==
void FullFit2011_2012_2016_PPbin_4_paper_nopulls_fit()
{
//=========Macro generated from canvas: bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can/bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can
//=========  (Wed Nov  6 11:54:43 2019) by ROOT version6.08/06
   TCanvas *bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can = new TCanvas("bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can", "bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can",0,0,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->SetHighLightColor(2);
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->Range(0,0,1,1);
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->SetFillColor(0);
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->SetBorderMode(0);
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->SetBorderSize(2);
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->SetTickx(1);
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->SetTicky(1);
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->SetRightMargin(0.2);
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->SetFrameLineWidth(2);
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "The pad 80% of the height",0,0,1,1);
   pad1->Draw();
   pad1->cd();
   pad1->Range(1250,-24.80093,9062.5,140.5386);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.16);
   pad1->SetRightMargin(0.2);
   pad1->SetBottomMargin(0.15);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   
   TH1D *frame_ebe6c80__349 = new TH1D("frame_ebe6c80__349","A RooPlot of \"Bminus_MCORR\"",50,2500,7500);
   frame_ebe6c80__349->SetBinContent(1,103.3372);
   frame_ebe6c80__349->SetMinimum(0);
   frame_ebe6c80__349->SetMaximum(124.0047);
   frame_ebe6c80__349->SetEntries(1);
   frame_ebe6c80__349->SetDirectory(0);
   frame_ebe6c80__349->SetStats(0);
   frame_ebe6c80__349->SetLineWidth(2);
   frame_ebe6c80__349->SetMarkerStyle(20);
   frame_ebe6c80__349->SetMarkerSize(0.2);
   frame_ebe6c80__349->GetXaxis()->SetTitle("#it{m}_{corr} [GeV/#it{c}^{2}]");
   frame_ebe6c80__349->GetXaxis()->SetNdivisions(505);
   frame_ebe6c80__349->GetXaxis()->SetLabelFont(132);
   frame_ebe6c80__349->GetXaxis()->SetLabelSize(0.07);
   frame_ebe6c80__349->GetXaxis()->SetTitleSize(0.07);
   frame_ebe6c80__349->GetXaxis()->SetTitleFont(132);
   frame_ebe6c80__349->GetYaxis()->SetTitle("Entries / (0.1GeV/#it{c}^{2})");
   frame_ebe6c80__349->GetYaxis()->SetLabelFont(132);
   frame_ebe6c80__349->GetYaxis()->SetLabelSize(0.07);
   frame_ebe6c80__349->GetYaxis()->SetTitleSize(0.07);
   frame_ebe6c80__349->GetYaxis()->SetTitleOffset(1.1);
   frame_ebe6c80__349->GetYaxis()->SetTitleFont(132);
   frame_ebe6c80__349->GetZaxis()->SetLabelFont(132);
   frame_ebe6c80__349->GetZaxis()->SetTitleSize(0.048);
   frame_ebe6c80__349->GetZaxis()->SetTitleOffset(0.8);
   frame_ebe6c80__349->GetZaxis()->SetTitleFont(132);
   frame_ebe6c80__349->Draw("FUNC");
   
   Double_t stack2_fx164[3760] = {
   2500,
   2506.25,
   2512.5,
   2518.75,
   2525,
   2531.25,
   2537.5,
   2543.75,
   2550,
   2556.25,
   2562.5,
   2565.625,
   2568.75,
   2575,
   2581.25,
   2584.375,
   2587.5,
   2590.625,
   2593.75,
   2600,
   2606.25,
   2609.375,
   2612.5,
   2615.625,
   2618.75,
   2625,
   2631.25,
   2634.375,
   2637.5,
   2640.625,
   2643.75,
   2650,
   2656.25,
   2659.375,
   2662.5,
   2665.625,
   2668.75,
   2675,
   2681.25,
   2684.375,
   2687.5,
   2690.625,
   2693.75,
   2700,
   2706.25,
   2709.375,
   2712.5,
   2715.625,
   2718.75,
   2725,
   2731.25,
   2734.375,
   2737.5,
   2740.625,
   2743.75,
   2750,
   2756.25,
   2759.375,
   2762.5,
   2765.625,
   2768.75,
   2770.312,
   2771.875,
   2775,
   2781.25,
   2784.375,
   2787.5,
   2790.625,
   2793.75,
   2795.312,
   2796.875,
   2800,
   2806.25,
   2809.375,
   2812.5,
   2815.625,
   2818.75,
   2820.312,
   2821.875,
   2825,
   2828.125,
   2831.25,
   2834.375,
   2837.5,
   2840.625,
   2843.75,
   2845.312,
   2846.875,
   2850,
   2853.125,
   2856.25,
   2859.375,
   2862.5,
   2865.625,
   2868.75,
   2870.312,
   2871.875,
   2875,
   2878.125,
   2881.25,
   2884.375,
   2887.5,
   2890.625,
   2893.75,
   2895.312,
   2896.875,
   2900,
   2903.125,
   2906.25,
   2909.375,
   2910.938,
   2912.5,
   2915.625,
   2918.75,
   2920.312,
   2921.875,
   2925,
   2928.125,
   2931.25,
   2934.375,
   2935.938,
   2937.5,
   2940.625,
   2943.75,
   2945.312,
   2946.875,
   2950,
   2953.125,
   2956.25,
   2959.375,
   2960.938,
   2962.5,
   2965.625,
   2968.75,
   2970.312,
   2971.875,
   2975,
   2978.125,
   2981.25,
   2984.375,
   2985.938,
   2987.5,
   2990.625,
   2993.75,
   2995.312,
   2996.875,
   3000,
   3003.125,
   3006.25,
   3009.375,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3021.875,
   3025,
   3028.125,
   3031.25,
   3034.375,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3046.875,
   3050,
   3053.125,
   3056.25,
   3059.375,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3071.875,
   3075,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3096.875,
   3100,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3106.25,
   3109.375,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3121.875,
   3125,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3131.25,
   3134.375,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3146.875,
   3150,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3156.25,
   3159.375,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3170.703,
   3171.094,
   3171.875,
   3175,
   3175.781,
   3176.562,
   3178.125,
   3179.688,
   3180.469,
   3181.25,
   3184.375,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3195.703,
   3196.094,
   3196.875,
   3200,
   3200.781,
   3201.562,
   3203.125,
   3204.688,
   3205.469,
   3206.25,
   3209.375,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3220.703,
   3221.094,
   3221.875,
   3225,
   3225.781,
   3226.562,
   3228.125,
   3229.688,
   3230.469,
   3230.859,
   3231.25,
   3234.375,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3245.312,
   3245.703,
   3246.094,
   3246.875,
   3250,
   3250.781,
   3251.562,
   3253.125,
   3254.688,
   3255.469,
   3255.859,
   3256.25,
   3259.375,
   3260.938,
   3262.5,
   3265.625,
   3268.75,
   3270.312,
   3270.703,
   3271.094,
   3271.875,
   3275,
   3275.781,
   3276.562,
   3278.125,
   3279.688,
   3280.469,
   3280.859,
   3281.25,
   3284.375,
   3285.938,
   3287.5,
   3290.625,
   3293.75,
   3295.312,
   3295.703,
   3296.094,
   3296.875,
   3300,
   3300.781,
   3301.562,
   3303.125,
   3304.688,
   3305.469,
   3305.859,
   3306.25,
   3309.375,
   3310.938,
   3312.5,
   3315.625,
   3318.75,
   3320.312,
   3320.703,
   3321.094,
   3321.875,
   3325,
   3325.781,
   3326.562,
   3328.125,
   3329.688,
   3330.469,
   3330.859,
   3331.25,
   3334.375,
   3335.938,
   3337.5,
   3340.625,
   3343.75,
   3345.312,
   3346.094,
   3346.875,
   3350,
   3350.781,
   3351.562,
   3353.125,
   3354.688,
   3355.469,
   3355.859,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3368.75,
   3370.312,
   3371.094,
   3371.875,
   3375,
   3375.781,
   3376.562,
   3378.125,
   3379.688,
   3380.469,
   3380.859,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3391.016,
   3391.406,
   3392.188,
   3393.75,
   3395.312,
   3395.703,
   3395.898,
   3396.094,
   3396.875,
   3400,
   3400.781,
   3401.562,
   3403.125,
   3404.688,
   3405.469,
   3405.859,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3416.016,
   3416.406,
   3417.188,
   3418.75,
   3420.312,
   3420.703,
   3420.898,
   3421.094,
   3421.875,
   3425,
   3425.781,
   3425.977,
   3426.172,
   3426.562,
   3428.125,
   3429.688,
   3430.469,
   3430.859,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3441.016,
   3441.406,
   3442.188,
   3443.75,
   3445.312,
   3445.703,
   3445.898,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3450.977,
   3451.172,
   3451.562,
   3453.125,
   3454.688,
   3455.469,
   3455.859,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3466.016,
   3466.406,
   3467.188,
   3468.75,
   3470.312,
   3470.703,
   3470.898,
   3471.094,
   3471.875,
   3475,
   3475.781,
   3475.977,
   3476.172,
   3476.562,
   3478.125,
   3479.688,
   3480.469,
   3480.859,
   3481.055,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3500.977,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3506.055,
   3506.25,
   3509.375,
   3510.938,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.25,
   3534.375,
   3535.938,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3551.172,
   3551.562,
   3553.125,
   3556.25,
   3559.375,
   3560.938,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3576.172,
   3576.562,
   3578.125,
   3581.25,
   3584.375,
   3585.938,
   3587.5,
   3590.625,
   3591.016,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3601.172,
   3601.562,
   3603.125,
   3606.25,
   3609.375,
   3610.938,
   3612.5,
   3615.625,
   3616.016,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3656.25,
   3659.375,
   3660.938,
   3661.133,
   3661.328,
   3661.719,
   3662.5,
   3665.625,
   3666.016,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3681.25,
   3684.375,
   3685.938,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.211,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3706.25,
   3709.375,
   3710.938,
   3711.328,
   3711.719,
   3712.5,
   3715.625,
   3716.016,
   3716.211,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.016,
   3766.211,
   3766.406,
   3767.188,
   3768.75,
   3770.312,
   3771.094,
   3771.289,
   3771.484,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.016,
   3791.211,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.484,
   3846.875,
   3850,
   3851.562,
   3853.125,
   3856.25,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3881.445,
   3881.641,
   3882.031,
   3882.812,
   3884.375,
   3885.938,
   3886.328,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.289,
   3896.387,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.562,
   3903.125,
   3906.25,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.426,
   3911.523,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.289,
   3921.387,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.465,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.426,
   3936.523,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3950.781,
   3951.172,
   3951.367,
   3951.465,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.426,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3966.504,
   3966.602,
   3966.797,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3975.781,
   3976.172,
   3976.367,
   3976.465,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3991.504,
   3991.602,
   3991.797,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4001.562,
   4003.125,
   4006.25,
   4006.445,
   4006.641,
   4007.031,
   4007.812,
   4009.375,
   4010.938,
   4011.328,
   4011.523,
   4011.719,
   4012.5,
   4015.625,
   4016.406,
   4016.602,
   4016.797,
   4017.188,
   4018.75,
   4020.312,
   4021.094,
   4021.484,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4031.445,
   4031.641,
   4032.031,
   4032.812,
   4034.375,
   4035.938,
   4036.328,
   4036.523,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4041.602,
   4041.797,
   4042.188,
   4043.75,
   4045.312,
   4046.094,
   4046.484,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4056.445,
   4056.543,
   4056.641,
   4057.031,
   4057.812,
   4059.375,
   4060.938,
   4061.328,
   4061.523,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4066.602,
   4066.797,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.582,
   4071.68,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.328,
   4086.523,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.582,
   4096.68,
   4096.875,
   4100,
   4101.562,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.328,
   4111.523,
   4111.621,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.582,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4126.66,
   4126.758,
   4126.953,
   4127.344,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.328,
   4136.523,
   4136.621,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4141.602,
   4141.65,
   4141.699,
   4141.797,
   4142.188,
   4143.75,
   4145.312,
   4146.094,
   4146.484,
   4146.582,
   4146.631,
   4146.68,
   4146.875,
   4150,
   4151.562,
   4151.66,
   4151.758,
   4151.953,
   4152.344,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.328,
   4161.523,
   4161.621,
   4161.67,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.65,
   4166.699,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.66,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4181.689,
   4181.738,
   4181.836,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.602,
   4191.699,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4201.66,
   4201.758,
   4201.953,
   4202.344,
   4203.125,
   4206.25,
   4206.641,
   4206.738,
   4206.836,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4216.406,
   4216.797,
   4217.188,
   4218.75,
   4220.312,
   4221.094,
   4221.484,
   4221.68,
   4221.875,
   4225,
   4226.562,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4231.738,
   4231.836,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.797,
   4242.188,
   4243.75,
   4245.312,
   4246.094,
   4246.484,
   4246.68,
   4246.777,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.738,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4261.768,
   4261.816,
   4261.914,
   4262.109,
   4262.5,
   4265.625,
   4266.406,
   4266.602,
   4266.699,
   4266.748,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.777,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.738,
   4281.787,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4286.768,
   4286.816,
   4286.914,
   4287.109,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4295.312,
   4296.094,
   4296.484,
   4296.68,
   4296.777,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.807,
   4301.855,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.738,
   4306.787,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4311.816,
   4311.914,
   4312.109,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4320.312,
   4321.094,
   4321.484,
   4321.68,
   4321.777,
   4321.826,
   4321.875,
   4325,
   4326.562,
   4326.758,
   4326.855,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4331.641,
   4331.836,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4336.816,
   4336.914,
   4337.109,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4351.758,
   4351.855,
   4351.953,
   4352.344,
   4353.125,
   4356.25,
   4356.641,
   4356.836,
   4357.031,
   4357.812,
   4359.375,
   4360.938,
   4361.719,
   4361.914,
   4362.109,
   4362.5,
   4365.625,
   4366.406,
   4366.797,
   4366.895,
   4366.992,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.758,
   4376.855,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4381.641,
   4381.836,
   4381.885,
   4381.934,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4391.895,
   4391.992,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.758,
   4401.855,
   4401.904,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4406.934,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4416.895,
   4416.992,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4431.641,
   4431.836,
   4431.934,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4456.641,
   4456.836,
   4456.934,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4466.992,
   4467.188,
   4468.75,
   4471.875,
   4471.973,
   4472.07,
   4472.266,
   4472.656,
   4473.438,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4486.914,
   4487.012,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4496.973,
   4497.07,
   4497.266,
   4497.656,
   4498.438,
   4500,
   4501.562,
   4501.953,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4537.109,
   4537.5,
   4540.625,
   4541.406,
   4541.797,
   4541.992,
   4542.188,
   4543.75,
   4546.875,
   4547.07,
   4547.266,
   4547.656,
   4548.438,
   4550,
   4551.562,
   4551.953,
   4552.344,
   4553.125,
   4556.25,
   4557.031,
   4557.812,
   4559.375,
   4560.938,
   4561.719,
   4562.109,
   4562.5,
   4565.625,
   4567.188,
   4568.75,
   4571.875,
   4572.07,
   4572.266,
   4572.656,
   4573.438,
   4575,
   4576.562,
   4576.953,
   4577.148,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4590.625,
   4592.188,
   4593.75,
   4596.875,
   4597.07,
   4597.266,
   4597.656,
   4598.438,
   4600,
   4601.562,
   4601.953,
   4602.148,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4617.188,
   4618.75,
   4621.875,
   4622.07,
   4622.266,
   4622.656,
   4623.438,
   4625,
   4626.562,
   4626.953,
   4627.148,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4646.875,
   4647.07,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4651.562,
   4651.953,
   4652.148,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4701.953,
   4702.148,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.227,
   4707.422,
   4707.812,
   4709.375,
   4710.938,
   4711.719,
   4712.109,
   4712.207,
   4712.305,
   4712.5,
   4715.625,
   4717.188,
   4718.75,
   4721.875,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.246,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.227,
   4732.422,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.207,
   4762.256,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4776.953,
   4777.148,
   4777.246,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.324,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.305,
   4787.5,
   4790.625,
   4792.188,
   4792.285,
   4792.383,
   4792.578,
   4792.969,
   4793.75,
   4796.875,
   4797.266,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.227,
   4807.324,
   4807.422,
   4807.812,
   4809.375,
   4810.938,
   4811.719,
   4812.109,
   4812.305,
   4812.5,
   4815.625,
   4817.188,
   4817.285,
   4817.383,
   4817.578,
   4817.969,
   4818.75,
   4821.875,
   4822.266,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.422,
   4857.812,
   4859.375,
   4860.938,
   4861.719,
   4862.109,
   4862.305,
   4862.5,
   4865.625,
   4867.188,
   4867.383,
   4867.578,
   4867.969,
   4868.75,
   4871.875,
   4872.266,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4878.125,
   4881.25,
   4882.031,
   4882.422,
   4882.812,
   4884.375,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4910.938,
   4911.719,
   4912.109,
   4912.305,
   4912.402,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4952.539,
   4952.734,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4965.625,
   4967.188,
   4967.383,
   4967.48,
   4967.578,
   4967.969,
   4968.75,
   4971.875,
   4972.266,
   4972.461,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4977.539,
   4977.734,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.383,
   5017.48,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.559,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.031,
   5032.422,
   5032.52,
   5032.617,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5087.598,
   5087.695,
   5087.891,
   5088.281,
   5089.062,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5102.539,
   5102.734,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5112.598,
   5112.695,
   5112.891,
   5113.281,
   5114.062,
   5115.625,
   5117.188,
   5117.578,
   5117.969,
   5118.75,
   5121.875,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.539,
   5127.637,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.676,
   5142.773,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.539,
   5152.637,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.812,
   5159.375,
   5162.5,
   5162.695,
   5162.891,
   5163.281,
   5164.062,
   5165.625,
   5167.188,
   5167.578,
   5167.676,
   5167.773,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.539,
   5177.637,
   5177.686,
   5177.734,
   5178.125,
   5181.25,
   5182.031,
   5182.422,
   5182.617,
   5182.715,
   5182.812,
   5184.375,
   5187.5,
   5187.695,
   5187.891,
   5188.281,
   5189.062,
   5190.625,
   5192.188,
   5192.578,
   5192.676,
   5192.773,
   5192.969,
   5193.75,
   5196.875,
   5197.656,
   5197.705,
   5197.754,
   5197.852,
   5198.047,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.031,
   5207.422,
   5207.617,
   5207.715,
   5207.812,
   5209.375,
   5212.5,
   5212.695,
   5212.891,
   5213.281,
   5214.062,
   5215.625,
   5217.188,
   5217.578,
   5217.676,
   5217.725,
   5217.773,
   5217.969,
   5218.75,
   5221.875,
   5222.656,
   5222.754,
   5222.852,
   5223.047,
   5223.438,
   5225,
   5226.562,
   5227.344,
   5227.734,
   5228.125,
   5231.25,
   5232.031,
   5232.422,
   5232.617,
   5232.715,
   5232.812,
   5234.375,
   5237.5,
   5237.695,
   5237.891,
   5238.281,
   5239.062,
   5240.625,
   5242.188,
   5242.578,
   5242.773,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5247.754,
   5247.852,
   5248.047,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5262.891,
   5263.281,
   5264.062,
   5265.625,
   5267.188,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5273.438,
   5275,
   5276.562,
   5277.344,
   5277.734,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5287.891,
   5288.281,
   5289.062,
   5290.625,
   5292.188,
   5292.578,
   5292.773,
   5292.969,
   5293.75,
   5296.875,
   5297.656,
   5297.852,
   5298.047,
   5298.438,
   5300,
   5301.562,
   5302.344,
   5302.734,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5312.695,
   5312.793,
   5312.891,
   5313.281,
   5314.062,
   5315.625,
   5317.188,
   5317.578,
   5317.773,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5322.852,
   5323.047,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5327.832,
   5327.93,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.695,
   5337.793,
   5337.842,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.578,
   5342.773,
   5342.871,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5352.832,
   5352.93,
   5353.125,
   5356.25,
   5357.812,
   5357.861,
   5357.91,
   5358.008,
   5358.203,
   5358.594,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.578,
   5367.773,
   5367.871,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5372.852,
   5373.047,
   5373.438,
   5375,
   5376.562,
   5377.344,
   5377.734,
   5377.832,
   5377.881,
   5377.93,
   5378.125,
   5381.25,
   5382.812,
   5382.91,
   5383.008,
   5383.203,
   5383.594,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.578,
   5392.773,
   5392.871,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5397.852,
   5397.9,
   5397.949,
   5398.047,
   5398.438,
   5400,
   5401.562,
   5402.344,
   5402.734,
   5402.93,
   5403.125,
   5406.25,
   5407.812,
   5407.91,
   5408.008,
   5408.203,
   5408.594,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.578,
   5417.773,
   5417.871,
   5417.92,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5422.852,
   5422.949,
   5423.047,
   5423.438,
   5425,
   5426.562,
   5427.344,
   5427.734,
   5427.93,
   5428.125,
   5431.25,
   5432.812,
   5432.91,
   5433.008,
   5433.203,
   5433.594,
   5434.375,
   5437.5,
   5437.891,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5448.047,
   5448.438,
   5450,
   5451.562,
   5452.344,
   5452.734,
   5452.93,
   5453.125,
   5456.25,
   5457.812,
   5459.375,
   5462.5,
   5462.891,
   5463.281,
   5464.062,
   5465.625,
   5467.188,
   5467.969,
   5468.75,
   5471.875,
   5472.656,
   5473.047,
   5473.438,
   5475,
   5478.125,
   5481.25,
   5482.812,
   5483.008,
   5483.203,
   5483.594,
   5484.375,
   5487.5,
   5487.891,
   5488.281,
   5489.062,
   5490.625,
   5492.188,
   5492.969,
   5493.75,
   5496.875,
   5497.656,
   5498.047,
   5498.438,
   5500,
   5501.562,
   5502.344,
   5502.734,
   5502.93,
   5503.027,
   5503.125,
   5506.25,
   5507.812,
   5508.008,
   5508.203,
   5508.594,
   5509.375,
   5512.5,
   5512.891,
   5512.988,
   5513.086,
   5513.281,
   5514.062,
   5515.625,
   5517.188,
   5517.969,
   5518.75,
   5521.875,
   5522.656,
   5523.047,
   5523.438,
   5525,
   5526.562,
   5527.344,
   5527.734,
   5527.93,
   5528.027,
   5528.125,
   5531.25,
   5532.812,
   5533.008,
   5533.203,
   5533.594,
   5534.375,
   5537.5,
   5537.891,
   5537.988,
   5538.037,
   5538.086,
   5538.281,
   5539.062,
   5540.625,
   5542.188,
   5542.969,
   5543.066,
   5543.164,
   5543.359,
   5543.75,
   5546.875,
   5547.656,
   5548.047,
   5548.438,
   5550,
   5551.562,
   5552.344,
   5552.734,
   5552.93,
   5553.027,
   5553.125,
   5556.25,
   5557.812,
   5558.008,
   5558.057,
   5558.105,
   5558.203,
   5558.594,
   5559.375,
   5562.5,
   5562.891,
   5563.086,
   5563.281,
   5564.062,
   5565.625,
   5567.188,
   5567.969,
   5568.066,
   5568.164,
   5568.359,
   5568.75,
   5571.875,
   5572.656,
   5573.047,
   5573.438,
   5575,
   5576.562,
   5577.344,
   5577.734,
   5577.93,
   5578.027,
   5578.076,
   5578.125,
   5581.25,
   5582.812,
   5583.008,
   5583.105,
   5583.203,
   5583.594,
   5584.375,
   5587.5,
   5587.891,
   5588.086,
   5588.281,
   5589.062,
   5590.625,
   5592.188,
   5592.969,
   5593.066,
   5593.164,
   5593.359,
   5593.75,
   5596.875,
   5597.656,
   5598.047,
   5598.096,
   5598.145,
   5598.242,
   5598.438,
   5600,
   5603.125,
   5606.25,
   5607.812,
   5608.008,
   5608.105,
   5608.203,
   5608.594,
   5609.375,
   5612.5,
   5612.891,
   5613.086,
   5613.281,
   5614.062,
   5615.625,
   5617.188,
   5617.969,
   5618.164,
   5618.359,
   5618.75,
   5621.875,
   5622.656,
   5623.047,
   5623.145,
   5623.242,
   5623.438,
   5625,
   5628.125,
   5631.25,
   5632.812,
   5633.008,
   5633.105,
   5633.203,
   5633.594,
   5634.375,
   5637.5,
   5637.891,
   5638.086,
   5638.281,
   5639.062,
   5640.625,
   5642.188,
   5642.969,
   5643.164,
   5643.359,
   5643.75,
   5646.875,
   5647.656,
   5648.047,
   5648.145,
   5648.242,
   5648.438,
   5650,
   5653.125,
   5656.25,
   5657.812,
   5658.203,
   5658.594,
   5659.375,
   5662.5,
   5663.281,
   5664.062,
   5665.625,
   5667.188,
   5667.969,
   5668.164,
   5668.359,
   5668.75,
   5671.875,
   5672.656,
   5673.047,
   5673.438,
   5675,
   5678.125,
   5681.25,
   5682.812,
   5683.203,
   5683.594,
   5684.375,
   5687.5,
   5688.281,
   5689.062,
   5690.625,
   5692.188,
   5692.969,
   5693.75,
   5696.875,
   5698.438,
   5700,
   5703.125,
   5706.25,
   5707.812,
   5709.375,
   5712.5,
   5713.281,
   5714.062,
   5715.625,
   5717.188,
   5717.969,
   5718.75,
   5721.875,
   5723.438,
   5725,
   5728.125,
   5731.25,
   5732.812,
   5734.375,
   5737.5,
   5738.281,
   5739.062,
   5740.625,
   5742.188,
   5742.969,
   5743.75,
   5746.875,
   5748.438,
   5750,
   5753.125,
   5756.25,
   5757.812,
   5758.594,
   5759.375,
   5762.5,
   5763.281,
   5764.062,
   5765.625,
   5767.188,
   5767.969,
   5768.75,
   5771.875,
   5773.438,
   5775,
   5778.125,
   5781.25,
   5782.812,
   5783.203,
   5783.594,
   5784.375,
   5787.5,
   5788.281,
   5789.062,
   5790.625,
   5792.188,
   5792.969,
   5793.359,
   5793.75,
   5796.875,
   5798.438,
   5800,
   5803.125,
   5806.25,
   5807.812,
   5808.203,
   5808.594,
   5809.375,
   5812.5,
   5813.281,
   5814.062,
   5815.625,
   5817.188,
   5817.969,
   5818.359,
   5818.75,
   5821.875,
   5823.438,
   5825,
   5828.125,
   5828.32,
   5828.516,
   5828.906,
   5829.688,
   5831.25,
   5832.812,
   5833.203,
   5833.594,
   5834.375,
   5837.5,
   5838.281,
   5839.062,
   5840.625,
   5842.188,
   5842.969,
   5843.359,
   5843.75,
   5846.875,
   5848.438,
   5850,
   5853.125,
   5853.516,
   5853.906,
   5854.688,
   5856.25,
   5857.812,
   5858.203,
   5858.594,
   5859.375,
   5862.5,
   5863.281,
   5864.062,
   5865.625,
   5867.188,
   5867.969,
   5868.359,
   5868.75,
   5871.875,
   5873.438,
   5875,
   5878.125,
   5881.25,
   5882.812,
   5883.594,
   5884.375,
   5887.5,
   5888.281,
   5889.062,
   5890.625,
   5893.75,
   5896.875,
   5898.438,
   5900,
   5903.125,
   5906.25,
   5907.812,
   5909.375,
   5912.5,
   5914.062,
   5915.625,
   5918.75,
   5921.875,
   5923.438,
   5925,
   5928.125,
   5931.25,
   5932.812,
   5933.594,
   5934.375,
   5937.5,
   5938.281,
   5939.062,
   5940.625,
   5943.75,
   5946.875,
   5948.438,
   5950,
   5953.125,
   5953.516,
   5953.906,
   5954.688,
   5956.25,
   5957.812,
   5958.594,
   5959.375,
   5962.5,
   5963.281,
   5964.062,
   5965.625,
   5967.188,
   5967.969,
   5968.359,
   5968.75,
   5971.875,
   5973.438,
   5975,
   5978.125,
   5978.516,
   5978.906,
   5979.688,
   5981.25,
   5982.812,
   5983.594,
   5984.375,
   5987.5,
   5988.281,
   5989.062,
   5990.625,
   5992.188,
   5992.969,
   5993.359,
   5993.75,
   5996.875,
   5998.438,
   6000,
   6003.125,
   6003.516,
   6003.906,
   6004.688,
   6006.25,
   6007.812,
   6008.594,
   6009.375,
   6012.5,
   6013.281,
   6014.062,
   6015.625,
   6018.75,
   6021.875,
   6023.438,
   6025,
   6028.125,
   6031.25,
   6032.812,
   6034.375,
   6037.5,
   6043.75,
   6046.875,
   6048.438,
   6050,
   6053.125,
   6056.25,
   6057.812,
   6058.594,
   6059.375,
   6062.5,
   6063.281,
   6064.062,
   6065.625,
   6068.75,
   6071.875,
   6073.438,
   6075,
   6078.125,
   6078.516,
   6078.906,
   6079.688,
   6081.25,
   6082.812,
   6083.594,
   6084.375,
   6087.5,
   6088.281,
   6088.672,
   6089.062,
   6090.625,
   6092.188,
   6092.969,
   6093.359,
   6093.555,
   6093.75,
   6096.875,
   6098.438,
   6098.633,
   6098.828,
   6099.219,
   6100,
   6103.125,
   6103.516,
   6103.906,
   6104.688,
   6106.25,
   6107.812,
   6108.594,
   6109.375,
   6112.5,
   6113.281,
   6113.672,
   6114.062,
   6115.625,
   6117.188,
   6117.969,
   6118.359,
   6118.555,
   6118.75,
   6121.875,
   6123.438,
   6123.633,
   6123.828,
   6124.219,
   6125,
   6128.125,
   6128.516,
   6128.711,
   6128.906,
   6129.688,
   6131.25,
   6132.812,
   6133.594,
   6134.375,
   6137.5,
   6138.281,
   6138.672,
   6139.062,
   6140.625,
   6142.188,
   6142.969,
   6143.359,
   6143.555,
   6143.75,
   6146.875,
   6148.438,
   6148.633,
   6148.828,
   6149.219,
   6150,
   6153.125,
   6153.516,
   6153.711,
   6153.906,
   6154.688,
   6156.25,
   6157.812,
   6158.594,
   6159.375,
   6162.5,
   6163.281,
   6163.672,
   6164.062,
   6165.625,
   6168.75,
   6171.875,
   6173.438,
   6173.633,
   6173.828,
   6174.219,
   6175,
   6178.125,
   6178.516,
   6178.711,
   6178.906,
   6179.688,
   6181.25,
   6182.812,
   6183.594,
   6184.375,
   6187.5,
   6188.281,
   6188.672,
   6189.062,
   6190.625,
   6193.75,
   6196.875,
   6198.438,
   6198.828,
   6199.219,
   6200,
   6203.125,
   6203.516,
   6203.711,
   6203.906,
   6204.688,
   6206.25,
   6207.812,
   6208.594,
   6209.375,
   6212.5,
   6213.281,
   6213.672,
   6214.062,
   6215.625,
   6218.75,
   6221.875,
   6223.438,
   6225,
   6228.125,
   6228.906,
   6229.688,
   6231.25,
   6234.375,
   6237.5,
   6243.75,
   6246.875,
   6248.438,
   6250,
   6253.125,
   6253.906,
   6254.688,
   6256.25,
   6257.812,
   6258.594,
   6259.375,
   6262.5,
   6263.281,
   6263.672,
   6264.062,
   6265.625,
   6268.75,
   6271.875,
   6273.438,
   6273.828,
   6274.219,
   6275,
   6278.125,
   6278.906,
   6279.688,
   6281.25,
   6282.812,
   6283.594,
   6283.789,
   6283.984,
   6284.375,
   6287.5,
   6288.281,
   6288.672,
   6288.867,
   6289.062,
   6290.625,
   6293.75,
   6296.875,
   6298.438,
   6298.828,
   6299.219,
   6300,
   6303.125,
   6303.516,
   6303.711,
   6303.809,
   6303.906,
   6304.688,
   6306.25,
   6307.812,
   6308.594,
   6308.789,
   6308.984,
   6309.375,
   6312.5,
   6313.281,
   6313.672,
   6313.867,
   6314.062,
   6315.625,
   6318.75,
   6321.875,
   6323.438,
   6323.828,
   6324.219,
   6325,
   6328.125,
   6328.516,
   6328.711,
   6328.809,
   6328.906,
   6329.688,
   6331.25,
   6332.812,
   6333.594,
   6333.789,
   6333.984,
   6334.375,
   6337.5,
   6338.281,
   6338.672,
   6338.867,
   6339.062,
   6340.625,
   6343.75,
   6343.848,
   6343.945,
   6344.141,
   6344.531,
   6345.312,
   6346.875,
   6348.438,
   6348.828,
   6349.219,
   6350,
   6353.125,
   6353.906,
   6354.688,
   6356.25,
   6357.812,
   6358.594,
   6358.789,
   6358.887,
   6358.984,
   6359.375,
   6362.5,
   6363.281,
   6363.672,
   6363.867,
   6364.062,
   6365.625,
   6368.75,
   6368.848,
   6368.945,
   6369.141,
   6369.531,
   6370.312,
   6371.875,
   6373.438,
   6373.828,
   6374.219,
   6375,
   6378.125,
   6378.906,
   6379.688,
   6381.25,
   6382.812,
   6383.594,
   6383.789,
   6383.887,
   6383.984,
   6384.375,
   6387.5,
   6388.281,
   6388.672,
   6388.867,
   6389.062,
   6390.625,
   6393.75,
   6393.945,
   6394.141,
   6394.531,
   6395.312,
   6396.875,
   6398.438,
   6398.828,
   6398.926,
   6399.023,
   6399.219,
   6400,
   6403.125,
   6403.906,
   6404.688,
   6406.25,
   6407.812,
   6408.594,
   6408.789,
   6408.887,
   6408.984,
   6409.375,
   6412.5,
   6413.281,
   6413.672,
   6413.867,
   6414.062,
   6415.625,
   6418.75,
   6418.945,
   6419.141,
   6419.531,
   6420.312,
   6421.875,
   6423.438,
   6423.828,
   6423.926,
   6424.023,
   6424.219,
   6425,
   6428.125,
   6428.906,
   6429.688,
   6431.25,
   6432.812,
   6433.594,
   6433.984,
   6434.375,
   6437.5,
   6438.281,
   6438.672,
   6438.867,
   6439.062,
   6440.625,
   6443.75,
   6443.945,
   6444.141,
   6444.531,
   6445.312,
   6446.875,
   6448.438,
   6448.828,
   6449.023,
   6449.219,
   6450,
   6453.125,
   6453.906,
   6454.688,
   6456.25,
   6457.812,
   6458.594,
   6458.984,
   6459.375,
   6462.5,
   6463.281,
   6463.672,
   6463.867,
   6464.062,
   6465.625,
   6468.75,
   6468.945,
   6469.141,
   6469.531,
   6470.312,
   6471.875,
   6473.438,
   6473.828,
   6474.023,
   6474.219,
   6475,
   6478.125,
   6478.906,
   6479.688,
   6481.25,
   6482.812,
   6483.594,
   6483.984,
   6484.375,
   6487.5,
   6489.062,
   6490.625,
   6493.75,
   6493.945,
   6494.141,
   6494.531,
   6495.312,
   6496.875,
   6498.438,
   6498.828,
   6499.023,
   6499.219,
   6500,
   6503.125,
   6503.906,
   6504.688,
   6506.25,
   6507.812,
   6508.594,
   6508.984,
   6509.375,
   6512.5,
   6514.062,
   6515.625,
   6518.75,
   6519.141,
   6519.531,
   6520.312,
   6521.875,
   6523.438,
   6524.219,
   6525,
   6528.125,
   6528.906,
   6529.688,
   6531.25,
   6532.812,
   6533.594,
   6533.984,
   6534.375,
   6537.5,
   6539.062,
   6540.625,
   6543.75,
   6546.875,
   6548.438,
   6549.219,
   6550,
   6553.125,
   6553.906,
   6554.688,
   6556.25,
   6559.375,
   6562.5,
   6564.062,
   6565.625,
   6568.75,
   6575,
   6581.25,
   6587.5,
   6593.75,
   6596.875,
   6598.438,
   6600,
   6603.125,
   6604.688,
   6606.25,
   6609.375,
   6612.5,
   6614.062,
   6615.625,
   6618.75,
   6621.875,
   6623.438,
   6624.219,
   6625,
   6628.125,
   6628.906,
   6629.688,
   6631.25,
   6634.375,
   6637.5,
   6639.062,
   6640.625,
   6643.75,
   6644.141,
   6644.531,
   6645.312,
   6646.875,
   6648.438,
   6649.219,
   6650,
   6653.125,
   6653.906,
   6654.688,
   6656.25,
   6659.375,
   6662.5,
   6664.062,
   6665.625,
   6668.75,
   6669.141,
   6669.531,
   6670.312,
   6671.875,
   6673.438,
   6674.219,
   6675,
   6678.125,
   6678.906,
   6679.688,
   6681.25,
   6684.375,
   6687.5,
   6689.062,
   6690.625,
   6693.75,
   6694.141,
   6694.531,
   6695.312,
   6696.875,
   6698.438,
   6699.219,
   6700,
   6703.125,
   6703.906,
   6704.688,
   6706.25,
   6709.375,
   6712.5,
   6714.062,
   6715.625,
   6718.75,
   6719.531,
   6720.312,
   6721.875,
   6723.438,
   6724.219,
   6725,
   6728.125,
   6728.906,
   6729.688,
   6731.25,
   6734.375,
   6737.5,
   6739.062,
   6740.625,
   6743.75,
   6744.531,
   6745.312,
   6746.875,
   6748.438,
   6749.219,
   6750,
   6753.125,
   6753.906,
   6754.688,
   6756.25,
   6759.375,
   6762.5,
   6764.062,
   6765.625,
   6768.75,
   6769.531,
   6770.312,
   6771.875,
   6773.438,
   6774.219,
   6775,
   6778.125,
   6779.688,
   6781.25,
   6784.375,
   6787.5,
   6789.062,
   6790.625,
   6793.75,
   6794.531,
   6795.312,
   6796.875,
   6798.438,
   6799.219,
   6800,
   6803.125,
   6804.688,
   6806.25,
   6809.375,
   6812.5,
   6814.062,
   6815.625,
   6818.75,
   6821.875,
   6823.438,
   6824.219,
   6825,
   6828.125,
   6829.688,
   6831.25,
   6834.375,
   6837.5,
   6839.062,
   6840.625,
   6843.75,
   6846.875,
   6850,
   6853.125,
   6854.688,
   6856.25,
   6859.375,
   6862.5,
   6864.062,
   6865.625,
   6868.75,
   6871.875,
   6875,
   6878.125,
   6879.688,
   6881.25,
   6884.375,
   6887.5,
   6889.062,
   6890.625,
   6893.75,
   6900,
   6903.125,
   6906.25,
   6909.375,
   6912.5,
   6915.625,
   6918.75,
   6925,
   6931.25,
   6934.375,
   6937.5,
   6943.75,
   6950,
   6956.25,
   6959.375,
   6962.5,
   6968.75,
   6975,
   6981.25,
   6984.375,
   6987.5,
   6993.75,
   7000,
   7006.25,
   7009.375,
   7012.5,
   7018.75,
   7025,
   7031.25,
   7034.375,
   7037.5,
   7040.625,
   7043.75,
   7050,
   7053.125,
   7054.688,
   7056.25,
   7059.375,
   7062.5,
   7065.625,
   7068.75,
   7071.875,
   7075,
   7078.125,
   7079.688,
   7081.25,
   7084.375,
   7087.5,
   7089.062,
   7090.625,
   7093.75,
   7096.875,
   7100,
   7103.125,
   7104.688,
   7106.25,
   7109.375,
   7112.5,
   7114.062,
   7115.625,
   7118.75,
   7120.312,
   7121.875,
   7125,
   7128.125,
   7129.688,
   7131.25,
   7134.375,
   7137.5,
   7139.062,
   7140.625,
   7143.75,
   7145.312,
   7146.875,
   7150,
   7153.125,
   7154.688,
   7156.25,
   7159.375,
   7162.5,
   7164.062,
   7165.625,
   7168.75,
   7170.312,
   7171.875,
   7175,
   7178.125,
   7179.688,
   7181.25,
   7184.375,
   7187.5,
   7189.062,
   7190.625,
   7193.75,
   7195.312,
   7196.875,
   7200,
   7203.125,
   7204.688,
   7206.25,
   7209.375,
   7212.5,
   7214.062,
   7215.625,
   7218.75,
   7220.312,
   7221.875,
   7225,
   7228.125,
   7229.688,
   7231.25,
   7234.375,
   7237.5,
   7239.062,
   7240.625,
   7243.75,
   7245.312,
   7246.875,
   7250,
   7253.125,
   7254.688,
   7256.25,
   7259.375,
   7262.5,
   7264.062,
   7265.625,
   7268.75,
   7270.312,
   7271.875,
   7275,
   7278.125,
   7279.688,
   7281.25,
   7284.375,
   7287.5,
   7289.062,
   7290.625,
   7293.75,
   7295.312,
   7296.875,
   7300,
   7303.125,
   7304.688,
   7306.25,
   7309.375,
   7312.5,
   7315.625,
   7318.75,
   7320.312,
   7321.875,
   7325,
   7328.125,
   7329.688,
   7331.25,
   7334.375,
   7337.5,
   7340.625,
   7343.75,
   7345.312,
   7346.875,
   7350,
   7353.125,
   7354.688,
   7356.25,
   7359.375,
   7362.5,
   7365.625,
   7368.75,
   7370.312,
   7371.875,
   7375,
   7378.125,
   7379.688,
   7381.25,
   7384.375,
   7387.5,
   7390.625,
   7393.75,
   7395.312,
   7396.875,
   7400,
   7403.125,
   7404.688,
   7406.25,
   7409.375,
   7412.5,
   7415.625,
   7418.75,
   7421.875,
   7425,
   7428.125,
   7429.688,
   7431.25,
   7434.375,
   7437.5,
   7440.625,
   7443.75,
   7450,
   7456.25,
   7459.375,
   7462.5,
   7465.625,
   7468.75,
   7475,
   7481.25,
   7484.375,
   7487.5,
   7490.625,
   7493.75,
   7500};
   Double_t stack2_fy164[3760] = {
   0,
   0.04116064,
   0.04618602,
   0.06363037,
   0.08110464,
   0.08368034,
   0.08628737,
   0.08901994,
   0.09178493,
   0.0946981,
   0.09764529,
   0.09918532,
   0.1007372,
   0.1038642,
   0.1071617,
   0.108823,
   0.1104961,
   0.1122405,
   0.1139978,
   0.1175373,
   0.1212736,
   0.1231553,
   0.1250497,
   0.1270277,
   0.1290197,
   0.1330304,
   0.1372688,
   0.1394027,
   0.1415502,
   0.1437959,
   0.1460568,
   0.1506072,
   0.1554219,
   0.1578452,
   0.1602828,
   0.1628363,
   0.1654063,
   0.1705767,
   0.1760548,
   0.1788111,
   0.1815826,
   0.1844875,
   0.1874102,
   0.1933027,
   0.1995394,
   0.2026844,
   0.2058455,
   0.2091611,
   0.2124959,
   0.2192166,
   0.2262605,
   0.2298929,
   0.2335422,
   0.2372924,
   0.2410632,
   0.2488325,
   0.2568946,
   0.261056,
   0.2652351,
   0.2695341,
   0.2738553,
   0.2760737,
   0.2783045,
   0.2827659,
   0.2920183,
   0.2967988,
   0.3015979,
   0.3065399,
   0.3115057,
   0.3140578,
   0.3166232,
   0.3217541,
   0.3324027,
   0.33791,
   0.3434368,
   0.349134,
   0.3548566,
   0.357801,
   0.3607595,
   0.3666768,
   0.3728156,
   0.378966,
   0.3853277,
   0.3917099,
   0.3982949,
   0.4049071,
   0.4083127,
   0.4117332,
   0.4185748,
   0.4256771,
   0.4327917,
   0.4401571,
   0.4475439,
   0.455089,
   0.4628279,
   0.4667749,
   0.4707374,
   0.4786635,
   0.4868953,
   0.4951401,
   0.5036814,
   0.512245,
   0.5209862,
   0.5299712,
   0.5345512,
   0.5391473,
   0.5483412,
   0.5578919,
   0.5674564,
   0.5772871,
   0.5822904,
   0.5873053,
   0.5974482,
   0.6078768,
   0.6131936,
   0.6185271,
   0.6291964,
   0.6402801,
   0.6513782,
   0.6627882,
   0.6685945,
   0.6744133,
   0.6861826,
   0.6982857,
   0.7044149,
   0.7105614,
   0.7230245,
   0.7358836,
   0.7487581,
   0.761997,
   0.768733,
   0.7754825,
   0.7891345,
   0.8031764,
   0.8102053,
   0.8174145,
   0.8318736,
   0.846713,
   0.8617204,
   0.8770711,
   0.8848885,
   0.8927205,
   0.9085551,
   0.924847,
   0.9330017,
   0.9413632,
   0.9581412,
   0.9753581,
   0.9927716,
   1.01059,
   1.019578,
   1.028754,
   1.047134,
   1.066055,
   1.075521,
   1.085227,
   1.104727,
   1.12473,
   1.144965,
   1.165682,
   1.176128,
   1.186802,
   1.208177,
   1.230196,
   1.241213,
   1.252507,
   1.275212,
   1.298507,
   1.322078,
   1.346225,
   1.358397,
   1.370844,
   1.395765,
   1.421457,
   1.43431,
   1.447488,
   1.473992,
   1.501188,
   1.514866,
   1.521704,
   1.528711,
   1.556923,
   1.571137,
   1.585684,
   1.614803,
   1.644837,
   1.659855,
   1.675263,
   1.706254,
   1.714071,
   1.722061,
   1.738041,
   1.754038,
   1.762037,
   1.770227,
   1.80322,
   1.819826,
   1.836846,
   1.87089,
   1.90601,
   1.92357,
   1.941576,
   1.977807,
   1.986936,
   1.996275,
   2.014953,
   2.03365,
   2.042999,
   2.052561,
   2.091113,
   2.110507,
   2.130388,
   2.170152,
   2.211157,
   2.231662,
   2.252672,
   2.294966,
   2.305602,
   2.316504,
   2.338307,
   2.360124,
   2.371033,
   2.382181,
   2.427159,
   2.449772,
   2.472962,
   2.519343,
   2.567154,
   2.591068,
   2.597072,
   2.603234,
   2.615559,
   2.664883,
   2.677275,
   2.689989,
   2.715419,
   2.740864,
   2.753586,
   2.766579,
   2.819047,
   2.845414,
   2.872475,
   2.926596,
   2.982396,
   3.010313,
   3.017308,
   3.024506,
   3.038901,
   3.096513,
   3.110972,
   3.125833,
   3.155553,
   3.18529,
   3.200158,
   3.215339,
   3.276701,
   3.307526,
   3.339198,
   3.40254,
   3.467875,
   3.500572,
   3.508758,
   3.517182,
   3.534054,
   3.601572,
   3.6185,
   3.635925,
   3.670776,
   3.705643,
   3.723077,
   3.731882,
   3.740866,
   3.812847,
   3.848988,
   3.886145,
   3.960461,
   4.037085,
   4.075442,
   4.085043,
   4.094903,
   4.114687,
   4.193857,
   4.213674,
   4.234094,
   4.274933,
   4.315783,
   4.336208,
   4.346501,
   4.357015,
   4.441246,
   4.483507,
   4.526915,
   4.61373,
   4.703036,
   4.747748,
   4.758938,
   4.770384,
   4.793385,
   4.885427,
   4.908442,
   4.932106,
   4.979436,
   5.026776,
   5.050446,
   5.062343,
   5.074486,
   5.171747,
   5.220503,
   5.270422,
   5.370258,
   5.472497,
   5.523683,
   5.536489,
   5.549518,
   5.575727,
   5.680584,
   5.706799,
   5.733604,
   5.787244,
   5.840895,
   5.86772,
   5.881171,
   5.894859,
   6.004494,
   6.059403,
   6.11536,
   6.227272,
   6.34125,
   6.398306,
   6.41258,
   6.427025,
   6.456077,
   6.572309,
   6.601367,
   6.630907,
   6.690044,
   6.749191,
   6.778765,
   6.793568,
   6.808582,
   6.928828,
   6.989012,
   7.050089,
   7.172242,
   7.296125,
   7.35813,
   7.389284,
   7.420735,
   7.546567,
   7.578025,
   7.609894,
   7.673711,
   7.737538,
   7.769452,
   7.785411,
   7.801573,
   7.93101,
   7.995773,
   8.061403,
   8.192664,
   8.325648,
   8.392212,
   8.425638,
   8.459396,
   8.594457,
   8.628222,
   8.662431,
   8.730971,
   8.799521,
   8.833796,
   8.850934,
   8.868303,
   9.007514,
   9.077157,
   9.147893,
   9.289364,
   9.307157,
   9.325141,
   9.361107,
   9.433041,
   9.504982,
   9.522973,
   9.53197,
   9.541116,
   9.57773,
   9.724189,
   9.760803,
   9.798002,
   9.87261,
   9.947227,
   9.984536,
   10.00319,
   10.02215,
   10.17432,
   10.25043,
   10.32809,
   10.48341,
   10.50294,
   10.52278,
   10.56244,
   10.64178,
   10.72112,
   10.74096,
   10.75088,
   10.76098,
   10.80155,
   10.9638,
   11.00436,
   11.01457,
   11.02494,
   11.04569,
   11.1287,
   11.21173,
   11.25324,
   11.27399,
   11.29514,
   11.46515,
   11.55015,
   11.63724,
   11.81142,
   11.83331,
   11.85563,
   11.90025,
   11.98951,
   12.07877,
   12.10109,
   12.11225,
   12.12362,
   12.16938,
   12.35242,
   12.39818,
   12.40966,
   12.42139,
   12.44485,
   12.53869,
   12.63254,
   12.67947,
   12.70293,
   12.72682,
   12.91927,
   13.01549,
   13.1141,
   13.31138,
   13.33613,
   13.3614,
   13.41194,
   13.51301,
   13.6141,
   13.63937,
   13.65201,
   13.66483,
   13.7166,
   13.92366,
   13.97543,
   13.98838,
   14.00162,
   14.0281,
   14.13407,
   14.24004,
   14.29303,
   14.31952,
   14.33288,
   14.34641,
   14.56314,
   14.6715,
   14.78214,
   15.00356,
   15.03129,
   15.05953,
   15.11602,
   15.22901,
   15.34199,
   15.39862,
   15.45621,
   15.68656,
   15.74415,
   15.75855,
   15.77318,
   15.80249,
   15.91975,
   16.03702,
   16.09565,
   16.12497,
   16.13968,
   16.15458,
   16.39304,
   16.51227,
   16.63327,
   16.87543,
   16.90571,
   16.93641,
   16.9978,
   17.1206,
   17.2434,
   17.30488,
   17.36707,
   17.61586,
   17.67806,
   17.7093,
   17.74076,
   17.86662,
   17.99248,
   18.05542,
   18.08688,
   18.11853,
   18.37294,
   18.50015,
   18.62852,
   18.88542,
   18.91754,
   18.94992,
   19.01471,
   19.1443,
   19.27389,
   19.33872,
   19.40405,
   19.66537,
   19.73071,
   19.76346,
   19.79636,
   19.92802,
   20.19147,
   20.45672,
   20.58934,
   20.72283,
   20.98995,
   21.02335,
   21.05694,
   21.12418,
   21.25866,
   21.39315,
   21.46041,
   21.52812,
   21.79896,
   21.86668,
   21.9006,
   21.93469,
   22.07107,
   22.34394,
   22.61868,
   22.75605,
   22.89436,
   23.17118,
   23.2058,
   23.24061,
   23.31036,
   23.44985,
   23.58934,
   23.65909,
   23.7294,
   24.01067,
   24.08099,
   24.11621,
   24.15166,
   24.29349,
   24.57727,
   24.86343,
   25.00651,
   25.15076,
   25.43954,
   25.47565,
   25.51199,
   25.58486,
   25.73061,
   25.87635,
   25.94923,
   26.02278,
   26.31708,
   26.39066,
   26.42749,
   26.46464,
   26.61324,
   26.91055,
   27.21071,
   27.36079,
   27.37956,
   27.39851,
   27.43641,
   27.5122,
   27.81539,
   27.8533,
   27.89145,
   27.96802,
   28.12116,
   28.27429,
   28.35086,
   28.42816,
   28.73755,
   28.8149,
   28.85361,
   28.89267,
   29.04894,
   29.36158,
   29.67729,
   29.83515,
   29.8549,
   29.8748,
   29.91465,
   29.99437,
   30.31326,
   30.35313,
   30.39322,
   30.47374,
   30.63476,
   30.79579,
   30.87631,
   30.95753,
   31.28275,
   31.36405,
   31.4047,
   31.44574,
   31.60992,
   31.93833,
   32.26978,
   32.43551,
   32.47709,
   32.5189,
   32.60252,
   32.93704,
   32.97886,
   32.99979,
   33.02088,
   33.10526,
   33.27403,
   33.44281,
   33.52719,
   33.61223,
   33.95276,
   34.0379,
   34.08046,
   34.12337,
   34.29512,
   34.63865,
   34.98506,
   35.15827,
   35.2017,
   35.24536,
   35.33269,
   35.68202,
   35.72569,
   35.74753,
   35.76953,
   35.85759,
   36.03372,
   36.20984,
   36.29791,
   36.38658,
   36.74177,
   36.83058,
   36.87498,
   36.91969,
   37.09878,
   37.45698,
   37.81821,
   37.99883,
   38.04408,
   38.08963,
   38.18072,
   38.54511,
   38.59067,
   38.61344,
   38.63638,
   38.7283,
   38.91213,
   39.09597,
   39.18788,
   39.21092,
   39.23411,
   39.28049,
   39.65159,
   39.74437,
   39.79076,
   39.8375,
   40.02485,
   40.39954,
   40.77802,
   40.96726,
   41.01467,
   41.06248,
   41.15809,
   41.54056,
   41.58838,
   41.61228,
   41.63637,
   41.73303,
   41.92637,
   42.1197,
   42.21636,
   42.24057,
   42.265,
   42.31388,
   42.70493,
   42.8027,
   42.85158,
   42.90088,
   43.09869,
   43.49432,
   43.89465,
   44.09483,
   44.14495,
   44.19561,
   44.29691,
   44.70216,
   44.75282,
   44.77815,
   44.80365,
   44.90621,
   45.11131,
   45.31642,
   45.41897,
   45.44462,
   45.47056,
   45.52245,
   45.93768,
   46.04149,
   46.09339,
   46.11945,
   46.14571,
   46.35582,
   46.77604,
   47.2011,
   47.41367,
   47.46684,
   47.52058,
   47.62806,
   48.05798,
   48.16559,
   48.27421,
   48.49145,
   48.70869,
   48.81731,
   48.84448,
   48.87185,
   48.92669,
   49.36544,
   49.47513,
   49.52997,
   49.55745,
   49.58511,
   49.80643,
   50.24908,
   50.69509,
   50.91814,
   50.97391,
   51.03003,
   51.14229,
   51.59133,
   51.70364,
   51.81649,
   52.0422,
   52.2679,
   52.38075,
   52.43731,
   52.49389,
   52.94701,
   53.17389,
   53.40089,
   53.85489,
   54.30915,
   54.53629,
   54.59308,
   54.64989,
   54.76352,
   55.21745,
   55.33092,
   55.44408,
   55.67041,
   55.89674,
   56.0099,
   56.06641,
   56.12272,
   56.57328,
   56.68593,
   56.74225,
   56.77042,
   56.79839,
   57.02223,
   57.4699,
   57.49782,
   57.52557,
   57.58107,
   57.69206,
   57.91406,
   58.13606,
   58.19156,
   58.24659,
   58.35648,
   58.79604,
   58.90591,
   59.01451,
   59.23171,
   59.44891,
   59.55752,
   59.58467,
   59.59825,
   59.61166,
   59.66522,
   60.09378,
   60.20092,
   60.2545,
   60.28128,
   60.30773,
   60.51878,
   60.94087,
   60.96717,
   60.99311,
   61.045,
   61.14876,
   61.35629,
   61.56382,
   61.61571,
   61.62865,
   61.64138,
   61.66685,
   61.76872,
   62.17625,
   62.27813,
   62.37804,
   62.57781,
   62.77759,
   62.87748,
   62.90245,
   62.91494,
   62.92725,
   62.97614,
   63.36732,
   63.46512,
   63.51401,
   63.53846,
   63.55058,
   63.56253,
   63.75378,
   64.13628,
   64.16015,
   64.1835,
   64.2302,
   64.32359,
   64.51037,
   64.69715,
   64.74385,
   64.75553,
   64.76695,
   64.78972,
   64.88082,
   65.24525,
   65.33636,
   65.42524,
   65.60281,
   65.78037,
   65.86916,
   65.91344,
   65.95665,
   66.30239,
   66.38883,
   66.43205,
   66.45365,
   66.46442,
   66.47493,
   66.64308,
   66.97937,
   67.00039,
   67.02085,
   67.0617,
   67.14342,
   67.30684,
   67.47026,
   67.51111,
   67.52132,
   67.53135,
   67.55119,
   67.63055,
   67.94797,
   68.02733,
   68.03714,
   68.04676,
   68.06602,
   68.10453,
   68.25858,
   68.41263,
   68.48965,
   68.52813,
   68.56549,
   68.8644,
   68.93913,
   68.9765,
   68.99518,
   69.00452,
   69.01362,
   69.15858,
   69.44851,
   69.46662,
   69.4843,
   69.51945,
   69.58976,
   69.73038,
   69.87099,
   69.90614,
   69.92362,
   69.94067,
   70.00888,
   70.28174,
   70.34995,
   70.35844,
   70.36672,
   70.38328,
   70.41639,
   70.54884,
   70.68129,
   70.74752,
   70.78063,
   70.81284,
   71.07029,
   71.19888,
   71.32418,
   71.57476,
   71.59042,
   71.60582,
   71.63637,
   71.69746,
   71.81966,
   71.94185,
   71.9724,
   71.98765,
   72.00259,
   72.06232,
   72.30124,
   72.36097,
   72.37577,
   72.39042,
   72.41971,
   72.53685,
   72.65398,
   72.71254,
   72.74183,
   72.77068,
   73.00116,
   73.11635,
   73.23013,
   73.45768,
   73.47181,
   73.48593,
   73.51413,
   73.57055,
   73.68337,
   73.79613,
   73.82427,
   73.83834,
   73.85238,
   73.90853,
   74.13293,
   74.18903,
   74.20304,
   74.21704,
   74.24502,
   74.35697,
   74.46901,
   74.52503,
   74.55304,
   74.581,
   74.80536,
   74.91754,
   75.03022,
   75.25556,
   75.26967,
   75.27673,
   75.28377,
   75.31212,
   75.36882,
   75.48222,
   75.59561,
   75.62402,
   75.63822,
   75.6524,
   75.70954,
   75.93809,
   75.99522,
   76.00962,
   76.02399,
   76.05273,
   76.16793,
   76.28313,
   76.34073,
   76.36953,
   76.37678,
   76.38402,
   76.3985,
   76.63064,
   76.74671,
   76.86347,
   77.09702,
   77.12622,
   77.15552,
   77.21412,
   77.33131,
   77.4485,
   77.47781,
   77.49247,
   77.5071,
   77.56571,
   77.80014,
   77.8587,
   77.87334,
   77.88794,
   77.91714,
   78.03392,
   78.15059,
   78.20892,
   78.23809,
   78.24538,
   78.25266,
   78.2672,
   78.49852,
   78.61418,
   78.72813,
   78.95592,
   78.98433,
   79.01218,
   79.06788,
   79.17926,
   79.29065,
   79.31849,
   79.33241,
   79.33936,
   79.34611,
   79.40015,
   79.61629,
   79.67032,
   79.68383,
   79.69686,
   79.72285,
   79.82679,
   79.93072,
   79.98269,
   80.00867,
   80.01516,
   80.02148,
   80.03385,
   80.23182,
   80.3308,
   80.33684,
   80.34267,
   80.35433,
   80.37764,
   80.42426,
   80.61073,
   80.63399,
   80.65567,
   80.69905,
   80.7858,
   80.87254,
   80.89423,
   80.90507,
   80.91049,
   80.91554,
   80.95534,
   81.11453,
   81.15433,
   81.16427,
   81.16671,
   81.16896,
   81.17346,
   81.19144,
   81.26333,
   81.33522,
   81.37117,
   81.38914,
   81.39363,
   81.39588,
   81.39796,
   81.40593,
   81.53346,
   81.59722,
   81.60116,
   81.60461,
   81.61153,
   81.62537,
   81.65304,
   81.76372,
   81.77756,
   81.78934,
   81.81273,
   81.85951,
   81.90629,
   81.91798,
   81.92383,
   81.92675,
   81.92817,
   81.92937,
   81.94849,
   82.02498,
   82.0441,
   82.04888,
   82.05007,
   82.05109,
   82.05296,
   82.06043,
   82.09031,
   82.12019,
   82.13513,
   82.1426,
   82.14629,
   82.14903,
   82.19271,
   82.21456,
   82.21591,
   82.21688,
   82.21866,
   82.22223,
   82.22937,
   82.25789,
   82.26145,
   82.26186,
   82.26208,
   82.26254,
   82.26345,
   82.26707,
   82.27431,
   82.28155,
   82.28503,
   82.28547,
   82.2872,
   82.28763,
   82.28774,
   82.28776,
   82.28747,
   82.28627,
   82.28145,
   82.27663,
   82.27422,
   82.27301,
   82.27241,
   82.27125,
   82.25167,
   82.24187,
   82.24125,
   82.24049,
   82.23872,
   82.2352,
   82.22816,
   82.19997,
   82.19644,
   82.19548,
   82.19437,
   82.19214,
   82.18325,
   82.16546,
   82.14767,
   82.13876,
   82.12828,
   82.08632,
   82.07583,
   82.07044,
   82.06449,
   82.0407,
   82.01691,
   82.00501,
   81.99906,
   81.99609,
   81.99286,
   81.94008,
   81.91369,
   81.91033,
   81.90672,
   81.89948,
   81.885,
   81.82709,
   81.81985,
   81.81803,
   81.81605,
   81.8121,
   81.79626,
   81.7646,
   81.73293,
   81.7171,
   81.69978,
   81.63035,
   81.613,
   81.60419,
   81.59462,
   81.55635,
   81.51808,
   81.49894,
   81.48937,
   81.48459,
   81.48212,
   81.47946,
   81.39447,
   81.35197,
   81.34663,
   81.34069,
   81.32881,
   81.30506,
   81.21001,
   81.19813,
   81.19516,
   81.19189,
   81.18521,
   81.15849,
   81.10506,
   81.05162,
   81.0249,
   81.02321,
   81.02133,
   81.01756,
   81.01002,
   80.99494,
   80.87435,
   80.84421,
   80.83667,
   80.83291,
   80.83102,
   80.82898,
   80.81196,
   80.74386,
   80.67576,
   80.64171,
   80.62468,
   80.61617,
   80.61188,
   80.60709,
   80.45347,
   80.37666,
   80.36705,
   80.35638,
   80.33479,
   80.29162,
   80.11894,
   80.09735,
   80.09196,
   80.08923,
   80.0862,
   80.07414,
   80.02586,
   79.9293,
   79.83274,
   79.78446,
   79.78145,
   79.77822,
   79.77152,
   79.75811,
   79.73129,
   79.51671,
   79.46306,
   79.4362,
   79.40662,
   79.28829,
   79.16996,
   79.11079,
   79.08121,
   79.06642,
   79.05902,
   79.05108,
   78.79218,
   78.66273,
   78.64654,
   78.64247,
   78.63808,
   78.6293,
   78.5942,
   78.524,
   78.2432,
   78.2081,
   78.19933,
   78.19494,
   78.19035,
   78.17149,
   78.09602,
   77.94508,
   77.79414,
   77.71868,
   77.70921,
   77.69916,
   77.67906,
   77.63886,
   77.31725,
   77.23684,
   77.19664,
   77.15431,
   76.98453,
   76.81475,
   76.72985,
   76.68741,
   76.66619,
   76.65557,
   76.65025,
   76.6447,
   76.28939,
   76.11173,
   76.08952,
   76.0783,
   76.06678,
   76.02072,
   75.92859,
   75.56008,
   75.51402,
   75.49097,
   75.46729,
   75.37256,
   75.18311,
   74.99366,
   74.89894,
   74.88709,
   74.87507,
   74.85092,
   74.80264,
   74.41633,
   74.31975,
   74.27146,
   74.22269,
   74.02736,
   73.63669,
   73.2447,
   73.04871,
   73.02425,
   73.01203,
   72.99983,
   72.95101,
   72.85336,
   72.46296,
   72.41416,
   72.38976,
   72.36559,
   72.26906,
   72.076,
   71.88293,
   71.7864,
   71.76237,
   71.73865,
   71.69123,
   71.31176,
   71.2169,
   71.16947,
   71.15768,
   71.1461,
   71.12293,
   70.93756,
   70.56682,
   70.20645,
   70.02626,
   70.00373,
   69.99247,
   69.98149,
   69.93789,
   69.8507,
   69.50191,
   69.45831,
   69.43651,
   69.43108,
   69.42582,
   69.4153,
   69.33121,
   69.16301,
   68.99481,
   68.91071,
   68.88979,
   68.86957,
   68.82912,
   68.5055,
   68.42459,
   68.38414,
   68.37403,
   68.36432,
   68.3449,
   68.18949,
   67.87867,
   67.58024,
   67.43108,
   67.41243,
   67.40311,
   67.39846,
   67.39398,
   67.35818,
   67.28658,
   67.00017,
   66.96436,
   66.94646,
   66.93761,
   66.92901,
   66.8602,
   66.72257,
   66.58495,
   66.51614,
   66.49894,
   66.48239,
   66.44927,
   66.18432,
   66.11808,
   66.08497,
   66.07669,
   66.06863,
   66.05266,
   65.92488,
   65.66932,
   65.42214,
   65.29861,
   65.2678,
   65.23788,
   65.17804,
   64.9387,
   64.90878,
   64.89382,
   64.88634,
   64.87908,
   64.82101,
   64.70485,
   64.5887,
   64.53062,
   64.51611,
   64.50195,
   64.47372,
   64.24794,
   64.1915,
   64.16328,
   64.14927,
   64.13554,
   64.02575,
   63.80616,
   63.59247,
   63.4857,
   63.459,
   63.43306,
   63.38118,
   63.17365,
   63.1477,
   63.13473,
   63.12824,
   63.12191,
   63.07156,
   62.97087,
   62.87017,
   62.81983,
   62.80723,
   62.79495,
   62.77057,
   62.57553,
   62.52676,
   62.50238,
   62.49024,
   62.47847,
   62.38424,
   62.19579,
   62.18989,
   62.18421,
   62.17286,
   62.15016,
   62.10476,
   62.01396,
   61.92315,
   61.90045,
   61.87858,
   61.83493,
   61.66034,
   61.61681,
   61.57495,
   61.49122,
   61.4075,
   61.36563,
   61.35516,
   61.34998,
   61.34498,
   61.32494,
   61.16461,
   61.12453,
   61.10449,
   61.09447,
   61.08488,
   61.0082,
   60.85484,
   60.85003,
   60.84539,
   60.83622,
   60.81788,
   60.78122,
   60.70788,
   60.63453,
   60.61619,
   60.59853,
   60.56341,
   60.42293,
   60.38786,
   60.35415,
   60.28673,
   60.21931,
   60.1856,
   60.17717,
   60.17295,
   60.1689,
   60.15267,
   60.0228,
   59.99033,
   59.9741,
   59.96598,
   59.95809,
   59.89527,
   59.76962,
   59.7618,
   59.75417,
   59.73889,
   59.70834,
   59.64724,
   59.58613,
   59.57085,
   59.55585,
   59.52596,
   59.4064,
   59.37651,
   59.3471,
   59.28829,
   59.22947,
   59.20006,
   59.18538,
   59.17084,
   59.05445,
   59.02538,
   59.01084,
   59.00357,
   58.99629,
   58.93844,
   58.82273,
   58.81553,
   58.80831,
   58.79387,
   58.76499,
   58.70722,
   58.64956,
   58.63513,
   58.62068,
   58.59176,
   58.47605,
   58.44711,
   58.41811,
   58.36009,
   58.30207,
   58.27306,
   58.25855,
   58.244,
   58.12744,
   58.06914,
   58.01056,
   57.8934,
   57.88606,
   57.8787,
   57.86399,
   57.83455,
   57.77568,
   57.71674,
   57.70201,
   57.69464,
   57.68725,
   57.65774,
   57.53942,
   57.50977,
   57.48008,
   57.42071,
   57.36126,
   57.33154,
   57.31668,
   57.3018,
   57.18246,
   57.12278,
   57.06286,
   56.94302,
   56.93551,
   56.92798,
   56.91294,
   56.88285,
   56.82267,
   56.76247,
   56.74737,
   56.73982,
   56.73226,
   56.70205,
   56.58098,
   56.55071,
   56.52024,
   56.45926,
   56.39821,
   56.36769,
   56.35242,
   56.33716,
   56.21405,
   56.15245,
   56.09013,
   55.9655,
   55.95767,
   55.94983,
   55.934,
   55.90235,
   55.83905,
   55.77575,
   55.75993,
   55.75193,
   55.74393,
   55.71167,
   55.5826,
   55.55034,
   55.51741,
   55.45137,
   55.38532,
   55.35229,
   55.33578,
   55.31885,
   55.18311,
   55.11518,
   55.04517,
   54.90515,
   54.8964,
   54.88746,
   54.86934,
   54.8331,
   54.76062,
   54.68814,
   54.67003,
   54.66097,
   54.65156,
   54.61393,
   54.4634,
   54.42576,
   54.41621,
   54.40642,
   54.38683,
   54.30847,
   54.23012,
   54.19094,
   54.17135,
   54.15102,
   53.98756,
   53.90578,
   53.82044,
   53.64976,
   53.63908,
   53.63374,
   53.62819,
   53.60591,
   53.56134,
   53.47221,
   53.38308,
   53.36079,
   53.34965,
   53.3381,
   53.29157,
   53.10549,
   53.05897,
   53.04722,
   53.0351,
   53.01086,
   52.91387,
   52.81687,
   52.76838,
   52.74413,
   52.73801,
   52.73171,
   52.7191,
   52.5173,
   52.4164,
   52.31174,
   52.10238,
   52.07605,
   52.04899,
   51.99486,
   51.88661,
   51.77836,
   51.75129,
   51.73776,
   51.72394,
   51.66816,
   51.44507,
   51.3893,
   51.37532,
   51.36101,
   51.33238,
   51.21787,
   51.10335,
   51.0461,
   51.01747,
   51.01021,
   51.00292,
   50.98836,
   50.7541,
   50.63697,
   50.51761,
   50.2788,
   50.2489,
   50.21855,
   50.15786,
   50.03648,
   49.9151,
   49.8847,
   49.8695,
   49.8619,
   49.85427,
   49.7927,
   49.54642,
   49.48485,
   49.46936,
   49.4538,
   49.42267,
   49.29789,
   49.17311,
   49.11071,
   49.07952,
   49.07167,
   49.0638,
   49.04804,
   48.79517,
   48.66873,
   48.66073,
   48.65272,
   48.6367,
   48.60465,
   48.54056,
   48.28409,
   48.25201,
   48.21944,
   48.1543,
   48.02401,
   47.89372,
   47.8611,
   47.84479,
   47.83663,
   47.82844,
   47.76209,
   47.49671,
   47.43036,
   47.41377,
   47.39689,
   47.36301,
   47.2275,
   47.09198,
   47.02422,
   46.99034,
   46.98183,
   46.97758,
   46.97331,
   46.95597,
   46.67842,
   46.53965,
   46.53093,
   46.52203,
   46.50422,
   46.46861,
   46.3974,
   46.11252,
   46.07691,
   46.04032,
   45.96709,
   45.82065,
   45.6742,
   45.63758,
   45.61928,
   45.61012,
   45.60079,
   45.52544,
   45.22402,
   45.14866,
   45.12982,
   45.12021,
   45.11059,
   45.07181,
   44.91669,
   44.76157,
   44.68401,
   44.64523,
   44.62579,
   44.60585,
   44.28673,
   44.12717,
   44.11719,
   44.10696,
   44.08647,
   44.04549,
   43.96353,
   43.63566,
   43.59468,
   43.55273,
   43.46865,
   43.30051,
   43.13236,
   43.04819,
   42.96213,
   42.61789,
   42.53183,
   42.51031,
   42.49951,
   42.48853,
   42.44458,
   42.26879,
   42.093,
   42.0051,
   41.96115,
   41.93917,
   41.91681,
   41.55861,
   41.37951,
   41.36826,
   41.35699,
   41.33425,
   41.28875,
   41.19776,
   40.83378,
   40.78828,
   40.74227,
   40.65008,
   40.46568,
   40.28129,
   40.18908,
   40.09596,
   39.72347,
   39.63035,
   39.58371,
   39.53684,
   39.34936,
   39.16185,
   39.0681,
   39.02122,
   38.99779,
   38.97433,
   38.59819,
   38.41012,
   38.38664,
   38.36314,
   38.31614,
   38.22214,
   37.84619,
   37.7992,
   37.75235,
   37.65874,
   37.47151,
   37.28429,
   37.19068,
   37.09773,
   36.72596,
   36.63301,
   36.58661,
   36.5406,
   36.35653,
   36.17245,
   36.08041,
   36.03439,
   36.01138,
   35.98856,
   35.62464,
   35.44268,
   35.41995,
   35.39748,
   35.35254,
   35.26267,
   34.90317,
   34.85823,
   34.81367,
   34.72483,
   34.54716,
   34.36949,
   34.28066,
   34.19265,
   33.84076,
   33.75279,
   33.70884,
   33.66514,
   33.49037,
   33.14086,
   32.79224,
   32.61793,
   32.59608,
   32.57426,
   32.53061,
   32.44332,
   32.09403,
   32.05037,
   32.02844,
   32.00652,
   31.91863,
   31.74285,
   31.56707,
   31.47918,
   31.39043,
   31.03515,
   30.94633,
   30.90189,
   30.85688,
   30.67682,
   30.49676,
   30.40673,
   30.36172,
   30.33921,
   30.32795,
   30.31653,
   29.95086,
   29.76802,
   29.74516,
   29.72201,
   29.67558,
   29.58273,
   29.21131,
   29.16488,
   29.14159,
   29.11805,
   29.02384,
   28.83542,
   28.647,
   28.55279,
   28.45756,
   28.07612,
   27.98076,
   27.93308,
   27.88499,
   27.69258,
   27.30771,
   26.92097,
   26.7276,
   26.70339,
   26.6792,
   26.63083,
   26.53411,
   26.14708,
   26.09872,
   26.07455,
   26.0504,
   25.95399,
   25.76115,
   25.5683,
   25.47188,
   25.44792,
   25.42397,
   25.37609,
   24.99329,
   24.89759,
   24.84974,
   24.80237,
   24.6131,
   24.23462,
   23.86147,
   23.67489,
   23.65157,
   23.63994,
   23.62847,
   23.58261,
   23.4909,
   23.12405,
   23.07819,
   23.05526,
   23.03275,
   22.94278,
   22.76285,
   22.58291,
   22.49295,
   22.4706,
   22.44858,
   22.40453,
   22.05214,
   21.96404,
   21.91999,
   21.87677,
   21.70448,
   21.35993,
   21.0234,
   20.85514,
   20.83411,
   20.8236,
   20.8133,
   20.77227,
   20.69021,
   20.36196,
   20.32093,
   20.30041,
   20.28033,
   20.20039,
   20.04051,
   19.88063,
   19.80069,
   19.7808,
   19.76137,
   19.72249,
   19.41151,
   19.33375,
   19.29488,
   19.2852,
   19.27577,
   19.2569,
   19.10596,
   18.80408,
   18.51169,
   18.36551,
   18.34724,
   18.33811,
   18.32916,
   18.29387,
   18.22328,
   17.94092,
   17.90563,
   17.88799,
   17.87928,
   17.87078,
   17.8028,
   17.66685,
   17.5309,
   17.46292,
   17.44597,
   17.42966,
   17.39702,
   17.13597,
   17.07071,
   17.03808,
   17.02993,
   17.02207,
   17.00645,
   16.88149,
   16.63157,
   16.39276,
   16.27343,
   16.24372,
   16.21528,
   16.1584,
   15.93088,
   15.90245,
   15.88823,
   15.88116,
   15.87438,
   15.82022,
   15.71189,
   15.60357,
   15.5494,
   15.53587,
   15.52294,
   15.49715,
   15.2909,
   15.23935,
   15.21357,
   15.20713,
   15.20087,
   15.18859,
   15.09039,
   14.89398,
   14.88795,
   14.8821,
   14.87041,
   14.84701,
   14.80021,
   14.70663,
   14.61304,
   14.58969,
   14.56737,
   14.52272,
   14.34418,
   14.32187,
   14.31071,
   14.30513,
   14.29977,
   14.25716,
   14.17194,
   14.08674,
   14.04414,
   14.03349,
   14.02323,
   14.00288,
   13.84014,
   13.79945,
   13.77911,
   13.76902,
   13.75931,
   13.68163,
   13.52628,
   13.52145,
   13.51682,
   13.50755,
   13.48903,
   13.45197,
   13.37786,
   13.30375,
   13.28523,
   13.26753,
   13.23221,
   13.09092,
   13.05573,
   13.02208,
   12.95479,
   12.8875,
   12.85386,
   12.84544,
   12.83731,
   12.82129,
   12.69318,
   12.66115,
   12.64514,
   12.63715,
   12.62953,
   12.56855,
   12.4466,
   12.44278,
   12.43912,
   12.43186,
   12.41735,
   12.38832,
   12.33025,
   12.27218,
   12.25767,
   12.24376,
   12.21609,
   12.10539,
   12.07777,
   12.05136,
   11.99856,
   11.94575,
   11.91935,
   11.91275,
   11.90947,
   11.90631,
   11.89371,
   11.79288,
   11.76768,
   11.75508,
   11.74877,
   11.74273,
   11.69461,
   11.59838,
   11.59245,
   11.58671,
   11.57524,
   11.55231,
   11.50643,
   11.46056,
   11.4491,
   11.44636,
   11.4436,
   11.4381,
   11.41628,
   11.32905,
   11.30725,
   11.2866,
   11.24529,
   11.20399,
   11.18334,
   11.17818,
   11.17559,
   11.17314,
   11.1634,
   11.08559,
   11.06614,
   11.05641,
   11.05155,
   11.04693,
   11.01053,
   10.93773,
   10.93323,
   10.92901,
   10.92056,
   10.90366,
   10.86985,
   10.83605,
   10.8276,
   10.82551,
   10.82356,
   10.81967,
   10.8041,
   10.74185,
   10.72629,
   10.71205,
   10.68364,
   10.65523,
   10.64102,
   10.63754,
   10.63579,
   10.63492,
   10.63403,
   10.6276,
   10.5762,
   10.56336,
   10.55693,
   10.55372,
   10.55224,
   10.55073,
   10.5277,
   10.48165,
   10.47879,
   10.47623,
   10.47112,
   10.46089,
   10.44045,
   10.42,
   10.41489,
   10.41362,
   10.41247,
   10.41021,
   10.40122,
   10.36524,
   10.35625,
   10.35577,
   10.35528,
   10.35429,
   10.35231,
   10.34834,
   10.33266,
   10.31697,
   10.30912,
   10.30525,
   10.30185,
   10.27471,
   10.26793,
   10.26453,
   10.26284,
   10.26207,
   10.26127,
   10.24961,
   10.22629,
   10.22484,
   10.22357,
   10.22108,
   10.2161,
   10.20613,
   10.19616,
   10.19367,
   10.19308,
   10.19279,
   10.19248,
   10.19141,
   10.18716,
   10.17015,
   10.1659,
   10.16546,
   10.16499,
   10.16407,
   10.16221,
   10.15493,
   10.14766,
   10.14402,
   10.1422,
   10.14063,
   10.12806,
   10.12495,
   10.1234,
   10.12262,
   10.12223,
   10.12182,
   10.11629,
   10.10524,
   10.10466,
   10.10404,
   10.10278,
   10.10025,
   10.09519,
   10.0902,
   10.08901,
   10.0884,
   10.08776,
   10.08543,
   10.07612,
   10.07379,
   10.07353,
   10.07324,
   10.07267,
   10.07153,
   10.06702,
   10.06253,
   10.06029,
   10.05917,
   10.058,
   10.04894,
   10.0444,
   10.03972,
   10.03035,
   10.02914,
   10.0279,
   10.02543,
   10.02049,
   10.01554,
   10.01296,
   10.01037,
   9.999764,
   9.997114,
   9.994293,
   9.98859,
   9.982833,
   9.979954,
   9.978515,
   9.977088,
   9.964821,
   9.958679,
   9.952111,
   9.938973,
   9.937214,
   9.93548,
   9.932011,
   9.925073,
   9.918085,
   9.916306,
   9.915416,
   9.914547,
   9.91086,
   9.896112,
   9.892425,
   9.891452,
   9.890501,
   9.888599,
   9.880887,
   9.873109,
   9.86922,
   9.867275,
   9.865404,
   9.849422,
   9.84143,
   9.833227,
   9.816821,
   9.81573,
   9.815184,
   9.814659,
   9.812588,
   9.808448,
   9.800166,
   9.791825,
   9.789715,
   9.78866,
   9.787648,
   9.783446,
   9.766639,
   9.762437,
   9.761349,
   9.760313,
   9.758241,
   9.749852,
   9.741415,
   9.737197,
   9.735088,
   9.734565,
   9.734074,
   9.733091,
   9.716495,
   9.708197,
   9.700062,
   9.683795,
   9.682732,
   9.6822,
   9.681936,
   9.681689,
   9.679726,
   9.675799,
   9.667946,
   9.660047,
   9.658059,
   9.657065,
   9.656579,
   9.656122,
   9.652322,
   9.637122,
   9.633255,
   9.632295,
   9.631416,
   9.629656,
   9.622414,
   9.615149,
   9.611516,
   9.6097,
   9.609246,
   9.608825,
   9.608,
   9.594334,
   9.587501,
   9.587282,
   9.587083,
   9.586685,
   9.585888,
   9.584295,
   9.581109,
   9.568351,
   9.566711,
   9.565247,
   9.562319,
   9.556462,
   9.550506,
   9.549019,
   9.548276,
   9.547906,
   9.547578,
   9.54498,
   9.534246,
   9.531487,
   9.530803,
   9.530197,
   9.529004,
   9.524249,
   9.519412,
   9.516994,
   9.515785,
   9.515483,
   9.515333,
   9.515203,
   9.514686,
   9.506146,
   9.501876,
   9.501613,
   9.501382,
   9.500919,
   9.499993,
   9.498142,
   9.490725,
   9.489752,
   9.488962,
   9.487382,
   9.484222,
   9.481062,
   9.480273,
   9.479879,
   9.479682,
   9.479516,
   9.478294,
   9.473099,
   9.471749,
   9.471416,
   9.471334,
   9.471271,
   9.471144,
   9.470637,
   9.468627,
   9.466561,
   9.465527,
   9.465011,
   9.464763,
   9.46458,
   9.46149,
   9.459876,
   9.45978,
   9.459718,
   9.459596,
   9.45935,
   9.458858,
   9.456746,
   9.456444,
   9.456283,
   9.455979,
   9.45537,
   9.454761,
   9.45461,
   9.454535,
   9.454497,
   9.454479,
   9.454475,
   9.454452,
   9.454095,
   9.453959,
   9.45393,
   9.453923,
   9.453938,
   9.453995,
   9.454244,
   9.454442,
   9.45454,
   9.45459,
   9.454615,
   9.454691,
   9.455771,
   9.456246,
   9.45628,
   9.456331,
   9.456443,
   9.456669,
   9.45712,
   9.458784,
   9.458954,
   9.45921,
   9.459743,
   9.460811,
   9.461878,
   9.462418,
   9.463119,
   9.46566,
   9.46625,
   9.466568,
   9.466928,
   9.468392,
   9.469803,
   9.470508,
   9.470861,
   9.471038,
   9.471233,
   9.474253,
   9.475665,
   9.47724,
   9.480423,
   9.480784,
   9.481157,
   9.481929,
   9.483472,
   9.48502,
   9.485794,
   9.486597,
   9.489591,
   9.490294,
   9.490648,
   9.491014,
   9.492454,
   9.495234,
   9.497736,
   9.498907,
   9.499057,
   9.499193,
   9.499465,
   9.500009,
   9.502197,
   9.502441,
   9.502651,
   9.503067,
   9.503897,
   9.504727,
   9.505142,
   9.505475,
   9.506552,
   9.506821,
   9.506949,
   9.507029,
   9.507353,
   9.507616,
   9.507747,
   9.507813,
   9.507846,
   9.507857,
   9.507854,
   9.50771,
   9.507588,
   9.507578,
   9.507525,
   9.507419,
   9.507207,
   9.506371,
   9.506251,
   9.506221,
   9.506173,
   9.506064,
   9.505649,
   9.504818,
   9.503987,
   9.503572,
   9.502985,
   9.500468,
   9.499838,
   9.499518,
   9.499104,
   9.49745,
   9.495738,
   9.494883,
   9.494455,
   9.494241,
   9.494134,
   9.493997,
   9.489725,
   9.487589,
   9.487328,
   9.487013,
   9.486365,
   9.48507,
   9.479905,
   9.479255,
   9.479093,
   9.479011,
   9.478914,
   9.478524,
   9.476983,
   9.473901,
   9.470819,
   9.469277,
   9.46908,
   9.468857,
   9.46841,
   9.467517,
   9.460385,
   9.458602,
   9.457711,
   9.456695,
   9.452632,
   9.448593,
   9.446573,
   9.445563,
   9.445058,
   9.444805,
   9.444527,
   9.435431,
   9.430884,
   9.430321,
   9.43018,
   9.430022,
   9.429705,
   9.428438,
   9.425903,
   9.415781,
   9.414532,
   9.413899,
   9.413203,
   9.410438,
   9.40491,
   9.399381,
   9.396617,
   9.396274,
   9.395897,
   9.39514,
   9.393627,
   9.381635,
   9.378637,
   9.377138,
   9.375519,
   9.36901,
   9.362556,
   9.35933,
   9.357716,
   9.356909,
   9.356506,
   9.356304,
   9.356086,
   9.342165,
   9.335266,
   9.334409,
   9.333973,
   9.33351,
   9.331659,
   9.327957,
   9.313167,
   9.311341,
   9.310427,
   9.309448,
   9.305546,
   9.297742,
   9.289938,
   9.286036,
   9.285551,
   9.285042,
   9.284007,
   9.281937,
   9.265554,
   9.261464,
   9.259419,
   9.259163,
   9.258892,
   9.25835,
   9.257264,
   9.24862,
   9.231489,
   9.213496,
   9.204586,
   9.203477,
   9.202923,
   9.20234,
   9.200007,
   9.19534,
   9.176693,
   9.17439,
   9.173238,
   9.172039,
   9.16723,
   9.157614,
   9.147997,
   9.143189,
   9.141979,
   9.14073,
   9.138232,
   9.118466,
   9.11353,
   9.111061,
   9.110439,
   9.109798,
   9.108515,
   9.098289,
   9.077948,
   9.057135,
   9.046786,
   9.045497,
   9.044853,
   9.044193,
   9.04153,
   9.036205,
   9.014921,
   9.01229,
   9.010974,
   9.00963,
   9.00423,
   8.99343,
   8.982629,
   8.977229,
   8.97588,
   8.974498,
   8.971735,
   8.949872,
   8.94441,
   8.941679,
   8.940996,
   8.940298,
   8.9389,
   8.927752,
   8.905576,
   8.883189,
   8.872053,
   8.869272,
   8.866444,
   8.860787,
   8.838182,
   8.832574,
   8.826905,
   8.815567,
   8.804229,
   8.79856,
   8.797147,
   8.795714,
   8.792846,
   8.770143,
   8.764471,
   8.761635,
   8.758775,
   8.747322,
   8.724533,
   8.701742,
   8.690403,
   8.687574,
   8.68472,
   8.679013,
   8.656202,
   8.650548,
   8.644872,
   8.633519,
   8.622166,
   8.61649,
   8.610801,
   8.588227,
   8.576936,
   8.565624,
   8.543184,
   8.520714,
   8.509568,
   8.498417,
   8.47611,
   8.470581,
   8.46505,
   8.453989,
   8.442922,
   8.437388,
   8.431868,
   8.409936,
   8.398972,
   8.388011,
   8.366254,
   8.344509,
   8.333716,
   8.322926,
   8.30135,
   8.295997,
   8.290645,
   8.279942,
   8.269232,
   8.263878,
   8.258534,
   8.237288,
   8.226664,
   8.216035,
   8.19492,
   8.173782,
   8.163282,
   8.158033,
   8.152768,
   8.131731,
   8.126506,
   8.121269,
   8.110795,
   8.100326,
   8.095092,
   8.089837,
   8.068961,
   8.058519,
   8.04804,
   8.027204,
   8.006273,
   7.995863,
   7.993266,
   7.990651,
   7.985413,
   7.964478,
   7.959274,
   7.954037,
   7.943563,
   7.933094,
   7.927859,
   7.925237,
   7.922594,
   7.901616,
   7.89112,
   7.880552,
   7.859515,
   7.838314,
   7.827757,
   7.825123,
   7.822466,
   7.817137,
   7.795839,
   7.790538,
   7.785191,
   7.774493,
   7.763799,
   7.758452,
   7.755775,
   7.75307,
   7.731568,
   7.720809,
   7.709955,
   7.688328,
   7.686979,
   7.685615,
   7.682885,
   7.677424,
   7.666504,
   7.655624,
   7.652908,
   7.650171,
   7.644673,
   7.622701,
   7.617228,
   7.611705,
   7.600653,
   7.589604,
   7.584079,
   7.581315,
   7.578521,
   7.556286,
   7.545162,
   7.533944,
   7.511604,
   7.508804,
   7.505987,
   7.500353,
   7.489085,
   7.477818,
   7.475005,
   7.472175,
   7.466492,
   7.443776,
   7.438133,
   7.432441,
   7.421059,
   7.40968,
   7.403991,
   7.401146,
   7.398276,
   7.375357,
   7.363895,
   7.352366,
   7.329413,
   7.306349,
   7.294812,
   7.289041,
   7.283244,
   7.260069,
   7.254304,
   7.248512,
   7.236932,
   7.213765,
   7.190547,
   7.178937,
   7.167311,
   7.144139,
   7.120956,
   7.109359,
   7.097776,
   7.074604,
   7.063061,
   7.05153,
   7.028472,
   7.005468,
   6.993966,
   6.982505,
   6.959645,
   6.936879,
   6.925501,
   6.919823,
   6.914161,
   6.891532,
   6.885892,
   6.880274,
   6.869059,
   6.846646,
   6.824382,
   6.813249,
   6.802207,
   6.78017,
   6.777422,
   6.774692,
   6.76923,
   6.758308,
   6.747392,
   6.741942,
   6.736527,
   6.714895,
   6.709503,
   6.704146,
   6.693453,
   6.682768,
   6.677425,
   6.674754,
   6.6721,
   6.650952,
   6.640379,
   6.629919,
   6.60905,
   6.606447,
   6.603868,
   6.598708,
   6.588389,
   6.578077,
   6.572928,
   6.567822,
   6.547422,
   6.542327,
   6.537269,
   6.52718,
   6.517097,
   6.512055,
   6.509534,
   6.507029,
   6.487085,
   6.477113,
   6.467245,
   6.447563,
   6.445106,
   6.442671,
   6.437801,
   6.42806,
   6.418325,
   6.413462,
   6.408635,
   6.389347,
   6.38453,
   6.379738,
   6.370175,
   6.351071,
   6.332109,
   6.322628,
   6.313208,
   6.294408,
   6.275701,
   6.266358,
   6.257029,
   6.238417,
   6.201274,
   6.182733,
   6.173463,
   6.164204,
   6.145686,
   6.127134,
   6.117858,
   6.11322,
   6.108558,
   6.089929,
   6.085277,
   6.080604,
   6.071236,
   6.052489,
   6.033623,
   6.02419,
   6.014669,
   5.995627,
   5.993249,
   5.990848,
   5.986036,
   5.976412,
   5.966792,
   5.961981,
   5.957107,
   5.937628,
   5.932763,
   5.930322,
   5.927854,
   5.91798,
   5.908106,
   5.903169,
   5.9007,
   5.899466,
   5.898216,
   5.878181,
   5.868164,
   5.866908,
   5.865634,
   5.863087,
   5.857992,
   5.837644,
   5.835102,
   5.832525,
   5.82735,
   5.817,
   5.806654,
   5.801481,
   5.796212,
   5.775143,
   5.76988,
   5.76724,
   5.764557,
   5.753824,
   5.743091,
   5.737725,
   5.735042,
   5.7337,
   5.73234,
   5.710469,
   5.699533,
   5.698165,
   5.69677,
   5.69398,
   5.6884,
   5.666095,
   5.663309,
   5.661904,
   5.660482,
   5.654794,
   5.643419,
   5.632047,
   5.626362,
   5.620564,
   5.597363,
   5.591567,
   5.588663,
   5.585705,
   5.573873,
   5.562041,
   5.556125,
   5.553167,
   5.551688,
   5.550192,
   5.52607,
   5.514008,
   5.5125,
   5.510965,
   5.507889,
   5.501738,
   5.477145,
   5.474073,
   5.472528,
   5.470961,
   5.464697,
   5.452167,
   5.43964,
   5.433377,
   5.427005,
   5.401489,
   5.395114,
   5.391925,
   5.388679,
   5.375695,
   5.349715,
   5.323314,
   5.310114,
   5.308464,
   5.306793,
   5.303438,
   5.296728,
   5.269901,
   5.266549,
   5.264869,
   5.263167,
   5.256358,
   5.242741,
   5.229129,
   5.222323,
   5.215429,
   5.187807,
   5.180906,
   5.177456,
   5.17396,
   5.15997,
   5.131984,
   5.103676,
   5.089522,
   5.08597,
   5.082392,
   5.075235,
   5.046612,
   5.043034,
   5.041245,
   5.039438,
   5.032211,
   5.017756,
   5.003308,
   4.996085,
   4.988807,
   4.959659,
   4.952376,
   4.948734,
   4.945068,
   4.930392,
   4.901039,
   4.871523,
   4.856765,
   4.841949,
   4.812305,
   4.804888,
   4.797451,
   4.782577,
   4.752831,
   4.723035,
   4.663437,
   4.63367,
   4.618786,
   4.603928,
   4.574238,
   4.56682,
   4.559424,
   4.544632,
   4.529846,
   4.522452,
   4.515089,
   4.485664,
   4.478311,
   4.474635,
   4.470976,
   4.456365,
   4.427143,
   4.398164,
   4.383675,
   4.380057,
   4.376469,
   4.369292,
   4.340597,
   4.333436,
   4.32634,
   4.312148,
   4.297962,
   4.290869,
   4.289096,
   4.287344,
   4.283841,
   4.255818,
   4.248814,
   4.245313,
   4.243571,
   4.241845,
   4.228031,
   4.200404,
   4.173205,
   4.159608,
   4.156213,
   4.15287,
   4.146186,
   4.119443,
   4.1161,
   4.114429,
   4.113594,
   4.112773,
   4.106209,
   4.093082,
   4.079959,
   4.073397,
   4.071757,
   4.070146,
   4.066929,
   4.041201,
   4.034771,
   4.031556,
   4.029958,
   4.028385,
   4.015798,
   3.990624,
   3.966019,
   3.953723,
   3.95065,
   3.94765,
   3.941651,
   3.917663,
   3.914665,
   3.913165,
   3.912416,
   3.911681,
   3.905839,
   3.894153,
   3.882472,
   3.876631,
   3.875171,
   3.873741,
   3.8709,
   3.848174,
   3.842494,
   3.839654,
   3.83824,
   3.836861,
   3.825829,
   3.803764,
   3.803075,
   3.802407,
   3.80107,
   3.798397,
   3.79305,
   3.782355,
   3.771661,
   3.768988,
   3.766395,
   3.761218,
   3.740508,
   3.735342,
   3.730338,
   3.720328,
   3.710322,
   3.705319,
   3.704068,
   3.703449,
   3.702845,
   3.700431,
   3.681118,
   3.676292,
   3.673878,
   3.672672,
   3.67151,
   3.662209,
   3.643606,
   3.643025,
   3.642461,
   3.641344,
   3.639108,
   3.634636,
   3.625692,
   3.616748,
   3.614513,
   3.612355,
   3.60806,
   3.590891,
   3.586604,
   3.582489,
   3.574258,
   3.566028,
   3.561913,
   3.560884,
   3.56037,
   3.559878,
   3.557908,
   3.542153,
   3.538216,
   3.536248,
   3.535264,
   3.534319,
   3.526797,
   3.511752,
   3.510823,
   3.509926,
   3.508132,
   3.504545,
   3.497369,
   3.490194,
   3.4884,
   3.487958,
   3.487531,
   3.486676,
   3.48326,
   3.46959,
   3.466174,
   3.462925,
   3.456428,
   3.449931,
   3.446682,
   3.44587,
   3.445464,
   3.445074,
   3.443532,
   3.431201,
   3.42812,
   3.42658,
   3.42581,
   3.42507,
   3.419234,
   3.40756,
   3.406836,
   3.406146,
   3.404766,
   3.402007,
   3.396488,
   3.390969,
   3.389589,
   3.389244,
   3.388919,
   3.388268,
   3.385663,
   3.375251,
   3.372647,
   3.37019,
   3.365285,
   3.36038,
   3.357928,
   3.356711,
   3.355557,
   3.346331,
   3.344026,
   3.342873,
   3.342297,
   3.341743,
   3.337414,
   3.328758,
   3.328217,
   3.32771,
   3.326696,
   3.324668,
   3.320612,
   3.316556,
   3.315542,
   3.315047,
   3.314573,
   3.312676,
   3.305092,
   3.303197,
   3.301419,
   3.297878,
   3.294338,
   3.292568,
   3.291686,
   3.290861,
   3.284261,
   3.282611,
   3.281786,
   3.281373,
   3.280975,
   3.277904,
   3.271761,
   3.271377,
   3.271017,
   3.270304,
   3.268877,
   3.266023,
   3.26317,
   3.262456,
   3.262106,
   3.261775,
   3.260451,
   3.255159,
   3.253836,
   3.252601,
   3.25015,
   3.247698,
   3.246472,
   3.24586,
   3.245292,
   3.240755,
   3.238495,
   3.236397,
   3.232203,
   3.231941,
   3.231694,
   3.231209,
   3.230241,
   3.228303,
   3.226366,
   3.225881,
   3.225641,
   3.225418,
   3.224523,
   3.220931,
   3.220032,
   3.219194,
   3.217535,
   3.215876,
   3.215046,
   3.214631,
   3.214246,
   3.211179,
   3.209649,
   3.20823,
   3.205393,
   3.205047,
   3.204718,
   3.204061,
   3.202747,
   3.201432,
   3.200787,
   3.200176,
   3.197731,
   3.19712,
   3.196544,
   3.195405,
   3.194265,
   3.193696,
   3.193411,
   3.193142,
   3.191011,
   3.189944,
   3.18894,
   3.186932,
   3.185022,
   3.184073,
   3.183603,
   3.183151,
   3.181337,
   3.180884,
   3.180446,
   3.179576,
   3.177841,
   3.176158,
   3.175313,
   3.174489,
   3.172841,
   3.169596,
   3.166357,
   3.163098,
   3.159768,
   3.158061,
   3.157205,
   3.156335,
   3.154559,
   3.153661,
   3.152743,
   3.150902,
   3.148997,
   3.14804,
   3.147045,
   3.145053,
   3.142985,
   3.141947,
   3.141424,
   3.140882,
   3.1387,
   3.138155,
   3.137591,
   3.136451,
   3.134162,
   3.131775,
   3.130578,
   3.129328,
   3.126822,
   3.126508,
   3.126179,
   3.125523,
   3.124209,
   3.122895,
   3.122235,
   3.121548,
   3.118794,
   3.118106,
   3.117396,
   3.115958,
   3.113065,
   3.110055,
   3.108547,
   3.106978,
   3.103832,
   3.103438,
   3.103029,
   3.102208,
   3.100565,
   3.098923,
   3.0981,
   3.097246,
   3.093821,
   3.092965,
   3.092086,
   3.090307,
   3.086732,
   3.083031,
   3.081176,
   3.07926,
   3.075415,
   3.074933,
   3.074437,
   3.07344,
   3.071446,
   3.069451,
   3.068453,
   3.067422,
   3.063293,
   3.062261,
   3.061208,
   3.059076,
   3.054796,
   3.05039,
   3.048183,
   3.045915,
   3.041368,
   3.040215,
   3.039043,
   3.036698,
   3.034354,
   3.033182,
   3.031977,
   3.027149,
   3.025942,
   3.024716,
   3.022237,
   3.017266,
   3.012173,
   3.009622,
   3.007016,
   3.00179,
   3.00047,
   2.999131,
   2.996451,
   2.993772,
   2.992433,
   2.991064,
   2.985576,
   2.984204,
   2.982816,
   2.980013,
   2.974394,
   2.968665,
   2.965795,
   2.962876,
   2.957025,
   2.955551,
   2.954058,
   2.951072,
   2.948087,
   2.946594,
   2.945076,
   2.938988,
   2.935931,
   2.932835,
   2.926631,
   2.920329,
   2.917173,
   2.913975,
   2.907566,
   2.905954,
   2.904325,
   2.901067,
   2.89781,
   2.896181,
   2.894532,
   2.887925,
   2.884611,
   2.881264,
   2.874557,
   2.867766,
   2.864366,
   2.860931,
   2.854048,
   2.847089,
   2.843602,
   2.841858,
   2.840099,
   2.833037,
   2.829498,
   2.825932,
   2.818785,
   2.811571,
   2.807958,
   2.804318,
   2.797025,
   2.789669,
   2.782288,
   2.774847,
   2.77112,
   2.767371,
   2.759859,
   2.752294,
   2.748505,
   2.744696,
   2.737067,
   2.729386,
   2.721686,
   2.713935,
   2.710056,
   2.70616,
   2.698353,
   2.690508,
   2.686578,
   2.682634,
   2.674738,
   2.658848,
   2.650871,
   2.642878,
   2.634864,
   2.626813,
   2.618743,
   2.61066,
   2.594419,
   2.578099,
   2.569912,
   2.561712,
   2.545265,
   2.528761,
   2.5122,
   2.50391,
   2.495607,
   2.478984,
   2.462327,
   2.445646,
   2.437305,
   2.428951,
   2.412246,
   2.395538,
   2.378867,
   2.370533,
   2.362204,
   2.345555,
   2.328927,
   2.312325,
   2.304033,
   2.295754,
   2.287475,
   2.279217,
   2.262722,
   2.25449,
   2.250375,
   2.246276,
   2.238068,
   2.22988,
   2.221697,
   2.213538,
   2.20539,
   2.197257,
   2.18914,
   2.185083,
   2.181046,
   2.172961,
   2.164902,
   2.160869,
   2.15685,
   2.148828,
   2.140821,
   2.132833,
   2.124883,
   2.120909,
   2.116958,
   2.109046,
   2.101165,
   2.097222,
   2.093294,
   2.085457,
   2.081541,
   2.077639,
   2.069841,
   2.06207,
   2.058186,
   2.054327,
   2.046599,
   2.038906,
   2.035057,
   2.031225,
   2.023582,
   2.019763,
   2.01596,
   2.008361,
   2.000791,
   1.997007,
   1.993252,
   1.985729,
   1.978245,
   1.974501,
   1.970774,
   1.963343,
   1.959631,
   1.955936,
   1.948552,
   1.941201,
   1.937526,
   1.93388,
   1.926578,
   1.919317,
   1.915684,
   1.912069,
   1.904863,
   1.901263,
   1.897681,
   1.890523,
   1.883415,
   1.879861,
   1.876337,
   1.869279,
   1.862262,
   1.858751,
   1.855258,
   1.848298,
   1.84482,
   1.841361,
   1.834449,
   1.827572,
   1.824133,
   1.820725,
   1.813897,
   1.80711,
   1.803715,
   1.800337,
   1.793606,
   1.790243,
   1.786898,
   1.780214,
   1.773566,
   1.770241,
   1.766945,
   1.760345,
   1.753783,
   1.7505,
   1.747234,
   1.740727,
   1.737475,
   1.734241,
   1.727779,
   1.72135,
   1.718135,
   1.714948,
   1.708565,
   1.702219,
   1.699044,
   1.695884,
   1.68959,
   1.686443,
   1.683315,
   1.677062,
   1.670852,
   1.667748,
   1.664668,
   1.658502,
   1.652369,
   1.646247,
   1.640163,
   1.637121,
   1.634096,
   1.62805,
   1.622033,
   1.619024,
   1.616038,
   1.61006,
   1.604112,
   1.598174,
   1.592271,
   1.589319,
   1.586383,
   1.580514,
   1.574671,
   1.571749,
   1.568848,
   1.563041,
   1.55726,
   1.551486,
   1.545747,
   1.542875,
   1.540019,
   1.534309,
   1.528621,
   1.525777,
   1.522952,
   1.517291,
   1.511664,
   1.506038,
   1.500442,
   1.497642,
   1.494856,
   1.489286,
   1.483745,
   1.480975,
   1.478221,
   1.472703,
   1.467216,
   1.461728,
   1.456268,
   1.450816,
   1.445378,
   1.439957,
   1.437246,
   1.43455,
   1.429148,
   1.423774,
   1.418399,
   1.413049,
   1.402373,
   1.391751,
   1.386451,
   1.381175,
   1.375897,
   1.370642,
   1.360152,
   1.349709,
   1.344496,
   1.339306,
   1.334113,
   1.328941,
   1.318613};
   TGraph *graph = new TGraph(3760,stack2_fx164,stack2_fy164);
   graph->SetName("stack2");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(94);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack2164 = new TH1F("Graph_stack2164","Projection of full_model",3760,2000,8000);
   Graph_stack2164->SetMinimum(0);
   Graph_stack2164->SetMaximum(90.51654);
   Graph_stack2164->SetDirectory(0);
   Graph_stack2164->SetStats(0);
   Graph_stack2164->SetLineWidth(2);
   Graph_stack2164->SetMarkerStyle(20);
   Graph_stack2164->SetMarkerSize(0.2);
   Graph_stack2164->GetXaxis()->SetNdivisions(505);
   Graph_stack2164->GetXaxis()->SetLabelFont(132);
   Graph_stack2164->GetXaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack2164->GetXaxis()->SetTitleFont(132);
   Graph_stack2164->GetYaxis()->SetLabelFont(132);
   Graph_stack2164->GetYaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack2164->GetYaxis()->SetTitleFont(132);
   Graph_stack2164->GetZaxis()->SetLabelFont(132);
   Graph_stack2164->GetZaxis()->SetTitleSize(0.048);
   Graph_stack2164->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack2164->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack2164);
   
   graph->Draw("b");
   
   Double_t stack1_fx165[3647] = {
   2500,
   2512.5,
   2525,
   2537.5,
   2550,
   2562.5,
   2575,
   2587.5,
   2600,
   2612.5,
   2625,
   2637.5,
   2650,
   2662.5,
   2675,
   2687.5,
   2693.75,
   2700,
   2706.25,
   2712.5,
   2718.75,
   2725,
   2731.25,
   2737.5,
   2743.75,
   2750,
   2756.25,
   2762.5,
   2768.75,
   2775,
   2781.25,
   2787.5,
   2793.75,
   2800,
   2806.25,
   2812.5,
   2818.75,
   2825,
   2831.25,
   2837.5,
   2843.75,
   2850,
   2856.25,
   2862.5,
   2865.625,
   2868.75,
   2875,
   2881.25,
   2887.5,
   2890.625,
   2893.75,
   2900,
   2906.25,
   2909.375,
   2912.5,
   2915.625,
   2918.75,
   2925,
   2931.25,
   2934.375,
   2937.5,
   2940.625,
   2943.75,
   2946.875,
   2950,
   2956.25,
   2959.375,
   2962.5,
   2965.625,
   2968.75,
   2970.312,
   2971.875,
   2975,
   2978.125,
   2981.25,
   2984.375,
   2987.5,
   2990.625,
   2993.75,
   2995.312,
   2996.875,
   3000,
   3003.125,
   3006.25,
   3009.375,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3021.875,
   3025,
   3028.125,
   3031.25,
   3034.375,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3046.875,
   3050,
   3053.125,
   3056.25,
   3059.375,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3071.875,
   3075,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3096.875,
   3100,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3106.25,
   3109.375,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3121.875,
   3125,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3131.25,
   3134.375,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3146.875,
   3150,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3156.25,
   3159.375,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3170.703,
   3171.094,
   3171.875,
   3175,
   3175.781,
   3176.562,
   3178.125,
   3179.688,
   3180.469,
   3181.25,
   3184.375,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3195.703,
   3196.094,
   3196.875,
   3200,
   3200.781,
   3201.562,
   3203.125,
   3204.688,
   3205.469,
   3206.25,
   3209.375,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3220.703,
   3221.094,
   3221.875,
   3225,
   3225.781,
   3226.562,
   3228.125,
   3229.688,
   3230.469,
   3230.859,
   3231.25,
   3234.375,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3245.312,
   3245.703,
   3246.094,
   3246.875,
   3250,
   3250.781,
   3251.562,
   3253.125,
   3254.688,
   3255.469,
   3255.859,
   3256.25,
   3259.375,
   3260.938,
   3262.5,
   3265.625,
   3268.75,
   3270.312,
   3270.703,
   3271.094,
   3271.875,
   3275,
   3275.781,
   3276.562,
   3278.125,
   3279.688,
   3280.469,
   3280.859,
   3281.25,
   3284.375,
   3285.938,
   3287.5,
   3290.625,
   3293.75,
   3295.312,
   3295.703,
   3296.094,
   3296.875,
   3300,
   3300.781,
   3301.562,
   3303.125,
   3304.688,
   3305.469,
   3305.859,
   3306.25,
   3309.375,
   3310.938,
   3312.5,
   3315.625,
   3318.75,
   3320.312,
   3320.703,
   3321.094,
   3321.875,
   3325,
   3325.781,
   3326.562,
   3328.125,
   3329.688,
   3330.469,
   3330.859,
   3331.25,
   3334.375,
   3335.938,
   3337.5,
   3340.625,
   3343.75,
   3345.312,
   3346.094,
   3346.875,
   3350,
   3350.781,
   3351.562,
   3353.125,
   3354.688,
   3355.469,
   3355.859,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3368.75,
   3370.312,
   3371.094,
   3371.875,
   3375,
   3375.781,
   3376.562,
   3378.125,
   3379.688,
   3380.469,
   3380.859,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3391.016,
   3391.406,
   3392.188,
   3393.75,
   3395.312,
   3395.703,
   3395.898,
   3396.094,
   3396.875,
   3400,
   3400.781,
   3401.562,
   3403.125,
   3404.688,
   3405.469,
   3405.859,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3416.016,
   3416.406,
   3417.188,
   3418.75,
   3420.312,
   3420.703,
   3420.898,
   3421.094,
   3421.875,
   3425,
   3425.781,
   3425.977,
   3426.172,
   3426.562,
   3428.125,
   3429.688,
   3430.469,
   3430.859,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3441.016,
   3441.406,
   3442.188,
   3443.75,
   3445.312,
   3445.703,
   3445.898,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3450.977,
   3451.172,
   3451.562,
   3453.125,
   3454.688,
   3455.469,
   3455.859,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3466.016,
   3466.406,
   3467.188,
   3468.75,
   3470.312,
   3470.703,
   3470.898,
   3471.094,
   3471.875,
   3475,
   3475.781,
   3475.977,
   3476.172,
   3476.562,
   3478.125,
   3479.688,
   3480.469,
   3480.859,
   3481.055,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3500.977,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3506.055,
   3506.25,
   3509.375,
   3510.938,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.25,
   3534.375,
   3535.938,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3551.172,
   3551.562,
   3553.125,
   3556.25,
   3559.375,
   3560.938,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3576.172,
   3576.562,
   3578.125,
   3581.25,
   3584.375,
   3585.938,
   3587.5,
   3590.625,
   3591.016,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3601.172,
   3601.562,
   3603.125,
   3606.25,
   3609.375,
   3610.938,
   3612.5,
   3615.625,
   3616.016,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3656.25,
   3659.375,
   3660.938,
   3661.133,
   3661.328,
   3661.719,
   3662.5,
   3665.625,
   3666.016,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3681.25,
   3684.375,
   3685.938,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.211,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3706.25,
   3709.375,
   3710.938,
   3711.328,
   3711.719,
   3712.5,
   3715.625,
   3716.016,
   3716.211,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.016,
   3766.211,
   3766.406,
   3767.188,
   3768.75,
   3770.312,
   3771.094,
   3771.289,
   3771.484,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.016,
   3791.211,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.484,
   3846.875,
   3850,
   3851.562,
   3853.125,
   3856.25,
   3859.375,
   3860.938,
   3861.328,
   3861.719,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3881.445,
   3881.641,
   3882.031,
   3882.812,
   3884.375,
   3885.938,
   3886.328,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.289,
   3896.387,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.562,
   3903.125,
   3906.25,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.426,
   3911.523,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.289,
   3921.387,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.465,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.426,
   3936.523,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3950.781,
   3951.172,
   3951.367,
   3951.465,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.426,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3966.504,
   3966.602,
   3966.797,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3975.781,
   3976.172,
   3976.367,
   3976.465,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3991.504,
   3991.602,
   3991.797,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4001.562,
   4003.125,
   4006.25,
   4006.445,
   4006.641,
   4007.031,
   4007.812,
   4009.375,
   4010.938,
   4011.328,
   4011.523,
   4011.719,
   4012.5,
   4015.625,
   4016.406,
   4016.602,
   4016.797,
   4017.188,
   4018.75,
   4020.312,
   4021.094,
   4021.484,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4031.445,
   4031.641,
   4032.031,
   4032.812,
   4034.375,
   4035.938,
   4036.328,
   4036.523,
   4036.719,
   4037.5,
   4040.625,
   4041.406,
   4041.602,
   4041.797,
   4042.188,
   4043.75,
   4045.312,
   4046.094,
   4046.484,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4056.445,
   4056.543,
   4056.641,
   4057.031,
   4057.812,
   4059.375,
   4060.938,
   4061.328,
   4061.523,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4066.602,
   4066.797,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.582,
   4071.68,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.328,
   4086.523,
   4086.719,
   4087.5,
   4090.625,
   4091.406,
   4091.602,
   4091.797,
   4092.188,
   4093.75,
   4095.312,
   4096.094,
   4096.484,
   4096.582,
   4096.68,
   4096.875,
   4100,
   4101.562,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.328,
   4111.523,
   4111.621,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.582,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4126.66,
   4126.758,
   4126.953,
   4127.344,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.328,
   4136.523,
   4136.621,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4141.602,
   4141.65,
   4141.699,
   4141.797,
   4142.188,
   4143.75,
   4145.312,
   4146.094,
   4146.484,
   4146.582,
   4146.631,
   4146.68,
   4146.875,
   4150,
   4151.562,
   4151.66,
   4151.758,
   4151.953,
   4152.344,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.328,
   4161.523,
   4161.621,
   4161.67,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.65,
   4166.699,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.66,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4181.689,
   4181.738,
   4181.836,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.602,
   4191.699,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4201.66,
   4201.758,
   4201.953,
   4202.344,
   4203.125,
   4206.25,
   4206.641,
   4206.738,
   4206.836,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4216.406,
   4216.797,
   4217.188,
   4218.75,
   4220.312,
   4221.094,
   4221.484,
   4221.68,
   4221.875,
   4225,
   4226.562,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4231.738,
   4231.836,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.797,
   4242.188,
   4243.75,
   4245.312,
   4246.094,
   4246.484,
   4246.68,
   4246.777,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.738,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4261.768,
   4261.816,
   4261.914,
   4262.109,
   4262.5,
   4265.625,
   4266.406,
   4266.602,
   4266.699,
   4266.748,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.777,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.738,
   4281.787,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4286.768,
   4286.816,
   4286.914,
   4287.109,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4295.312,
   4296.094,
   4296.484,
   4296.68,
   4296.777,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.807,
   4301.855,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.738,
   4306.787,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4311.816,
   4311.914,
   4312.109,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4320.312,
   4321.094,
   4321.484,
   4321.68,
   4321.777,
   4321.826,
   4321.875,
   4325,
   4326.562,
   4326.758,
   4326.855,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4331.641,
   4331.836,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4336.816,
   4336.914,
   4337.109,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4351.758,
   4351.855,
   4351.953,
   4352.344,
   4353.125,
   4356.25,
   4356.641,
   4356.836,
   4357.031,
   4357.812,
   4359.375,
   4360.938,
   4361.719,
   4361.914,
   4362.109,
   4362.5,
   4365.625,
   4366.406,
   4366.797,
   4366.895,
   4366.992,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.758,
   4376.855,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4381.641,
   4381.836,
   4381.885,
   4381.934,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4391.895,
   4391.992,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.758,
   4401.855,
   4401.904,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4406.934,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4416.895,
   4416.992,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4431.641,
   4431.836,
   4431.934,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4456.641,
   4456.836,
   4456.934,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4466.992,
   4467.188,
   4468.75,
   4471.875,
   4471.973,
   4472.07,
   4472.266,
   4472.656,
   4473.438,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4486.914,
   4487.012,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4496.973,
   4497.07,
   4497.266,
   4497.656,
   4498.438,
   4500,
   4501.562,
   4501.953,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4537.109,
   4537.5,
   4540.625,
   4542.188,
   4543.75,
   4546.875,
   4550,
   4551.562,
   4553.125,
   4556.25,
   4562.5,
   4565.625,
   4567.188,
   4568.75,
   4571.875,
   4575,
   4576.562,
   4577.344,
   4578.125,
   4581.25,
   4582.031,
   4582.812,
   4584.375,
   4585.938,
   4586.719,
   4587.109,
   4587.5,
   4590.625,
   4592.188,
   4593.75,
   4596.875,
   4597.266,
   4597.656,
   4598.438,
   4600,
   4601.562,
   4601.953,
   4602.344,
   4603.125,
   4606.25,
   4607.031,
   4607.812,
   4609.375,
   4610.938,
   4611.719,
   4612.109,
   4612.5,
   4615.625,
   4617.188,
   4618.75,
   4621.875,
   4622.266,
   4622.656,
   4623.438,
   4625,
   4626.562,
   4626.953,
   4627.148,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4646.875,
   4647.07,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4651.562,
   4651.953,
   4652.148,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4701.953,
   4702.148,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.227,
   4707.422,
   4707.812,
   4709.375,
   4710.938,
   4711.719,
   4712.109,
   4712.207,
   4712.305,
   4712.5,
   4715.625,
   4717.188,
   4718.75,
   4721.875,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4726.953,
   4727.148,
   4727.246,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.227,
   4732.422,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.207,
   4737.305,
   4737.5,
   4740.625,
   4742.188,
   4742.285,
   4742.383,
   4742.578,
   4742.969,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4751.953,
   4752.148,
   4752.246,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.207,
   4762.256,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4776.953,
   4777.148,
   4777.246,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.324,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.305,
   4787.5,
   4790.625,
   4792.188,
   4792.285,
   4792.383,
   4792.578,
   4792.969,
   4793.75,
   4796.875,
   4797.266,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.227,
   4807.324,
   4807.422,
   4807.812,
   4809.375,
   4810.938,
   4811.719,
   4812.109,
   4812.305,
   4812.5,
   4815.625,
   4817.188,
   4817.285,
   4817.383,
   4817.578,
   4817.969,
   4818.75,
   4821.875,
   4822.266,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.422,
   4832.812,
   4834.375,
   4835.938,
   4836.719,
   4837.109,
   4837.305,
   4837.5,
   4840.625,
   4842.188,
   4842.383,
   4842.578,
   4842.969,
   4843.75,
   4846.875,
   4847.266,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.422,
   4857.812,
   4859.375,
   4860.938,
   4861.719,
   4862.109,
   4862.305,
   4862.5,
   4865.625,
   4867.188,
   4867.383,
   4867.578,
   4867.969,
   4868.75,
   4871.875,
   4872.266,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4878.125,
   4881.25,
   4882.031,
   4882.422,
   4882.812,
   4884.375,
   4887.5,
   4890.625,
   4892.188,
   4892.383,
   4892.578,
   4892.969,
   4893.75,
   4896.875,
   4897.266,
   4897.461,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4910.938,
   4911.719,
   4912.109,
   4912.305,
   4912.402,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4937.5,
   4940.625,
   4942.188,
   4942.383,
   4942.578,
   4942.969,
   4943.75,
   4946.875,
   4947.266,
   4947.461,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4952.539,
   4952.734,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4965.625,
   4967.188,
   4967.383,
   4967.48,
   4967.578,
   4967.969,
   4968.75,
   4971.875,
   4972.266,
   4972.461,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4977.539,
   4977.734,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.383,
   5017.48,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.559,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.031,
   5032.422,
   5032.52,
   5032.617,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5087.598,
   5087.695,
   5087.891,
   5088.281,
   5089.062,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5102.539,
   5102.734,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5112.598,
   5112.695,
   5112.891,
   5113.281,
   5114.062,
   5115.625,
   5117.188,
   5117.578,
   5117.969,
   5118.75,
   5121.875,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.539,
   5127.637,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.676,
   5142.773,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.539,
   5152.637,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.812,
   5159.375,
   5162.5,
   5162.695,
   5162.891,
   5163.281,
   5164.062,
   5165.625,
   5167.188,
   5167.578,
   5167.676,
   5167.773,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.539,
   5177.637,
   5177.686,
   5177.734,
   5178.125,
   5181.25,
   5182.031,
   5182.422,
   5182.617,
   5182.715,
   5182.812,
   5184.375,
   5187.5,
   5187.695,
   5187.891,
   5188.281,
   5189.062,
   5190.625,
   5192.188,
   5192.578,
   5192.676,
   5192.773,
   5192.969,
   5193.75,
   5196.875,
   5197.656,
   5197.705,
   5197.754,
   5197.852,
   5198.047,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.031,
   5207.422,
   5207.617,
   5207.715,
   5207.812,
   5209.375,
   5212.5,
   5212.695,
   5212.891,
   5213.281,
   5214.062,
   5215.625,
   5217.188,
   5217.578,
   5217.676,
   5217.725,
   5217.773,
   5217.969,
   5218.75,
   5221.875,
   5222.656,
   5222.754,
   5222.852,
   5223.047,
   5223.438,
   5225,
   5226.562,
   5227.344,
   5227.734,
   5228.125,
   5231.25,
   5232.031,
   5232.422,
   5232.617,
   5232.715,
   5232.812,
   5234.375,
   5237.5,
   5237.695,
   5237.891,
   5238.281,
   5239.062,
   5240.625,
   5242.188,
   5242.578,
   5242.773,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5247.754,
   5247.852,
   5248.047,
   5248.438,
   5250,
   5251.562,
   5252.344,
   5252.734,
   5253.125,
   5256.25,
   5257.812,
   5259.375,
   5262.5,
   5262.891,
   5263.281,
   5264.062,
   5265.625,
   5267.188,
   5267.969,
   5268.75,
   5271.875,
   5272.656,
   5273.438,
   5275,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5287.891,
   5288.281,
   5289.062,
   5290.625,
   5292.188,
   5292.578,
   5292.773,
   5292.969,
   5293.75,
   5296.875,
   5297.656,
   5297.852,
   5298.047,
   5298.438,
   5300,
   5301.562,
   5302.344,
   5302.734,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5312.695,
   5312.793,
   5312.891,
   5313.281,
   5314.062,
   5315.625,
   5317.188,
   5317.578,
   5317.773,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5322.852,
   5323.047,
   5323.438,
   5325,
   5326.562,
   5327.344,
   5327.734,
   5327.832,
   5327.93,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5337.695,
   5337.793,
   5337.842,
   5337.891,
   5338.281,
   5339.062,
   5340.625,
   5342.188,
   5342.578,
   5342.773,
   5342.871,
   5342.969,
   5343.75,
   5346.875,
   5347.656,
   5347.852,
   5348.047,
   5348.438,
   5350,
   5351.562,
   5352.344,
   5352.734,
   5352.832,
   5352.93,
   5353.125,
   5356.25,
   5357.812,
   5357.861,
   5357.91,
   5358.008,
   5358.203,
   5358.594,
   5359.375,
   5362.5,
   5362.891,
   5363.281,
   5364.062,
   5365.625,
   5367.188,
   5367.578,
   5367.773,
   5367.871,
   5367.969,
   5368.75,
   5371.875,
   5372.656,
   5372.852,
   5373.047,
   5373.438,
   5375,
   5376.562,
   5377.344,
   5377.734,
   5377.832,
   5377.881,
   5377.93,
   5378.125,
   5381.25,
   5382.812,
   5382.91,
   5383.008,
   5383.203,
   5383.594,
   5384.375,
   5387.5,
   5387.891,
   5388.281,
   5389.062,
   5390.625,
   5392.188,
   5392.578,
   5392.773,
   5392.871,
   5392.969,
   5393.75,
   5396.875,
   5397.656,
   5397.852,
   5397.9,
   5397.949,
   5398.047,
   5398.438,
   5400,
   5401.562,
   5402.344,
   5402.734,
   5402.93,
   5403.125,
   5406.25,
   5407.812,
   5407.91,
   5408.008,
   5408.203,
   5408.594,
   5409.375,
   5412.5,
   5412.891,
   5413.281,
   5414.062,
   5415.625,
   5417.188,
   5417.578,
   5417.773,
   5417.871,
   5417.92,
   5417.969,
   5418.75,
   5421.875,
   5422.656,
   5422.852,
   5422.949,
   5423.047,
   5423.438,
   5425,
   5426.562,
   5427.344,
   5427.734,
   5427.93,
   5428.125,
   5431.25,
   5432.812,
   5432.91,
   5433.008,
   5433.203,
   5433.594,
   5434.375,
   5437.5,
   5437.891,
   5438.281,
   5439.062,
   5440.625,
   5442.188,
   5442.969,
   5443.75,
   5446.875,
   5447.656,
   5448.047,
   5448.438,
   5450,
   5451.562,
   5452.344,
   5452.734,
   5452.93,
   5453.125,
   5456.25,
   5457.812,
   5459.375,
   5462.5,
   5463.281,
   5464.062,
   5465.625,
   5468.75,
   5471.875,
   5473.438,
   5475,
   5478.125,
   5481.25,
   5482.812,
   5483.008,
   5483.203,
   5483.594,
   5484.375,
   5487.5,
   5487.891,
   5488.281,
   5489.062,
   5490.625,
   5492.188,
   5492.969,
   5493.75,
   5496.875,
   5497.656,
   5498.047,
   5498.438,
   5500,
   5501.562,
   5502.344,
   5502.734,
   5502.93,
   5503.027,
   5503.125,
   5506.25,
   5507.812,
   5508.008,
   5508.203,
   5508.594,
   5509.375,
   5512.5,
   5512.891,
   5512.988,
   5513.086,
   5513.281,
   5514.062,
   5515.625,
   5517.188,
   5517.969,
   5518.75,
   5521.875,
   5522.656,
   5523.047,
   5523.438,
   5525,
   5526.562,
   5527.344,
   5527.734,
   5527.93,
   5528.027,
   5528.125,
   5531.25,
   5532.812,
   5533.008,
   5533.203,
   5533.594,
   5534.375,
   5537.5,
   5537.891,
   5537.988,
   5538.037,
   5538.086,
   5538.281,
   5539.062,
   5540.625,
   5542.188,
   5542.969,
   5543.066,
   5543.164,
   5543.359,
   5543.75,
   5546.875,
   5547.656,
   5548.047,
   5548.438,
   5550,
   5551.562,
   5552.344,
   5552.734,
   5552.93,
   5553.027,
   5553.125,
   5556.25,
   5557.812,
   5558.008,
   5558.057,
   5558.105,
   5558.203,
   5558.594,
   5559.375,
   5562.5,
   5562.891,
   5563.086,
   5563.281,
   5564.062,
   5565.625,
   5567.188,
   5567.969,
   5568.066,
   5568.164,
   5568.359,
   5568.75,
   5571.875,
   5572.656,
   5573.047,
   5573.438,
   5575,
   5576.562,
   5577.344,
   5577.734,
   5577.93,
   5578.027,
   5578.076,
   5578.125,
   5581.25,
   5582.812,
   5583.008,
   5583.105,
   5583.203,
   5583.594,
   5584.375,
   5587.5,
   5587.891,
   5588.086,
   5588.281,
   5589.062,
   5590.625,
   5592.188,
   5592.969,
   5593.066,
   5593.164,
   5593.359,
   5593.75,
   5596.875,
   5597.656,
   5598.047,
   5598.096,
   5598.145,
   5598.242,
   5598.438,
   5600,
   5603.125,
   5606.25,
   5607.812,
   5608.008,
   5608.105,
   5608.203,
   5608.594,
   5609.375,
   5612.5,
   5612.891,
   5613.086,
   5613.281,
   5614.062,
   5615.625,
   5617.188,
   5617.969,
   5618.164,
   5618.359,
   5618.75,
   5621.875,
   5622.656,
   5623.047,
   5623.145,
   5623.242,
   5623.438,
   5625,
   5628.125,
   5631.25,
   5632.812,
   5633.008,
   5633.105,
   5633.203,
   5633.594,
   5634.375,
   5637.5,
   5637.891,
   5638.086,
   5638.281,
   5639.062,
   5640.625,
   5642.188,
   5642.969,
   5643.164,
   5643.359,
   5643.75,
   5646.875,
   5647.656,
   5648.047,
   5648.145,
   5648.242,
   5648.438,
   5650,
   5653.125,
   5656.25,
   5657.812,
   5658.203,
   5658.594,
   5659.375,
   5662.5,
   5663.281,
   5664.062,
   5665.625,
   5667.188,
   5667.969,
   5668.164,
   5668.359,
   5668.75,
   5671.875,
   5672.656,
   5673.047,
   5673.438,
   5675,
   5678.125,
   5681.25,
   5682.812,
   5683.203,
   5683.594,
   5684.375,
   5687.5,
   5688.281,
   5689.062,
   5690.625,
   5692.188,
   5692.969,
   5693.75,
   5696.875,
   5698.438,
   5700,
   5703.125,
   5706.25,
   5707.812,
   5709.375,
   5712.5,
   5713.281,
   5714.062,
   5715.625,
   5718.75,
   5721.875,
   5723.438,
   5725,
   5728.125,
   5731.25,
   5732.812,
   5734.375,
   5737.5,
   5738.281,
   5739.062,
   5740.625,
   5743.75,
   5746.875,
   5748.438,
   5750,
   5753.125,
   5756.25,
   5757.812,
   5758.594,
   5759.375,
   5762.5,
   5763.281,
   5764.062,
   5765.625,
   5767.188,
   5767.969,
   5768.75,
   5771.875,
   5773.438,
   5775,
   5778.125,
   5781.25,
   5782.812,
   5783.203,
   5783.594,
   5784.375,
   5787.5,
   5788.281,
   5789.062,
   5790.625,
   5792.188,
   5792.969,
   5793.359,
   5793.75,
   5796.875,
   5798.438,
   5800,
   5803.125,
   5806.25,
   5807.812,
   5808.203,
   5808.594,
   5809.375,
   5812.5,
   5813.281,
   5814.062,
   5815.625,
   5817.188,
   5817.969,
   5818.359,
   5818.75,
   5821.875,
   5823.438,
   5825,
   5828.125,
   5828.32,
   5828.516,
   5828.906,
   5829.688,
   5831.25,
   5832.812,
   5833.203,
   5833.594,
   5834.375,
   5837.5,
   5838.281,
   5839.062,
   5840.625,
   5842.188,
   5842.969,
   5843.359,
   5843.75,
   5846.875,
   5848.438,
   5850,
   5853.125,
   5853.516,
   5853.906,
   5854.688,
   5856.25,
   5857.812,
   5858.203,
   5858.594,
   5859.375,
   5862.5,
   5863.281,
   5864.062,
   5865.625,
   5867.188,
   5867.969,
   5868.359,
   5868.75,
   5871.875,
   5873.438,
   5875,
   5878.125,
   5881.25,
   5882.812,
   5883.594,
   5884.375,
   5887.5,
   5888.281,
   5889.062,
   5890.625,
   5893.75,
   5896.875,
   5898.438,
   5900,
   5903.125,
   5906.25,
   5909.375,
   5912.5,
   5918.75,
   5921.875,
   5923.438,
   5925,
   5928.125,
   5931.25,
   5932.812,
   5933.594,
   5934.375,
   5937.5,
   5938.281,
   5939.062,
   5940.625,
   5943.75,
   5946.875,
   5948.438,
   5950,
   5953.125,
   5953.516,
   5953.906,
   5954.688,
   5956.25,
   5957.812,
   5958.594,
   5959.375,
   5962.5,
   5963.281,
   5964.062,
   5965.625,
   5967.188,
   5967.969,
   5968.359,
   5968.75,
   5971.875,
   5973.438,
   5975,
   5978.125,
   5978.516,
   5978.906,
   5979.688,
   5981.25,
   5982.812,
   5983.594,
   5984.375,
   5987.5,
   5988.281,
   5989.062,
   5990.625,
   5992.188,
   5992.969,
   5993.359,
   5993.75,
   5996.875,
   5998.438,
   6000,
   6003.125,
   6003.516,
   6003.906,
   6004.688,
   6006.25,
   6007.812,
   6008.594,
   6009.375,
   6012.5,
   6013.281,
   6014.062,
   6015.625,
   6018.75,
   6021.875,
   6023.438,
   6025,
   6028.125,
   6031.25,
   6032.812,
   6034.375,
   6037.5,
   6050,
   6053.125,
   6056.25,
   6057.812,
   6058.594,
   6059.375,
   6062.5,
   6063.281,
   6064.062,
   6065.625,
   6068.75,
   6071.875,
   6073.438,
   6075,
   6078.125,
   6078.516,
   6078.906,
   6079.688,
   6081.25,
   6082.812,
   6083.594,
   6084.375,
   6087.5,
   6088.281,
   6088.672,
   6089.062,
   6090.625,
   6092.188,
   6092.969,
   6093.359,
   6093.555,
   6093.75,
   6096.875,
   6098.438,
   6098.633,
   6098.828,
   6099.219,
   6100,
   6103.125,
   6103.516,
   6103.906,
   6104.688,
   6106.25,
   6107.812,
   6108.594,
   6109.375,
   6112.5,
   6113.281,
   6113.672,
   6114.062,
   6115.625,
   6117.188,
   6117.969,
   6118.359,
   6118.555,
   6118.75,
   6121.875,
   6123.438,
   6123.633,
   6123.828,
   6124.219,
   6125,
   6128.125,
   6128.516,
   6128.711,
   6128.906,
   6129.688,
   6131.25,
   6132.812,
   6133.594,
   6134.375,
   6137.5,
   6138.281,
   6138.672,
   6139.062,
   6140.625,
   6142.188,
   6142.969,
   6143.359,
   6143.555,
   6143.75,
   6146.875,
   6148.438,
   6148.633,
   6148.828,
   6149.219,
   6150,
   6153.125,
   6153.516,
   6153.711,
   6153.906,
   6154.688,
   6156.25,
   6157.812,
   6158.594,
   6159.375,
   6162.5,
   6163.281,
   6163.672,
   6164.062,
   6165.625,
   6168.75,
   6171.875,
   6173.438,
   6173.633,
   6173.828,
   6174.219,
   6175,
   6178.125,
   6178.516,
   6178.711,
   6178.906,
   6179.688,
   6181.25,
   6182.812,
   6183.594,
   6184.375,
   6187.5,
   6188.281,
   6188.672,
   6189.062,
   6190.625,
   6193.75,
   6196.875,
   6198.438,
   6198.828,
   6199.219,
   6200,
   6203.125,
   6203.516,
   6203.711,
   6203.906,
   6204.688,
   6206.25,
   6207.812,
   6208.594,
   6209.375,
   6212.5,
   6213.281,
   6213.672,
   6214.062,
   6215.625,
   6218.75,
   6221.875,
   6223.438,
   6225,
   6228.125,
   6228.906,
   6229.688,
   6231.25,
   6234.375,
   6237.5,
   6243.75,
   6246.875,
   6248.438,
   6250,
   6253.125,
   6253.906,
   6254.688,
   6256.25,
   6257.812,
   6258.594,
   6259.375,
   6262.5,
   6263.281,
   6263.672,
   6264.062,
   6265.625,
   6268.75,
   6271.875,
   6273.438,
   6273.828,
   6274.219,
   6275,
   6278.125,
   6278.906,
   6279.688,
   6281.25,
   6282.812,
   6283.594,
   6283.789,
   6283.984,
   6284.375,
   6287.5,
   6288.281,
   6288.672,
   6288.867,
   6289.062,
   6290.625,
   6293.75,
   6296.875,
   6298.438,
   6298.828,
   6299.219,
   6300,
   6303.125,
   6303.516,
   6303.711,
   6303.809,
   6303.906,
   6304.688,
   6306.25,
   6307.812,
   6308.594,
   6308.789,
   6308.984,
   6309.375,
   6312.5,
   6313.281,
   6313.672,
   6313.867,
   6314.062,
   6315.625,
   6318.75,
   6321.875,
   6323.438,
   6323.828,
   6324.219,
   6325,
   6328.125,
   6328.516,
   6328.711,
   6328.809,
   6328.906,
   6329.688,
   6331.25,
   6332.812,
   6333.594,
   6333.789,
   6333.984,
   6334.375,
   6337.5,
   6338.281,
   6338.672,
   6338.867,
   6339.062,
   6340.625,
   6343.75,
   6343.848,
   6343.945,
   6344.141,
   6344.531,
   6345.312,
   6346.875,
   6348.438,
   6348.828,
   6349.219,
   6350,
   6353.125,
   6353.906,
   6354.688,
   6356.25,
   6357.812,
   6358.594,
   6358.789,
   6358.887,
   6358.984,
   6359.375,
   6362.5,
   6363.281,
   6363.672,
   6363.867,
   6364.062,
   6365.625,
   6368.75,
   6368.848,
   6368.945,
   6369.141,
   6369.531,
   6370.312,
   6371.875,
   6373.438,
   6373.828,
   6374.219,
   6375,
   6378.125,
   6378.906,
   6379.688,
   6381.25,
   6382.812,
   6383.594,
   6383.789,
   6383.887,
   6383.984,
   6384.375,
   6387.5,
   6388.281,
   6388.672,
   6388.867,
   6389.062,
   6390.625,
   6393.75,
   6393.945,
   6394.141,
   6394.531,
   6395.312,
   6396.875,
   6398.438,
   6398.828,
   6398.926,
   6399.023,
   6399.219,
   6400,
   6403.125,
   6403.906,
   6404.688,
   6406.25,
   6407.812,
   6408.594,
   6408.789,
   6408.887,
   6408.984,
   6409.375,
   6412.5,
   6413.281,
   6413.672,
   6413.867,
   6414.062,
   6415.625,
   6418.75,
   6418.945,
   6419.141,
   6419.531,
   6420.312,
   6421.875,
   6423.438,
   6423.828,
   6423.926,
   6424.023,
   6424.219,
   6425,
   6428.125,
   6428.906,
   6429.688,
   6431.25,
   6432.812,
   6433.594,
   6433.984,
   6434.375,
   6437.5,
   6438.281,
   6438.672,
   6438.867,
   6439.062,
   6440.625,
   6443.75,
   6443.945,
   6444.141,
   6444.531,
   6445.312,
   6446.875,
   6448.438,
   6448.828,
   6449.023,
   6449.219,
   6450,
   6453.125,
   6453.906,
   6454.688,
   6456.25,
   6457.812,
   6458.594,
   6458.984,
   6459.375,
   6462.5,
   6463.281,
   6463.672,
   6463.867,
   6464.062,
   6465.625,
   6468.75,
   6468.945,
   6469.141,
   6469.531,
   6470.312,
   6471.875,
   6473.438,
   6473.828,
   6474.023,
   6474.219,
   6475,
   6478.125,
   6478.906,
   6479.688,
   6481.25,
   6482.812,
   6483.594,
   6483.984,
   6484.375,
   6487.5,
   6489.062,
   6490.625,
   6493.75,
   6493.945,
   6494.141,
   6494.531,
   6495.312,
   6496.875,
   6498.438,
   6498.828,
   6499.023,
   6499.219,
   6500,
   6503.125,
   6503.906,
   6504.688,
   6506.25,
   6507.812,
   6508.594,
   6508.984,
   6509.375,
   6512.5,
   6514.062,
   6515.625,
   6518.75,
   6519.141,
   6519.531,
   6520.312,
   6521.875,
   6523.438,
   6524.219,
   6525,
   6528.125,
   6528.906,
   6529.688,
   6531.25,
   6532.812,
   6533.594,
   6533.984,
   6534.375,
   6537.5,
   6539.062,
   6540.625,
   6543.75,
   6546.875,
   6548.438,
   6549.219,
   6550,
   6553.125,
   6553.906,
   6554.688,
   6556.25,
   6559.375,
   6562.5,
   6564.062,
   6565.625,
   6568.75,
   6575,
   6581.25,
   6587.5,
   6593.75,
   6596.875,
   6598.438,
   6600,
   6603.125,
   6604.688,
   6606.25,
   6609.375,
   6612.5,
   6614.062,
   6615.625,
   6618.75,
   6621.875,
   6623.438,
   6624.219,
   6625,
   6628.125,
   6628.906,
   6629.688,
   6631.25,
   6634.375,
   6637.5,
   6639.062,
   6640.625,
   6643.75,
   6644.141,
   6644.531,
   6645.312,
   6646.875,
   6648.438,
   6649.219,
   6650,
   6653.125,
   6653.906,
   6654.688,
   6656.25,
   6659.375,
   6662.5,
   6664.062,
   6665.625,
   6668.75,
   6669.141,
   6669.531,
   6670.312,
   6671.875,
   6673.438,
   6674.219,
   6675,
   6678.125,
   6678.906,
   6679.688,
   6681.25,
   6684.375,
   6687.5,
   6689.062,
   6690.625,
   6693.75,
   6694.141,
   6694.531,
   6695.312,
   6696.875,
   6698.438,
   6699.219,
   6700,
   6703.125,
   6703.906,
   6704.688,
   6706.25,
   6709.375,
   6712.5,
   6714.062,
   6715.625,
   6718.75,
   6719.531,
   6720.312,
   6721.875,
   6723.438,
   6724.219,
   6725,
   6728.125,
   6728.906,
   6729.688,
   6731.25,
   6734.375,
   6737.5,
   6739.062,
   6740.625,
   6743.75,
   6744.531,
   6745.312,
   6746.875,
   6748.438,
   6749.219,
   6750,
   6753.125,
   6753.906,
   6754.688,
   6756.25,
   6759.375,
   6762.5,
   6764.062,
   6765.625,
   6768.75,
   6769.531,
   6770.312,
   6771.875,
   6773.438,
   6774.219,
   6775,
   6778.125,
   6779.688,
   6781.25,
   6784.375,
   6787.5,
   6789.062,
   6790.625,
   6793.75,
   6794.531,
   6795.312,
   6796.875,
   6798.438,
   6799.219,
   6800,
   6803.125,
   6804.688,
   6806.25,
   6809.375,
   6812.5,
   6814.062,
   6815.625,
   6818.75,
   6821.875,
   6823.438,
   6824.219,
   6825,
   6828.125,
   6829.688,
   6831.25,
   6834.375,
   6837.5,
   6839.062,
   6840.625,
   6843.75,
   6846.875,
   6850,
   6853.125,
   6854.688,
   6856.25,
   6859.375,
   6862.5,
   6864.062,
   6865.625,
   6868.75,
   6871.875,
   6875,
   6878.125,
   6879.688,
   6881.25,
   6884.375,
   6887.5,
   6889.062,
   6890.625,
   6893.75,
   6900,
   6903.125,
   6906.25,
   6909.375,
   6912.5,
   6915.625,
   6918.75,
   6925,
   6931.25,
   6937.5,
   6943.75,
   6950,
   6975,
   6981.25,
   6987.5,
   6993.75,
   7000,
   7006.25,
   7009.375,
   7012.5,
   7018.75,
   7025,
   7031.25,
   7034.375,
   7037.5,
   7040.625,
   7043.75,
   7050,
   7053.125,
   7054.688,
   7056.25,
   7059.375,
   7062.5,
   7065.625,
   7068.75,
   7071.875,
   7075,
   7078.125,
   7079.688,
   7081.25,
   7084.375,
   7087.5,
   7089.062,
   7090.625,
   7093.75,
   7096.875,
   7100,
   7103.125,
   7104.688,
   7106.25,
   7109.375,
   7112.5,
   7114.062,
   7115.625,
   7118.75,
   7120.312,
   7121.875,
   7125,
   7128.125,
   7129.688,
   7131.25,
   7134.375,
   7137.5,
   7139.062,
   7140.625,
   7143.75,
   7145.312,
   7146.875,
   7150,
   7153.125,
   7154.688,
   7156.25,
   7159.375,
   7162.5,
   7164.062,
   7165.625,
   7168.75,
   7170.312,
   7171.875,
   7175,
   7178.125,
   7179.688,
   7181.25,
   7184.375,
   7187.5,
   7189.062,
   7190.625,
   7193.75,
   7195.312,
   7196.875,
   7200,
   7203.125,
   7204.688,
   7206.25,
   7209.375,
   7212.5,
   7214.062,
   7215.625,
   7218.75,
   7220.312,
   7221.875,
   7225,
   7228.125,
   7229.688,
   7231.25,
   7234.375,
   7237.5,
   7239.062,
   7240.625,
   7243.75,
   7245.312,
   7246.875,
   7250,
   7253.125,
   7254.688,
   7256.25,
   7259.375,
   7262.5,
   7264.062,
   7265.625,
   7268.75,
   7270.312,
   7271.875,
   7275,
   7278.125,
   7279.688,
   7281.25,
   7284.375,
   7287.5,
   7289.062,
   7290.625,
   7293.75,
   7295.312,
   7296.875,
   7300,
   7303.125,
   7304.688,
   7306.25,
   7309.375,
   7312.5,
   7315.625,
   7318.75,
   7320.312,
   7321.875,
   7325,
   7328.125,
   7329.688,
   7331.25,
   7334.375,
   7337.5,
   7340.625,
   7343.75,
   7345.312,
   7346.875,
   7350,
   7353.125,
   7354.688,
   7356.25,
   7359.375,
   7362.5,
   7365.625,
   7368.75,
   7370.312,
   7371.875,
   7375,
   7378.125,
   7379.688,
   7381.25,
   7384.375,
   7387.5,
   7390.625,
   7393.75,
   7395.312,
   7396.875,
   7400,
   7403.125,
   7404.688,
   7406.25,
   7409.375,
   7412.5,
   7415.625,
   7418.75,
   7421.875,
   7425,
   7428.125,
   7429.688,
   7431.25,
   7434.375,
   7437.5,
   7440.625,
   7443.75,
   7450,
   7456.25,
   7459.375,
   7462.5,
   7465.625,
   7468.75,
   7475,
   7481.25,
   7484.375,
   7487.5,
   7490.625,
   7493.75,
   7500};
   Double_t stack1_fy165[3647] = {
   0,
   0.007737777,
   0.04025484,
   0.04290369,
   0.04573998,
   0.04879587,
   0.05207236,
   0.05560722,
   0.05940235,
   0.06350212,
   0.06790964,
   0.07267719,
   0.0778094,
   0.08336808,
   0.08935992,
   0.09585821,
   0.09935792,
   0.1028724,
   0.106673,
   0.1104898,
   0.1145983,
   0.1187236,
   0.1231104,
   0.1276779,
   0.1324288,
   0.1373709,
   0.1425402,
   0.1479272,
   0.1535342,
   0.1593709,
   0.16548,
   0.1718514,
   0.1784875,
   0.1854,
   0.1926391,
   0.2001947,
   0.2080686,
   0.2162748,
   0.2248722,
   0.2338509,
   0.2432115,
   0.2529705,
   0.2631966,
   0.2738801,
   0.2793675,
   0.2850198,
   0.2966348,
   0.3088042,
   0.3215193,
   0.3280412,
   0.3347758,
   0.3485955,
   0.3630691,
   0.370547,
   0.3781889,
   0.3859415,
   0.393947,
   0.410368,
   0.427555,
   0.4364335,
   0.4455027,
   0.4547014,
   0.4641989,
   0.4738516,
   0.4836713,
   0.5040377,
   0.5145566,
   0.5252968,
   0.5361878,
   0.5474314,
   0.5530613,
   0.5588535,
   0.5704746,
   0.582442,
   0.5945612,
   0.6069932,
   0.6196974,
   0.6325704,
   0.6458611,
   0.6525152,
   0.6593577,
   0.6730925,
   0.6872308,
   0.7015486,
   0.7162388,
   0.7236568,
   0.7312467,
   0.7464541,
   0.7621598,
   0.7700186,
   0.7780974,
   0.7943379,
   0.8110448,
   0.8279657,
   0.8453339,
   0.8540999,
   0.8630759,
   0.8810554,
   0.8996344,
   0.9089303,
   0.9184852,
   0.9377029,
   0.9574723,
   0.9774984,
   0.9980644,
   1.008439,
   1.019072,
   1.040363,
   1.062377,
   1.073391,
   1.08471,
   1.107487,
   1.130916,
   1.1427,
   1.148592,
   1.154652,
   1.179038,
   1.191333,
   1.203942,
   1.229184,
   1.255291,
   1.268344,
   1.281768,
   1.308779,
   1.315591,
   1.322576,
   1.336545,
   1.350521,
   1.35751,
   1.364689,
   1.393598,
   1.408157,
   1.423109,
   1.453016,
   1.483945,
   1.499409,
   1.515298,
   1.547285,
   1.555342,
   1.563609,
   1.580142,
   1.596684,
   1.604955,
   1.61344,
   1.647637,
   1.664848,
   1.682524,
   1.717877,
   1.754415,
   1.772686,
   1.791441,
   1.829211,
   1.838713,
   1.848469,
   1.867981,
   1.887503,
   1.897263,
   1.907263,
   1.9476,
   1.967888,
   1.988729,
   2.030412,
   2.073465,
   2.095,
   2.100403,
   2.105965,
   2.117089,
   2.161595,
   2.17278,
   2.184275,
   2.207265,
   2.230265,
   2.241765,
   2.253536,
   2.301063,
   2.324955,
   2.349515,
   2.398635,
   2.449372,
   2.474758,
   2.481113,
   2.487672,
   2.50079,
   2.553274,
   2.56645,
   2.580013,
   2.607138,
   2.634274,
   2.647842,
   2.661722,
   2.717829,
   2.746022,
   2.775034,
   2.833056,
   2.893007,
   2.923011,
   2.930518,
   2.938263,
   2.953776,
   3.015842,
   3.031407,
   3.047452,
   3.079543,
   3.111646,
   3.127697,
   3.135811,
   3.144104,
   3.210499,
   3.243842,
   3.278173,
   3.346833,
   3.417738,
   3.453233,
   3.462112,
   3.471251,
   3.489591,
   3.562969,
   3.581337,
   3.600291,
   3.638199,
   3.676112,
   3.695068,
   3.704627,
   3.714407,
   3.792704,
   3.831994,
   3.8724,
   3.95321,
   4.036442,
   4.078115,
   4.088539,
   4.099219,
   4.120687,
   4.206579,
   4.228056,
   4.250165,
   4.294383,
   4.338606,
   4.360717,
   4.371834,
   4.383198,
   4.474161,
   4.519765,
   4.566497,
   4.659961,
   4.755754,
   4.803716,
   4.815713,
   4.827932,
   4.85251,
   4.950842,
   4.975425,
   5.00058,
   5.050919,
   5.101264,
   5.126436,
   5.13906,
   5.151922,
   5.254876,
   5.306443,
   5.35902,
   5.464175,
   5.57132,
   5.624957,
   5.638373,
   5.65196,
   5.679283,
   5.788598,
   5.815926,
   5.843717,
   5.899356,
   5.954999,
   5.98282,
   5.996748,
   6.010885,
   6.124052,
   6.180694,
   6.23819,
   6.353182,
   6.469827,
   6.52821,
   6.557546,
   6.587166,
   6.705671,
   6.735297,
   6.765315,
   6.825426,
   6.885542,
   6.9156,
   6.930631,
   6.945866,
   7.067806,
   7.128819,
   7.190659,
   7.314338,
   7.43966,
   7.50239,
   7.533893,
   7.565712,
   7.693018,
   7.724844,
   7.757095,
   7.821714,
   7.886337,
   7.918649,
   7.934805,
   7.951193,
   8.082472,
   8.148148,
   8.214874,
   8.348325,
   8.365105,
   8.382076,
   8.416017,
   8.483899,
   8.551785,
   8.568759,
   8.577248,
   8.585885,
   8.62045,
   8.758708,
   8.793272,
   8.828401,
   8.898863,
   8.96933,
   9.004563,
   9.02218,
   9.040103,
   9.183886,
   9.255804,
   9.329225,
   9.476069,
   9.494535,
   9.513298,
   9.550824,
   9.625875,
   9.700931,
   9.719697,
   9.72908,
   9.73865,
   9.777047,
   9.930633,
   9.96903,
   9.978691,
   9.98852,
   10.00818,
   10.08681,
   10.16545,
   10.20477,
   10.22443,
   10.24448,
   10.40563,
   10.48621,
   10.56882,
   10.73405,
   10.75482,
   10.776,
   10.81837,
   10.90311,
   10.98785,
   11.00903,
   11.01963,
   11.03043,
   11.0739,
   11.2478,
   11.29127,
   11.30218,
   11.31333,
   11.33563,
   11.42486,
   11.51408,
   11.5587,
   11.581,
   11.60374,
   11.78685,
   11.8784,
   11.97228,
   12.16013,
   12.18369,
   12.20777,
   12.25592,
   12.35223,
   12.44855,
   12.47263,
   12.48467,
   12.49689,
   12.54625,
   12.74367,
   12.79303,
   12.80537,
   12.81801,
   12.84328,
   12.94437,
   13.04547,
   13.09602,
   13.12129,
   13.13404,
   13.14696,
   13.35385,
   13.45729,
   13.56296,
   13.77444,
   13.80092,
   13.82791,
   13.88189,
   13.98985,
   14.09781,
   14.15193,
   14.20698,
   14.42718,
   14.48223,
   14.49599,
   14.50998,
   14.53801,
   14.65014,
   14.76228,
   14.81835,
   14.84638,
   14.86046,
   14.87471,
   15.10281,
   15.21687,
   15.33263,
   15.56433,
   15.5933,
   15.62268,
   15.68143,
   15.79894,
   15.91646,
   15.97529,
   16.03482,
   16.27293,
   16.33246,
   16.36236,
   16.39247,
   16.51294,
   16.63341,
   16.69365,
   16.72377,
   16.75406,
   16.99759,
   17.11935,
   17.24223,
   17.48813,
   17.51888,
   17.54987,
   17.61189,
   17.73592,
   17.85996,
   17.92202,
   17.98454,
   18.23465,
   18.29718,
   18.32852,
   18.36001,
   18.48602,
   18.73814,
   18.99196,
   19.11887,
   19.24659,
   19.50217,
   19.53413,
   19.56627,
   19.63059,
   19.75925,
   19.88791,
   19.95226,
   20.01703,
   20.27612,
   20.3409,
   20.37334,
   20.40594,
   20.53639,
   20.79738,
   21.06015,
   21.19154,
   21.32381,
   21.58853,
   21.62163,
   21.65493,
   21.72163,
   21.85501,
   21.98841,
   22.05511,
   22.12234,
   22.3913,
   22.45854,
   22.49222,
   22.52612,
   22.66173,
   22.93308,
   23.20671,
   23.34353,
   23.48146,
   23.75759,
   23.79211,
   23.82687,
   23.89655,
   24.03592,
   24.17529,
   24.24497,
   24.31531,
   24.59674,
   24.6671,
   24.70232,
   24.73784,
   24.87995,
   25.16428,
   25.45135,
   25.59488,
   25.61283,
   25.63095,
   25.6672,
   25.73969,
   26.02968,
   26.06593,
   26.10243,
   26.17567,
   26.32214,
   26.46862,
   26.54186,
   26.6158,
   26.91177,
   26.98576,
   27.02278,
   27.06015,
   27.20966,
   27.50875,
   27.81081,
   27.96184,
   27.98073,
   27.99977,
   28.03791,
   28.11419,
   28.41931,
   28.45745,
   28.49583,
   28.57287,
   28.72696,
   28.88105,
   28.9581,
   29.03583,
   29.34706,
   29.42487,
   29.46377,
   29.50305,
   29.66017,
   29.97449,
   30.29173,
   30.45035,
   30.49015,
   30.53017,
   30.61021,
   30.93041,
   30.97044,
   30.99047,
   31.01066,
   31.09144,
   31.253,
   31.41456,
   31.49534,
   31.57674,
   31.90274,
   31.98424,
   32.02499,
   32.06607,
   32.23049,
   32.55937,
   32.89104,
   33.05687,
   33.09844,
   33.14025,
   33.22386,
   33.55833,
   33.60014,
   33.62105,
   33.64212,
   33.72644,
   33.89508,
   34.06372,
   34.14804,
   34.23295,
   34.57306,
   34.65809,
   34.70061,
   34.74343,
   34.91493,
   35.25794,
   35.60388,
   35.77685,
   35.82019,
   35.86381,
   35.95106,
   36.30006,
   36.34368,
   36.3655,
   36.38747,
   36.47551,
   36.6516,
   36.82768,
   36.91573,
   36.93779,
   36.96001,
   37.00444,
   37.35994,
   37.44881,
   37.49325,
   37.53803,
   37.71753,
   38.07652,
   38.43919,
   38.62053,
   38.66595,
   38.71177,
   38.80341,
   39.16998,
   39.2158,
   39.23872,
   39.2618,
   39.35447,
   39.5398,
   39.72513,
   39.81779,
   39.84099,
   39.86442,
   39.91128,
   40.28623,
   40.37997,
   40.42684,
   40.47411,
   40.66383,
   41.04325,
   41.42728,
   41.61931,
   41.66739,
   41.71599,
   41.81321,
   42.20205,
   42.25066,
   42.27497,
   42.29945,
   42.39788,
   42.59474,
   42.7916,
   42.89003,
   42.91465,
   42.93955,
   42.98937,
   43.38801,
   43.48767,
   43.5375,
   43.56252,
   43.58774,
   43.78951,
   44.19306,
   44.60135,
   44.80554,
   44.85661,
   44.90824,
   45.01151,
   45.42457,
   45.52797,
   45.63235,
   45.84112,
   46.04989,
   46.15427,
   46.18037,
   46.20668,
   46.2594,
   46.68112,
   46.78654,
   46.83926,
   46.86567,
   46.89226,
   47.10503,
   47.53056,
   47.95937,
   48.17383,
   48.22744,
   48.2814,
   48.38934,
   48.82111,
   48.92909,
   49.0376,
   49.25463,
   49.47165,
   49.58016,
   49.63454,
   49.68894,
   50.12463,
   50.34278,
   50.56102,
   50.9975,
   51.43417,
   51.65251,
   51.7071,
   51.7617,
   51.87092,
   52.30719,
   52.41624,
   52.52497,
   52.74242,
   52.95988,
   53.06861,
   53.12289,
   53.17699,
   53.60975,
   53.71794,
   53.77204,
   53.79909,
   53.82595,
   54.04085,
   54.47065,
   54.49744,
   54.52407,
   54.57733,
   54.68384,
   54.89686,
   55.10989,
   55.16315,
   55.21593,
   55.32132,
   55.74288,
   55.84825,
   55.95233,
   56.1605,
   56.36867,
   56.47275,
   56.49878,
   56.51179,
   56.52464,
   56.57594,
   56.98637,
   57.08899,
   57.14029,
   57.16595,
   57.19126,
   57.39322,
   57.79713,
   57.8223,
   57.8471,
   57.8967,
   57.99591,
   58.19432,
   58.39273,
   58.44234,
   58.45471,
   58.46687,
   58.49119,
   58.5885,
   58.97774,
   59.07505,
   59.17037,
   59.36098,
   59.55158,
   59.64689,
   59.67071,
   59.68263,
   59.69437,
   59.74096,
   60.11375,
   60.20695,
   60.25355,
   60.27685,
   60.2884,
   60.29977,
   60.48181,
   60.84588,
   60.8686,
   60.89079,
   60.93518,
   61.02395,
   61.2015,
   61.37904,
   61.42343,
   61.43453,
   61.44537,
   61.46699,
   61.55346,
   61.89937,
   61.98585,
   62.0701,
   62.23839,
   62.40668,
   62.49083,
   62.53279,
   62.57368,
   62.90084,
   62.98263,
   63.02352,
   63.04397,
   63.05415,
   63.06408,
   63.22292,
   63.5406,
   63.56045,
   63.57975,
   63.61827,
   63.69532,
   63.84942,
   64.00351,
   64.04203,
   64.05166,
   64.06111,
   64.07978,
   64.15447,
   64.45322,
   64.52791,
   64.53713,
   64.54618,
   64.56427,
   64.60044,
   64.74514,
   64.88984,
   64.96219,
   64.99833,
   65.03335,
   65.31355,
   65.3836,
   65.41862,
   65.43613,
   65.44489,
   65.4534,
   65.589,
   65.86019,
   65.87713,
   65.89364,
   65.92645,
   65.99207,
   66.12331,
   66.25455,
   66.28735,
   66.30365,
   66.31954,
   66.38306,
   66.63715,
   66.70067,
   66.70858,
   66.71627,
   66.73165,
   66.76242,
   66.88549,
   67.00855,
   67.07008,
   67.10085,
   67.13071,
   67.36938,
   67.48859,
   67.60449,
   67.83629,
   67.85078,
   67.865,
   67.89321,
   67.94961,
   68.06241,
   68.17521,
   68.20341,
   68.21749,
   68.23125,
   68.28629,
   68.50644,
   68.56148,
   68.5751,
   68.58857,
   68.61552,
   68.72327,
   68.83102,
   68.88489,
   68.91183,
   68.93834,
   69.15005,
   69.25587,
   69.36027,
   69.56907,
   69.58203,
   69.59497,
   69.62084,
   69.67257,
   69.77603,
   69.87943,
   69.90522,
   69.91812,
   69.93099,
   69.98246,
   70.18815,
   70.23957,
   70.25242,
   70.26525,
   70.2909,
   70.3935,
   70.4962,
   70.54754,
   70.57322,
   70.59884,
   70.80454,
   70.90739,
   71.01075,
   71.21746,
   71.23041,
   71.23688,
   71.24334,
   71.26937,
   71.32142,
   71.42552,
   71.52962,
   71.5557,
   71.56875,
   71.58176,
   71.63426,
   71.84424,
   71.89674,
   71.90998,
   71.92319,
   71.94961,
   72.05555,
   72.16149,
   72.21446,
   72.24095,
   72.24763,
   72.25429,
   72.26761,
   72.48127,
   72.58811,
   72.69566,
   72.91078,
   72.93768,
   72.96468,
   73.01869,
   73.12669,
   73.23469,
   73.26171,
   73.27522,
   73.2887,
   73.34273,
   73.55884,
   73.61283,
   73.62632,
   73.63978,
   73.66669,
   73.77434,
   73.88188,
   73.93566,
   73.96254,
   73.96926,
   73.97597,
   73.98937,
   74.20249,
   74.30906,
   74.41393,
   74.6236,
   74.64975,
   74.67534,
   74.72652,
   74.82887,
   74.93122,
   74.95681,
   74.96961,
   74.97598,
   74.98218,
   75.03172,
   75.22987,
   75.27941,
   75.29179,
   75.30371,
   75.32745,
   75.42243,
   75.51742,
   75.56491,
   75.58865,
   75.59458,
   75.60034,
   75.6116,
   75.79173,
   75.8818,
   75.8873,
   75.89257,
   75.90312,
   75.92421,
   75.9664,
   76.13512,
   76.15617,
   76.17565,
   76.21461,
   76.29253,
   76.37044,
   76.38992,
   76.39966,
   76.40453,
   76.40903,
   76.44444,
   76.58607,
   76.62148,
   76.63033,
   76.6325,
   76.63447,
   76.63843,
   76.65422,
   76.71738,
   76.78054,
   76.81213,
   76.82792,
   76.83186,
   76.83383,
   76.83564,
   76.84253,
   76.95269,
   77.00777,
   77.01117,
   77.01409,
   77.01993,
   77.03161,
   77.05496,
   77.14839,
   77.16006,
   77.1697,
   77.18881,
   77.22701,
   77.26522,
   77.27477,
   77.27954,
   77.28193,
   77.28308,
   77.28402,
   77.29888,
   77.35833,
   77.37319,
   77.37691,
   77.37783,
   77.37859,
   77.37993,
   77.38529,
   77.40671,
   77.42813,
   77.43884,
   77.44419,
   77.44683,
   77.44851,
   77.47539,
   77.48884,
   77.48967,
   77.49011,
   77.49086,
   77.49234,
   77.49531,
   77.50715,
   77.50863,
   77.50878,
   77.50874,
   77.50868,
   77.50855,
   77.50804,
   77.507,
   77.50597,
   77.50532,
   77.50165,
   77.48697,
   77.4833,
   77.48238,
   77.48189,
   77.48109,
   77.47785,
   77.46489,
   77.45193,
   77.44545,
   77.44222,
   77.4406,
   77.43842,
   77.4027,
   77.38484,
   77.38372,
   77.38245,
   77.37968,
   77.37416,
   77.36312,
   77.31893,
   77.3134,
   77.31194,
   77.31033,
   77.30712,
   77.29426,
   77.26855,
   77.24283,
   77.22996,
   77.21555,
   77.1579,
   77.14349,
   77.13614,
   77.12824,
   77.09668,
   77.06512,
   77.04934,
   77.04145,
   77.0375,
   77.0333,
   76.96513,
   76.93105,
   76.92675,
   76.92217,
   76.91303,
   76.89474,
   76.82161,
   76.81247,
   76.81018,
   76.80773,
   76.80282,
   76.78323,
   76.74403,
   76.70484,
   76.68524,
   76.6642,
   76.57989,
   76.55881,
   76.54815,
   76.53674,
   76.49111,
   76.44548,
   76.42267,
   76.41126,
   76.40556,
   76.40263,
   76.39952,
   76.29998,
   76.25022,
   76.24398,
   76.23714,
   76.22346,
   76.19611,
   76.08671,
   76.07304,
   76.06963,
   76.06591,
   76.05834,
   76.02808,
   75.96756,
   75.90703,
   75.87677,
   75.87486,
   75.87276,
   75.86855,
   75.86014,
   75.84332,
   75.70874,
   75.6751,
   75.66669,
   75.66249,
   75.66039,
   75.65813,
   75.63938,
   75.56439,
   75.48939,
   75.4519,
   75.43315,
   75.42377,
   75.41906,
   75.41383,
   75.24661,
   75.163,
   75.15255,
   75.14104,
   75.11778,
   75.07126,
   74.88518,
   74.86192,
   74.85611,
   74.85317,
   74.84994,
   74.83704,
   74.78546,
   74.68231,
   74.57915,
   74.52757,
   74.52435,
   74.52092,
   74.51381,
   74.49959,
   74.47114,
   74.24357,
   74.18668,
   74.1582,
   74.12702,
   74.0023,
   73.87758,
   73.81522,
   73.78404,
   73.76845,
   73.76065,
   73.75231,
   73.48084,
   73.34511,
   73.32814,
   73.32387,
   73.31929,
   73.31012,
   73.27348,
   73.20019,
   72.90703,
   72.87039,
   72.86123,
   72.85665,
   72.85187,
   72.83225,
   72.75374,
   72.59674,
   72.43974,
   72.36123,
   72.35139,
   72.34097,
   72.32013,
   72.27843,
   71.94491,
   71.86153,
   71.81984,
   71.77604,
   71.60042,
   71.42479,
   71.33698,
   71.29307,
   71.27112,
   71.26014,
   71.25464,
   71.2489,
   70.88213,
   70.69875,
   70.67582,
   70.66424,
   70.65238,
   70.60491,
   70.50997,
   70.13024,
   70.08277,
   70.05902,
   70.03465,
   69.93718,
   69.74223,
   69.54728,
   69.44981,
   69.43763,
   69.42526,
   69.40045,
   69.35081,
   68.95375,
   68.85448,
   68.80485,
   68.75476,
   68.55417,
   68.15298,
   67.75073,
   67.5496,
   67.5245,
   67.51196,
   67.49944,
   67.44936,
   67.34921,
   66.94878,
   66.89873,
   66.8737,
   66.84893,
   66.74995,
   66.55199,
   66.35404,
   66.25506,
   66.23043,
   66.20612,
   66.1575,
   65.76851,
   65.67126,
   65.62264,
   65.61056,
   65.59868,
   65.57493,
   65.38493,
   65.00492,
   64.63552,
   64.45083,
   64.42774,
   64.4162,
   64.40494,
   64.36025,
   64.27086,
   63.91332,
   63.86862,
   63.84628,
   63.84071,
   63.83532,
   63.82453,
   63.73831,
   63.56586,
   63.39341,
   63.30719,
   63.28575,
   63.26501,
   63.22353,
   62.89167,
   62.80871,
   62.76723,
   62.75687,
   62.74691,
   62.72698,
   62.56759,
   62.2488,
   61.94268,
   61.78966,
   61.77054,
   61.76097,
   61.7562,
   61.7516,
   61.71487,
   61.64141,
   61.34757,
   61.31084,
   61.29248,
   61.2834,
   61.27457,
   61.20397,
   61.06277,
   60.92156,
   60.85096,
   60.83332,
   60.81633,
   60.78235,
   60.51052,
   60.44256,
   60.40859,
   60.4001,
   60.39183,
   60.37544,
   60.24436,
   59.98219,
   59.72868,
   59.60199,
   59.57038,
   59.5397,
   59.47836,
   59.23296,
   59.20229,
   59.18695,
   59.17929,
   59.17184,
   59.11232,
   58.99328,
   58.87424,
   58.81472,
   58.79985,
   58.78534,
   58.75643,
   58.52517,
   58.46735,
   58.43844,
   58.42409,
   58.41004,
   58.29765,
   58.07286,
   57.85425,
   57.74501,
   57.7177,
   57.69118,
   57.63814,
   57.42598,
   57.39946,
   57.3862,
   57.37957,
   57.37309,
   57.32166,
   57.21879,
   57.11593,
   57.06449,
   57.05163,
   57.03908,
   57.0142,
   56.8151,
   56.76532,
   56.74043,
   56.72804,
   56.71604,
   56.61993,
   56.42772,
   56.4217,
   56.41592,
   56.40435,
   56.38122,
   56.33495,
   56.24241,
   56.14986,
   56.12673,
   56.10445,
   56.06001,
   55.88224,
   55.83792,
   55.79533,
   55.71016,
   55.62499,
   55.58241,
   55.57176,
   55.56649,
   55.56141,
   55.54104,
   55.37812,
   55.33739,
   55.31702,
   55.30684,
   55.29711,
   55.21928,
   55.06362,
   55.05875,
   55.05404,
   55.04475,
   55.02616,
   54.98899,
   54.91464,
   54.84029,
   54.8217,
   54.80383,
   54.76828,
   54.62609,
   54.59059,
   54.55653,
   54.4884,
   54.42028,
   54.38622,
   54.3777,
   54.37344,
   54.36935,
   54.35298,
   54.22199,
   54.18924,
   54.17287,
   54.16468,
   54.15674,
   54.0935,
   53.96703,
   53.95917,
   53.9515,
   53.93616,
   53.90548,
   53.84411,
   53.78274,
   53.7674,
   53.75236,
   53.72241,
   53.60262,
   53.57268,
   53.54329,
   53.4845,
   53.42572,
   53.39632,
   53.38166,
   53.36716,
   53.25114,
   53.19318,
   53.13565,
   53.0206,
   52.90603,
   52.84884,
   52.79162,
   52.67716,
   52.44817,
   52.33344,
   52.27607,
   52.21855,
   52.10353,
   51.98821,
   51.93048,
   51.90162,
   51.87278,
   51.75718,
   51.7282,
   51.69927,
   51.6414,
   51.58345,
   51.55448,
   51.53999,
   51.52553,
   51.40948,
   51.35145,
   51.29332,
   51.17707,
   51.16249,
   51.14793,
   51.1188,
   51.06056,
   51.00229,
   50.98767,
   50.97308,
   50.9439,
   50.82698,
   50.79775,
   50.76838,
   50.70962,
   50.65079,
   50.62137,
   50.60667,
   50.592,
   50.4736,
   50.41437,
   50.35455,
   50.23491,
   50.21988,
   50.20472,
   50.17439,
   50.11373,
   50.05307,
   50.0379,
   50.03024,
   50.02259,
   49.99171,
   49.8682,
   49.83732,
   49.80585,
   49.74272,
   49.67959,
   49.64802,
   49.63224,
   49.61606,
   49.48643,
   49.42156,
   49.35474,
   49.22109,
   49.21274,
   49.20421,
   49.18692,
   49.15234,
   49.08319,
   49.01404,
   48.99675,
   48.98811,
   48.97913,
   48.94323,
   48.79961,
   48.76371,
   48.7546,
   48.74526,
   48.72656,
   48.65179,
   48.57702,
   48.53964,
   48.52095,
   48.50155,
   48.34553,
   48.26747,
   48.18598,
   48.023,
   48.01281,
   48.00772,
   48.00241,
   47.98112,
   47.93854,
   47.8534,
   47.76824,
   47.74695,
   47.73631,
   47.72526,
   47.6808,
   47.50293,
   47.45847,
   47.44723,
   47.43564,
   47.41246,
   47.3197,
   47.22695,
   47.18057,
   47.15738,
   47.15153,
   47.1455,
   47.13343,
   46.94036,
   46.84382,
   46.74363,
   46.54324,
   46.51804,
   46.49213,
   46.44031,
   46.33667,
   46.23302,
   46.20711,
   46.19415,
   46.18091,
   46.1275,
   45.91387,
   45.86046,
   45.84707,
   45.83336,
   45.80594,
   45.69628,
   45.58661,
   45.53178,
   45.50436,
   45.49741,
   45.49044,
   45.47649,
   45.25216,
   45.14,
   45.02571,
   44.79707,
   44.76844,
   44.73939,
   44.6813,
   44.56511,
   44.44893,
   44.41984,
   44.40529,
   44.39801,
   44.39071,
   44.3318,
   44.09614,
   44.03722,
   44.02239,
   44.00751,
   43.97774,
   43.85837,
   43.73901,
   43.67933,
   43.64949,
   43.64198,
   43.63446,
   43.61939,
   43.37758,
   43.25667,
   43.24903,
   43.24137,
   43.22605,
   43.19541,
   43.13413,
   42.88895,
   42.85828,
   42.82714,
   42.76487,
   42.64034,
   42.5158,
   42.48461,
   42.46902,
   42.46122,
   42.45339,
   42.38997,
   42.13629,
   42.07287,
   42.05701,
   42.04087,
   42.00848,
   41.87892,
   41.74936,
   41.68458,
   41.65219,
   41.64406,
   41.63999,
   41.63591,
   41.61932,
   41.35389,
   41.22117,
   41.21283,
   41.20432,
   41.18728,
   41.15321,
   41.08507,
   40.81251,
   40.77844,
   40.7434,
   40.67331,
   40.53311,
   40.39292,
   40.35787,
   40.34035,
   40.33158,
   40.32265,
   40.25047,
   39.96174,
   39.88956,
   39.87152,
   39.86231,
   39.85309,
   39.81592,
   39.66725,
   39.51857,
   39.44423,
   39.40707,
   39.38843,
   39.3693,
   39.06326,
   38.91023,
   38.90067,
   38.89086,
   38.87119,
   38.83187,
   38.75321,
   38.4386,
   38.39928,
   38.359,
   38.27829,
   38.11686,
   37.95543,
   37.87462,
   37.79196,
   37.46132,
   37.37867,
   37.358,
   37.34763,
   37.33707,
   37.29485,
   37.12594,
   36.95704,
   36.87259,
   36.83036,
   36.80925,
   36.78775,
   36.44349,
   36.27136,
   36.26055,
   36.24972,
   36.22785,
   36.18412,
   36.09665,
   35.74677,
   35.70304,
   35.65881,
   35.57018,
   35.39292,
   35.21565,
   35.127,
   35.03749,
   34.67941,
   34.58989,
   34.54507,
   34.50002,
   34.31981,
   34.13959,
   34.04948,
   34.00443,
   33.9819,
   33.95935,
   33.59793,
   33.41721,
   33.39466,
   33.37208,
   33.32694,
   33.23665,
   32.87555,
   32.83041,
   32.78544,
   32.69557,
   32.51584,
   32.33611,
   32.24624,
   32.15708,
   31.80043,
   31.71126,
   31.66676,
   31.62265,
   31.4462,
   31.26975,
   31.18153,
   31.13742,
   31.11536,
   31.0935,
   30.74495,
   30.57068,
   30.54892,
   30.52742,
   30.48441,
   30.39841,
   30.05441,
   30.01141,
   29.96879,
   29.88386,
   29.714,
   29.54414,
   29.45921,
   29.37513,
   29.03897,
   28.95493,
   28.91295,
   28.87123,
   28.70438,
   28.37071,
   28.03803,
   27.87169,
   27.85085,
   27.83003,
   27.78839,
   27.70511,
   27.37186,
   27.3302,
   27.30928,
   27.28837,
   27.20451,
   27.0368,
   26.86909,
   26.78524,
   26.70055,
   26.3615,
   26.27674,
   26.23434,
   26.19136,
   26.01946,
   25.84756,
   25.76161,
   25.71864,
   25.69715,
   25.68641,
   25.6755,
   25.32623,
   25.15159,
   25.12976,
   25.10764,
   25.06328,
   24.97454,
   24.61961,
   24.57524,
   24.55299,
   24.53048,
   24.44041,
   24.26027,
   24.08014,
   23.99007,
   23.89899,
   23.53419,
   23.44299,
   23.39739,
   23.35139,
   23.16733,
   22.79917,
   22.4292,
   22.24421,
   22.22105,
   22.19791,
   22.15165,
   22.05913,
   21.68893,
   21.64269,
   21.61957,
   21.59648,
   21.50428,
   21.31988,
   21.13548,
   21.04328,
   21.02038,
   20.99749,
   20.95171,
   20.58586,
   20.49439,
   20.44866,
   20.40341,
   20.22264,
   19.86114,
   19.50502,
   19.32696,
   19.30471,
   19.29361,
   19.28267,
   19.23895,
   19.15151,
   18.80173,
   18.75801,
   18.73615,
   18.7147,
   18.62901,
   18.45763,
   18.28626,
   18.20057,
   18.17929,
   18.15834,
   18.11643,
   17.78118,
   17.69737,
   17.65546,
   17.61438,
   17.45068,
   17.1233,
   16.80398,
   16.64432,
   16.62437,
   16.61439,
   16.60463,
   16.56575,
   16.48799,
   16.17696,
   16.13808,
   16.11864,
   16.09963,
   16.024,
   15.87274,
   15.72148,
   15.64585,
   15.62705,
   15.60869,
   15.57197,
   15.27823,
   15.20479,
   15.16808,
   15.15894,
   15.15004,
   15.13225,
   14.98994,
   14.70532,
   14.4302,
   14.29266,
   14.27548,
   14.26688,
   14.25847,
   14.22534,
   14.15907,
   13.89398,
   13.86085,
   13.84429,
   13.83612,
   13.82816,
   13.7645,
   13.63718,
   13.50987,
   13.44621,
   13.43033,
   13.4151,
   13.38463,
   13.14084,
   13.0799,
   13.04943,
   13.04181,
   13.0345,
   13.01995,
   12.90362,
   12.67097,
   12.44941,
   12.3387,
   12.31115,
   12.28487,
   12.2323,
   12.02202,
   11.99574,
   11.9826,
   11.97606,
   11.96983,
   11.91997,
   11.82025,
   11.72054,
   11.67068,
   11.65822,
   11.64636,
   11.62272,
   11.43368,
   11.38642,
   11.36279,
   11.35689,
   11.35117,
   11.33996,
   11.25035,
   11.07113,
   11.06563,
   11.06032,
   11.04969,
   11.02844,
   10.98593,
   10.90092,
   10.81591,
   10.79469,
   10.77451,
   10.73415,
   10.57273,
   10.55255,
   10.54247,
   10.53742,
   10.53259,
   10.49426,
   10.41759,
   10.34093,
   10.3026,
   10.29302,
   10.28382,
   10.26561,
   10.11991,
   10.08349,
   10.06528,
   10.05625,
   10.04761,
   9.978438,
   9.840099,
   9.835796,
   9.831695,
   9.823492,
   9.807086,
   9.774274,
   9.708649,
   9.643024,
   9.626618,
   9.61104,
   9.579948,
   9.45558,
   9.424613,
   9.395188,
   9.336338,
   9.277488,
   9.248063,
   9.240701,
   9.233621,
   9.21971,
   9.108424,
   9.080603,
   9.066692,
   9.059756,
   9.053182,
   9.000593,
   8.895416,
   8.892117,
   8.888981,
   8.882768,
   8.870342,
   8.84549,
   8.795786,
   8.746074,
   8.733646,
   8.721823,
   8.698313,
   8.604271,
   8.580814,
   8.55856,
   8.514051,
   8.469542,
   8.447288,
   8.441724,
   8.438956,
   8.436322,
   8.425786,
   8.341494,
   8.320421,
   8.309884,
   8.304616,
   8.299608,
   8.259721,
   8.179948,
   8.175044,
   8.170335,
   8.160916,
   8.142078,
   8.104403,
   8.066728,
   8.05731,
   8.055084,
   8.052841,
   8.048354,
   8.030626,
   7.959715,
   7.942,
   7.92541,
   7.892229,
   7.859049,
   7.842458,
   7.838311,
   7.836237,
   7.834287,
   7.826582,
   7.764947,
   7.749538,
   7.741833,
   7.737981,
   7.734373,
   7.706019,
   7.649313,
   7.645822,
   7.642598,
   7.63615,
   7.623253,
   7.59746,
   7.571667,
   7.565219,
   7.56362,
   7.562173,
   7.559278,
   7.547698,
   7.501381,
   7.489801,
   7.47953,
   7.459045,
   7.438559,
   7.428316,
   7.425815,
   7.424564,
   7.423936,
   7.423292,
   7.418838,
   7.38321,
   7.374302,
   7.369849,
   7.367622,
   7.36663,
   7.365613,
   7.350424,
   7.320046,
   7.318159,
   7.316578,
   7.313415,
   7.307089,
   7.294436,
   7.281784,
   7.278621,
   7.27783,
   7.277164,
   7.275884,
   7.270763,
   7.250281,
   7.24516,
   7.244922,
   7.244668,
   7.244159,
   7.243141,
   7.241106,
   7.233118,
   7.22513,
   7.221136,
   7.219181,
   7.217701,
   7.205861,
   7.202902,
   7.201422,
   7.200682,
   7.200391,
   7.200067,
   7.196011,
   7.187899,
   7.187392,
   7.187072,
   7.186469,
   7.185262,
   7.18285,
   7.180437,
   7.179834,
   7.179718,
   7.179658,
   7.179583,
   7.179458,
   7.178958,
   7.176957,
   7.176457,
   7.176481,
   7.176483,
   7.176487,
   7.176495,
   7.176672,
   7.176848,
   7.176936,
   7.176984,
   7.177263,
   7.179495,
   7.180083,
   7.180377,
   7.180524,
   7.180597,
   7.180648,
   7.182471,
   7.186119,
   7.18645,
   7.186741,
   7.187301,
   7.188422,
   7.190663,
   7.192972,
   7.193596,
   7.1939,
   7.194167,
   7.19546,
   7.200634,
   7.201928,
   7.202111,
   7.202275,
   7.202604,
   7.203261,
   7.205939,
   7.208639,
   7.209989,
   7.210664,
   7.211276,
   7.216482,
   7.219078,
   7.221469,
   7.226251,
   7.226798,
   7.227318,
   7.22836,
   7.230442,
   7.23251,
   7.233435,
   7.234324,
   7.23765,
   7.238482,
   7.239118,
   7.240322,
   7.242621,
   7.244052,
   7.244759,
   7.244981,
   7.245425,
   7.245351,
   7.245301,
   7.245202,
   7.245002,
   7.244746,
   7.244647,
   7.244597,
   7.244568,
   7.244218,
   7.242817,
   7.242467,
   7.242322,
   7.2422,
   7.241954,
   7.240857,
   7.239693,
   7.239112,
   7.238821,
   7.238591,
   7.235719,
   7.234282,
   7.232574,
   7.229159,
   7.228878,
   7.228738,
   7.228617,
   7.228156,
   7.227232,
   7.225386,
   7.223479,
   7.222975,
   7.222723,
   7.222514,
   7.2215,
   7.217441,
   7.216427,
   7.216129,
   7.215884,
   7.215394,
   7.213319,
   7.211196,
   7.210135,
   7.209604,
   7.209473,
   7.209374,
   7.209175,
   7.205084,
   7.203039,
   7.201096,
   7.197213,
   7.196923,
   7.196778,
   7.196707,
   7.196653,
   7.196222,
   7.195361,
   7.193639,
   7.19187,
   7.191412,
   7.191183,
   7.19108,
   7.191005,
   7.190239,
   7.187177,
   7.186344,
   7.186138,
   7.186011,
   7.185758,
   7.184522,
   7.183259,
   7.182627,
   7.182312,
   7.182233,
   7.182187,
   7.182112,
   7.180337,
   7.17945,
   7.179415,
   7.1794,
   7.179369,
   7.179308,
   7.179187,
   7.178943,
   7.177953,
   7.177783,
   7.177774,
   7.177756,
   7.177721,
   7.177587,
   7.177554,
   7.177537,
   7.17753,
   7.177565,
   7.177848,
   7.178633,
   7.178754,
   7.178784,
   7.178893,
   7.179128,
   7.18007,
   7.180927,
   7.181355,
   7.181569,
   7.181622,
   7.18165,
   7.181699,
   7.181893,
   7.184624,
   7.185989,
   7.186075,
   7.186193,
   7.186427,
   7.186895,
   7.187832,
   7.191561,
   7.191982,
   7.19257,
   7.193746,
   7.196097,
   7.198448,
   7.199035,
   7.199329,
   7.199476,
   7.199655,
   7.201157,
   7.206861,
   7.208235,
   7.208579,
   7.208665,
   7.208771,
   7.208982,
   7.209827,
   7.213204,
   7.21652,
   7.218179,
   7.219008,
   7.219432,
   7.219922,
   7.227483,
   7.231195,
   7.231428,
   7.231696,
   7.232231,
   7.233302,
   7.235444,
   7.243859,
   7.244873,
   7.246013,
   7.24831,
   7.252903,
   7.257496,
   7.258644,
   7.259218,
   7.259505,
   7.259649,
   7.259809,
   7.262356,
   7.272279,
   7.274713,
   7.275321,
   7.275633,
   7.275966,
   7.277298,
   7.282626,
   7.287898,
   7.290534,
   7.291852,
   7.292512,
   7.293223,
   7.304337,
   7.30983,
   7.310173,
   7.310534,
   7.311267,
   7.312733,
   7.315664,
   7.32724,
   7.32865,
   7.33013,
   7.333112,
   7.339074,
   7.345037,
   7.348022,
   7.351141,
   7.36335,
   7.366357,
   7.367874,
   7.369434,
   7.375671,
   7.381852,
   7.384943,
   7.386488,
   7.387261,
   7.388053,
   7.400499,
   7.406624,
   7.412858,
   7.425347,
   7.428395,
   7.431464,
   7.4376,
   7.449882,
   7.461942,
   7.467881,
   7.473795,
   7.485517,
   7.49685,
   7.502435,
   7.503131,
   7.503812,
   7.505175,
   7.5079,
   7.5188,
   7.520128,
   7.521422,
   7.523986,
   7.529114,
   7.534242,
   7.536806,
   7.539259,
   7.548814,
   7.551203,
   7.552389,
   7.553515,
   7.55802,
   7.562463,
   7.564684,
   7.565794,
   7.566349,
   7.566622,
   7.56688,
   7.574984,
   7.578986,
   7.579486,
   7.579942,
   7.580854,
   7.582679,
   7.589977,
   7.590869,
   7.591092,
   7.591296,
   7.591694,
   7.593283,
   7.596463,
   7.599642,
   7.601231,
   7.602623,
   7.608013,
   7.609361,
   7.610028,
   7.610588,
   7.612831,
   7.615016,
   7.616108,
   7.616654,
   7.616927,
   7.617064,
   7.617171,
   7.620582,
   7.622288,
   7.622501,
   7.62266,
   7.622961,
   7.623563,
   7.625971,
   7.626264,
   7.626337,
   7.626373,
   7.626394,
   7.626475,
   7.6268,
   7.627449,
   7.628098,
   7.628423,
   7.628455,
   7.628462,
   7.628476,
   7.628504,
   7.628726,
   7.628782,
   7.628809,
   7.6287,
   7.62826,
   7.627842,
   7.627633,
   7.627528,
   7.627476,
   7.62745,
   7.627398,
   7.625441,
   7.624462,
   7.62434,
   7.624309,
   7.624262,
   7.624165,
   7.623779,
   7.623006,
   7.619916,
   7.619542,
   7.619347,
   7.619089,
   7.618056,
   7.61599,
   7.613925,
   7.612892,
   7.612763,
   7.612599,
   7.61227,
   7.611612,
   7.606441,
   7.605148,
   7.604502,
   7.603724,
   7.600574,
   7.597478,
   7.59593,
   7.595156,
   7.594769,
   7.594576,
   7.594479,
   7.594366,
   7.587059,
   7.583468,
   7.58302,
   7.582787,
   7.582529,
   7.581494,
   7.579425,
   7.571147,
   7.570131,
   7.569624,
   7.56905,
   7.56675,
   7.562152,
   7.557554,
   7.555255,
   7.554968,
   7.554657,
   7.554017,
   7.552738,
   7.542666,
   7.540148,
   7.53889,
   7.538732,
   7.53856,
   7.538214,
   7.537521,
   7.531983,
   7.521063,
   7.509184,
   7.503331,
   7.502599,
   7.502233,
   7.501839,
   7.50026,
   7.497103,
   7.484472,
   7.482917,
   7.48214,
   7.481316,
   7.477987,
   7.471331,
   7.464674,
   7.461346,
   7.460501,
   7.459617,
   7.457849,
   7.443908,
   7.440423,
   7.43868,
   7.438239,
   7.437779,
   7.436859,
   7.429497,
   7.414887,
   7.39971,
   7.392179,
   7.391237,
   7.390767,
   7.390281,
   7.388313,
   7.384378,
   7.368639,
   7.366698,
   7.365728,
   7.364729,
   7.360692,
   7.352618,
   7.344543,
   7.340506,
   7.339493,
   7.338448,
   7.336358,
   7.319855,
   7.315729,
   7.313666,
   7.313151,
   7.312619,
   7.311555,
   7.303044,
   7.286139,
   7.268935,
   7.260391,
   7.258249,
   7.25606,
   7.251682,
   7.234172,
   7.229835,
   7.225418,
   7.216584,
   7.20775,
   7.203333,
   7.202229,
   7.201105,
   7.198855,
   7.181075,
   7.17663,
   7.174407,
   7.17216,
   7.163127,
   7.145176,
   7.12714,
   7.118178,
   7.115935,
   7.113668,
   7.109133,
   7.090994,
   7.086505,
   7.081976,
   7.072918,
   7.063861,
   7.059332,
   7.054775,
   7.03671,
   7.027668,
   7.01857,
   7.000559,
   6.982441,
   6.97347,
   6.964465,
   6.946431,
   6.941968,
   6.937486,
   6.928523,
   6.910584,
   6.892772,
   6.883862,
   6.874924,
   6.857212,
   6.83944,
   6.830632,
   6.821801,
   6.804123,
   6.799743,
   6.795348,
   6.786558,
   6.768965,
   6.751474,
   6.742723,
   6.733936,
   6.716506,
   6.698987,
   6.690294,
   6.685937,
   6.681564,
   6.664074,
   6.659736,
   6.655369,
   6.646635,
   6.637901,
   6.633534,
   6.629147,
   6.611686,
   6.602947,
   6.594143,
   6.576655,
   6.559011,
   6.550244,
   6.548052,
   6.545842,
   6.541413,
   6.523699,
   6.5193,
   6.514853,
   6.505958,
   6.497063,
   6.492616,
   6.490388,
   6.488138,
   6.470257,
   6.461307,
   6.452256,
   6.434255,
   6.416034,
   6.406964,
   6.404697,
   6.402408,
   6.397812,
   6.379431,
   6.374859,
   6.370228,
   6.360959,
   6.351691,
   6.347056,
   6.344736,
   6.342386,
   6.323686,
   6.314326,
   6.304844,
   6.285962,
   6.284782,
   6.283586,
   6.281193,
   6.276406,
   6.266831,
   6.257296,
   6.254912,
   6.252506,
   6.247672,
   6.228335,
   6.22352,
   6.218644,
   6.208882,
   6.19912,
   6.194239,
   6.191798,
   6.189325,
   6.169618,
   6.159757,
   6.149777,
   6.129912,
   6.127417,
   6.124903,
   6.119876,
   6.109821,
   6.099767,
   6.097253,
   6.094722,
   6.089637,
   6.069295,
   6.06424,
   6.059136,
   6.048917,
   6.038697,
   6.033587,
   6.031032,
   6.028452,
   6.007809,
   5.997483,
   5.987068,
   5.966342,
   5.945462,
   5.935015,
   5.929782,
   5.924522,
   5.903481,
   5.898244,
   5.89298,
   5.882444,
   5.86136,
   5.840184,
   5.829596,
   5.818968,
   5.797794,
   5.77657,
   5.755331,
   5.734071,
   5.691687,
   5.670511,
   5.659923,
   5.649356,
   5.628283,
   5.607269,
   5.596765,
   5.591518,
   5.586287,
   5.565367,
   5.56015,
   5.554954,
   5.544575,
   5.523828,
   5.503195,
   5.492879,
   5.482634,
   5.462191,
   5.459638,
   5.457103,
   5.452032,
   5.44189,
   5.431748,
   5.426685,
   5.421657,
   5.401547,
   5.396529,
   5.391546,
   5.381602,
   5.371659,
   5.366687,
   5.364201,
   5.361732,
   5.342037,
   5.332189,
   5.322438,
   5.302987,
   5.300558,
   5.298152,
   5.293339,
   5.283714,
   5.274089,
   5.269284,
   5.264521,
   5.245473,
   5.24071,
   5.235985,
   5.22656,
   5.217135,
   5.212422,
   5.210066,
   5.207726,
   5.189069,
   5.17974,
   5.170501,
   5.152075,
   5.149772,
   5.147491,
   5.142928,
   5.133802,
   5.124676,
   5.120117,
   5.115594,
   5.097501,
   5.092978,
   5.08848,
   5.079506,
   5.061566,
   5.043741,
   5.034828,
   5.025964,
   5.008273,
   4.990651,
   4.981845,
   4.973053,
   4.955494,
   4.885333,
   4.867791,
   4.850192,
   4.841389,
   4.836986,
   4.83256,
   4.814856,
   4.81043,
   4.805984,
   4.797068,
   4.779226,
   4.761232,
   4.752235,
   4.743149,
   4.724962,
   4.722688,
   4.720391,
   4.715788,
   4.706581,
   4.697374,
   4.69277,
   4.688102,
   4.669431,
   4.664764,
   4.662422,
   4.660052,
   4.650573,
   4.641094,
   4.636355,
   4.633985,
   4.6328,
   4.6316,
   4.612325,
   4.602688,
   4.60148,
   4.600254,
   4.597802,
   4.592897,
   4.573293,
   4.570843,
   4.568356,
   4.563363,
   4.553377,
   4.54339,
   4.538397,
   4.533307,
   4.512942,
   4.50785,
   4.505297,
   4.502699,
   4.49231,
   4.48192,
   4.476726,
   4.474128,
   4.47283,
   4.471513,
   4.450302,
   4.439696,
   4.438369,
   4.437015,
   4.434308,
   4.428893,
   4.407234,
   4.404526,
   4.40316,
   4.401778,
   4.396248,
   4.385187,
   4.374127,
   4.368597,
   4.362955,
   4.340363,
   4.334715,
   4.331886,
   4.329002,
   4.317467,
   4.305932,
   4.300164,
   4.29728,
   4.295838,
   4.29438,
   4.270827,
   4.25905,
   4.257578,
   4.256078,
   4.253074,
   4.247065,
   4.223029,
   4.220024,
   4.218513,
   4.216981,
   4.210852,
   4.198593,
   4.186335,
   4.180205,
   4.173967,
   4.148976,
   4.142728,
   4.139602,
   4.13642,
   4.123691,
   4.098222,
   4.07231,
   4.059355,
   4.057735,
   4.056094,
   4.0528,
   4.046213,
   4.019863,
   4.016569,
   4.014918,
   4.013245,
   4.006552,
   3.993167,
   3.979782,
   3.97309,
   3.966309,
   3.93914,
   3.932348,
   3.928952,
   3.925511,
   3.911739,
   3.884189,
   3.856297,
   3.842351,
   3.838851,
   3.835325,
   3.828272,
   3.80005,
   3.796523,
   3.794758,
   3.792976,
   3.785849,
   3.771594,
   3.757339,
   3.750212,
   3.743031,
   3.714267,
   3.707076,
   3.703481,
   3.699861,
   3.68537,
   3.656386,
   3.627223,
   3.612641,
   3.598001,
   3.568695,
   3.561363,
   3.554011,
   3.539306,
   3.509884,
   3.480412,
   3.421436,
   3.391965,
   3.37723,
   3.36252,
   3.333112,
   3.325766,
   3.31844,
   3.30379,
   3.289139,
   3.281814,
   3.274518,
   3.245365,
   3.238077,
   3.234432,
   3.230807,
   3.216325,
   3.187362,
   3.15863,
   3.144264,
   3.140677,
   3.13712,
   3.130005,
   3.101545,
   3.094443,
   3.087406,
   3.073332,
   3.059258,
   3.052221,
   3.050462,
   3.048725,
   3.04525,
   3.017451,
   3.010501,
   3.007027,
   3.005299,
   3.003586,
   2.989879,
   2.962467,
   2.935471,
   2.921976,
   2.918606,
   2.91529,
   2.908656,
   2.882107,
   2.878789,
   2.877129,
   2.8763,
   2.875486,
   2.868971,
   2.85594,
   2.84291,
   2.836394,
   2.834766,
   2.833166,
   2.829973,
   2.80443,
   2.798044,
   2.794851,
   2.793264,
   2.791701,
   2.779203,
   2.754205,
   2.729768,
   2.717555,
   2.714503,
   2.711524,
   2.705566,
   2.681737,
   2.678758,
   2.677269,
   2.676524,
   2.675795,
   2.669992,
   2.658386,
   2.64678,
   2.640977,
   2.639526,
   2.638106,
   2.635284,
   2.612709,
   2.607066,
   2.604244,
   2.602839,
   2.601469,
   2.590508,
   2.568587,
   2.567903,
   2.567239,
   2.56591,
   2.563254,
   2.557941,
   2.547315,
   2.536689,
   2.534032,
   2.531456,
   2.526314,
   2.505733,
   2.500599,
   2.495627,
   2.485682,
   2.475738,
   2.470765,
   2.469522,
   2.468907,
   2.468307,
   2.465909,
   2.446719,
   2.441921,
   2.439522,
   2.438324,
   2.437169,
   2.427926,
   2.409441,
   2.408863,
   2.408303,
   2.407192,
   2.40497,
   2.400526,
   2.391638,
   2.382749,
   2.380527,
   2.378383,
   2.374117,
   2.35705,
   2.352789,
   2.3487,
   2.34052,
   2.332341,
   2.328252,
   2.327229,
   2.326719,
   2.32623,
   2.324273,
   2.30862,
   2.304707,
   2.302751,
   2.301772,
   2.300833,
   2.293357,
   2.278406,
   2.277483,
   2.276592,
   2.274809,
   2.271245,
   2.264116,
   2.256988,
   2.255205,
   2.254766,
   2.254342,
   2.253493,
   2.2501,
   2.236515,
   2.23312,
   2.229892,
   2.223437,
   2.216982,
   2.213755,
   2.212948,
   2.212545,
   2.212157,
   2.210626,
   2.19838,
   2.195319,
   2.193788,
   2.193022,
   2.192288,
   2.18649,
   2.174894,
   2.174174,
   2.173489,
   2.172119,
   2.169379,
   2.163899,
   2.158418,
   2.157048,
   2.156706,
   2.156383,
   2.155737,
   2.153151,
   2.14281,
   2.140225,
   2.137786,
   2.132916,
   2.128047,
   2.125612,
   2.124404,
   2.12326,
   2.114105,
   2.111816,
   2.110672,
   2.110099,
   2.109549,
   2.105254,
   2.096664,
   2.096127,
   2.095625,
   2.094619,
   2.092607,
   2.088585,
   2.084562,
   2.083556,
   2.083066,
   2.082596,
   2.080715,
   2.073193,
   2.071313,
   2.06955,
   2.066041,
   2.062531,
   2.060776,
   2.059902,
   2.059085,
   2.052546,
   2.050911,
   2.050094,
   2.049685,
   2.049291,
   2.04625,
   2.040169,
   2.039789,
   2.039433,
   2.038727,
   2.037316,
   2.034493,
   2.03167,
   2.030964,
   2.030618,
   2.030291,
   2.028982,
   2.023748,
   2.02244,
   2.02122,
   2.018797,
   2.016375,
   2.015164,
   2.014558,
   2.013999,
   2.00952,
   2.007288,
   2.00522,
   2.001084,
   2.000826,
   2.000582,
   2.000105,
   1.999151,
   1.997243,
   1.995335,
   1.994858,
   1.994621,
   1.994401,
   1.993522,
   1.989989,
   1.989105,
   1.988282,
   1.986653,
   1.985023,
   1.984209,
   1.983801,
   1.983423,
   1.980416,
   1.978916,
   1.977528,
   1.97475,
   1.974411,
   1.97409,
   1.973448,
   1.972164,
   1.970879,
   1.970249,
   1.969653,
   1.967271,
   1.966676,
   1.966116,
   1.965008,
   1.963901,
   1.963347,
   1.96307,
   1.962809,
   1.960741,
   1.959708,
   1.958738,
   1.956797,
   1.954955,
   1.954039,
   1.953586,
   1.95315,
   1.951409,
   1.950974,
   1.950553,
   1.949719,
   1.948057,
   1.946446,
   1.94564,
   1.944855,
   1.943284,
   1.940195,
   1.937126,
   1.934036,
   1.930891,
   1.929277,
   1.928467,
   1.927643,
   1.925969,
   1.925121,
   1.924254,
   1.922514,
   1.920711,
   1.919809,
   1.91887,
   1.916989,
   1.915032,
   1.914049,
   1.913554,
   1.91304,
   1.91098,
   1.910465,
   1.909932,
   1.908852,
   1.906685,
   1.90442,
   1.903288,
   1.902103,
   1.899727,
   1.89943,
   1.899119,
   1.898496,
   1.89725,
   1.896005,
   1.895379,
   1.894726,
   1.892115,
   1.891463,
   1.890789,
   1.889421,
   1.886678,
   1.883817,
   1.882387,
   1.880896,
   1.877905,
   1.877532,
   1.877143,
   1.876362,
   1.874801,
   1.873241,
   1.872458,
   1.871645,
   1.86839,
   1.867576,
   1.866741,
   1.865046,
   1.861649,
   1.858125,
   1.856363,
   1.854539,
   1.850879,
   1.850421,
   1.849949,
   1.849,
   1.847102,
   1.845205,
   1.844255,
   1.843272,
   1.839344,
   1.838362,
   1.83736,
   1.835328,
   1.831258,
   1.827061,
   1.824962,
   1.822804,
   1.818473,
   1.817378,
   1.816262,
   1.814031,
   1.8118,
   1.810684,
   1.809536,
   1.804944,
   1.803796,
   1.802629,
   1.800268,
   1.795541,
   1.790694,
   1.78827,
   1.785791,
   1.780819,
   1.779564,
   1.778291,
   1.775744,
   1.773196,
   1.771923,
   1.77062,
   1.765406,
   1.764103,
   1.762783,
   1.760117,
   1.754782,
   1.749336,
   1.746613,
   1.743841,
   1.738284,
   1.736885,
   1.735468,
   1.732635,
   1.729802,
   1.728385,
   1.726944,
   1.721171,
   1.718271,
   1.715333,
   1.709455,
   1.703479,
   1.700491,
   1.697462,
   1.691389,
   1.689864,
   1.688322,
   1.685239,
   1.682156,
   1.680614,
   1.679052,
   1.672806,
   1.669672,
   1.666505,
   1.660169,
   1.65375,
   1.650541,
   1.647297,
   1.640798,
   1.634234,
   1.630945,
   1.6293,
   1.627639,
   1.620986,
   1.617651,
   1.614289,
   1.607563,
   1.600769,
   1.597372,
   1.593948,
   1.587088,
   1.580178,
   1.573243,
   1.566261,
   1.562764,
   1.559244,
   1.552205,
   1.545112,
   1.541566,
   1.537999,
   1.530855,
   1.523673,
   1.516472,
   1.509236,
   1.505613,
   1.501973,
   1.494694,
   1.487376,
   1.483716,
   1.480042,
   1.472687,
   1.457908,
   1.450502,
   1.443079,
   1.435644,
   1.428184,
   1.420713,
   1.413228,
   1.398217,
   1.383157,
   1.368061,
   1.352934,
   1.337783,
   1.277077,
   1.261912,
   1.246763,
   1.231637,
   1.216542,
   1.20152,
   1.194021,
   1.186539,
   1.171605,
   1.156727,
   1.141912,
   1.134524,
   1.127161,
   1.11981,
   1.112479,
   1.097875,
   1.090607,
   1.086974,
   1.083358,
   1.076124,
   1.068925,
   1.06174,
   1.05458,
   1.047449,
   1.040334,
   1.033254,
   1.029715,
   1.026196,
   1.019158,
   1.01216,
   1.008663,
   1.005181,
   0.9982306,
   0.9913143,
   0.9844164,
   0.9775766,
   0.974158,
   0.9707624,
   0.9639712,
   0.9572259,
   0.9538551,
   0.9505007,
   0.94381,
   0.9404761,
   0.9371567,
   0.9305241,
   0.9239381,
   0.920646,
   0.9173799,
   0.9108477,
   0.9043656,
   0.9011269,
   0.8979056,
   0.8914836,
   0.8882847,
   0.8851019,
   0.8787426,
   0.872434,
   0.8692804,
   0.8661549,
   0.8599041,
   0.8537063,
   0.8506101,
   0.8475319,
   0.8413984,
   0.8383438,
   0.8353067,
   0.8292388,
   0.8232246,
   0.8202176,
   0.8172406,
   0.8112866,
   0.8053872,
   0.8024405,
   0.799512,
   0.7936795,
   0.7907753,
   0.7878896,
   0.7821241,
   0.7764289,
   0.7735812,
   0.7707639,
   0.76513,
   0.759551,
   0.7567648,
   0.7539965,
   0.7484856,
   0.7457418,
   0.7430171,
   0.737573,
   0.7321849,
   0.7294908,
   0.7268265,
   0.7214996,
   0.7162267,
   0.7135938,
   0.7109781,
   0.705773,
   0.7031815,
   0.7006093,
   0.6954696,
   0.6903853,
   0.6878431,
   0.6853296,
   0.6803052,
   0.6753329,
   0.6728504,
   0.6703841,
   0.6654782,
   0.6630354,
   0.6606117,
   0.6557684,
   0.650979,
   0.6485844,
   0.6462167,
   0.6414848,
   0.6368024,
   0.6344649,
   0.6321425,
   0.6275238,
   0.6252237,
   0.6229422,
   0.6183828,
   0.613887,
   0.6116391,
   0.6094164,
   0.6049749,
   0.6005797,
   0.5962056,
   0.5918707,
   0.5897115,
   0.5875701,
   0.5832903,
   0.579059,
   0.5769433,
   0.5748506,
   0.5706699,
   0.5665317,
   0.5624132,
   0.5583314,
   0.5562977,
   0.5542809,
   0.5502496,
   0.5462634,
   0.5442703,
   0.542298,
   0.5383584,
   0.5344575,
   0.5305746,
   0.5267257,
   0.5248075,
   0.5229051,
   0.519102,
   0.5153405,
   0.5134597,
   0.5115976,
   0.5078785,
   0.5041942,
   0.5005263,
   0.4968896,
   0.4950766,
   0.4932783,
   0.4896828,
   0.4861347,
   0.4843607,
   0.4826032,
   0.4790935,
   0.475615,
   0.4721512,
   0.4687159,
   0.4653031,
   0.4619046,
   0.4585405,
   0.4568585,
   0.4551911,
   0.4518615,
   0.4485597,
   0.4452712,
   0.4420085,
   0.435536,
   0.4291515,
   0.4259838,
   0.4228409,
   0.4197098,
   0.4166023,
   0.4104342,
   0.4043456,
   0.4013235,
   0.3983235,
   0.3953343,
   0.3923664,
   0.3864727};
   graph = new TGraph(3647,stack1_fx165,stack1_fy165);
   graph->SetName("stack1");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(93);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack1165 = new TH1F("Graph_stack1165","Projection of full_model",3647,2000,8000);
   Graph_stack1165->SetMinimum(0);
   Graph_stack1165->SetMaximum(85.25965);
   Graph_stack1165->SetDirectory(0);
   Graph_stack1165->SetStats(0);
   Graph_stack1165->SetLineWidth(2);
   Graph_stack1165->SetMarkerStyle(20);
   Graph_stack1165->SetMarkerSize(0.2);
   Graph_stack1165->GetXaxis()->SetNdivisions(505);
   Graph_stack1165->GetXaxis()->SetLabelFont(132);
   Graph_stack1165->GetXaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack1165->GetXaxis()->SetTitleFont(132);
   Graph_stack1165->GetYaxis()->SetLabelFont(132);
   Graph_stack1165->GetYaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack1165->GetYaxis()->SetTitleFont(132);
   Graph_stack1165->GetZaxis()->SetLabelFont(132);
   Graph_stack1165->GetZaxis()->SetTitleSize(0.048);
   Graph_stack1165->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack1165->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack1165);
   
   graph->Draw("b");
   
   Double_t stack0_fx166[2206] = {
   2500,
   2500,
   2525,
   2537.5,
   2550,
   2562.5,
   2575,
   2587.5,
   2600,
   2612.5,
   2625,
   2637.5,
   2650,
   2662.5,
   2675,
   2687.5,
   2700,
   2712.5,
   2725,
   2731.25,
   2737.5,
   2743.75,
   2750,
   2756.25,
   2762.5,
   2768.75,
   2775,
   2781.25,
   2787.5,
   2793.75,
   2800,
   2806.25,
   2812.5,
   2818.75,
   2825,
   2831.25,
   2837.5,
   2843.75,
   2850,
   2856.25,
   2862.5,
   2865.625,
   2868.75,
   2875,
   2881.25,
   2887.5,
   2890.625,
   2893.75,
   2900,
   2906.25,
   2909.375,
   2912.5,
   2915.625,
   2918.75,
   2925,
   2931.25,
   2934.375,
   2937.5,
   2940.625,
   2943.75,
   2946.875,
   2950,
   2956.25,
   2959.375,
   2962.5,
   2965.625,
   2968.75,
   2970.312,
   2971.875,
   2975,
   2978.125,
   2981.25,
   2984.375,
   2987.5,
   2990.625,
   2993.75,
   2995.312,
   2996.875,
   3000,
   3003.125,
   3006.25,
   3009.375,
   3010.938,
   3012.5,
   3015.625,
   3018.75,
   3020.312,
   3021.875,
   3025,
   3028.125,
   3031.25,
   3034.375,
   3035.938,
   3037.5,
   3040.625,
   3043.75,
   3045.312,
   3046.875,
   3050,
   3053.125,
   3056.25,
   3059.375,
   3060.938,
   3062.5,
   3065.625,
   3068.75,
   3070.312,
   3071.875,
   3075,
   3078.125,
   3079.688,
   3080.469,
   3081.25,
   3084.375,
   3085.938,
   3087.5,
   3090.625,
   3093.75,
   3095.312,
   3096.875,
   3100,
   3100.781,
   3101.562,
   3103.125,
   3104.688,
   3105.469,
   3106.25,
   3109.375,
   3110.938,
   3112.5,
   3115.625,
   3118.75,
   3120.312,
   3121.875,
   3125,
   3125.781,
   3126.562,
   3128.125,
   3129.688,
   3130.469,
   3131.25,
   3134.375,
   3135.938,
   3137.5,
   3140.625,
   3143.75,
   3145.312,
   3146.875,
   3150,
   3150.781,
   3151.562,
   3153.125,
   3154.688,
   3155.469,
   3156.25,
   3159.375,
   3160.938,
   3162.5,
   3165.625,
   3168.75,
   3170.312,
   3170.703,
   3171.094,
   3171.875,
   3175,
   3175.781,
   3176.562,
   3178.125,
   3179.688,
   3180.469,
   3181.25,
   3184.375,
   3185.938,
   3187.5,
   3190.625,
   3193.75,
   3195.312,
   3195.703,
   3196.094,
   3196.875,
   3200,
   3200.781,
   3201.562,
   3203.125,
   3204.688,
   3205.469,
   3206.25,
   3209.375,
   3210.938,
   3212.5,
   3215.625,
   3218.75,
   3220.312,
   3220.703,
   3221.094,
   3221.875,
   3225,
   3225.781,
   3226.562,
   3228.125,
   3229.688,
   3230.469,
   3230.859,
   3231.25,
   3234.375,
   3235.938,
   3237.5,
   3240.625,
   3243.75,
   3245.312,
   3245.703,
   3246.094,
   3246.875,
   3250,
   3250.781,
   3251.562,
   3253.125,
   3254.688,
   3255.469,
   3255.859,
   3256.25,
   3259.375,
   3260.938,
   3262.5,
   3265.625,
   3268.75,
   3270.312,
   3270.703,
   3271.094,
   3271.875,
   3275,
   3275.781,
   3276.562,
   3278.125,
   3279.688,
   3280.469,
   3280.859,
   3281.25,
   3284.375,
   3285.938,
   3287.5,
   3290.625,
   3293.75,
   3295.312,
   3295.703,
   3296.094,
   3296.875,
   3300,
   3300.781,
   3301.562,
   3303.125,
   3304.688,
   3305.469,
   3305.859,
   3306.25,
   3309.375,
   3310.938,
   3312.5,
   3315.625,
   3318.75,
   3320.312,
   3320.703,
   3321.094,
   3321.875,
   3325,
   3325.781,
   3326.562,
   3328.125,
   3329.688,
   3330.469,
   3330.859,
   3331.25,
   3334.375,
   3335.938,
   3337.5,
   3340.625,
   3343.75,
   3345.312,
   3346.094,
   3346.875,
   3350,
   3350.781,
   3351.562,
   3353.125,
   3354.688,
   3355.469,
   3355.859,
   3356.25,
   3359.375,
   3360.938,
   3362.5,
   3365.625,
   3368.75,
   3370.312,
   3371.094,
   3371.875,
   3375,
   3375.781,
   3376.562,
   3378.125,
   3379.688,
   3380.469,
   3380.859,
   3381.25,
   3384.375,
   3385.938,
   3387.5,
   3390.625,
   3391.016,
   3391.406,
   3392.188,
   3393.75,
   3395.312,
   3395.703,
   3395.898,
   3396.094,
   3396.875,
   3400,
   3400.781,
   3401.562,
   3403.125,
   3404.688,
   3405.469,
   3405.859,
   3406.25,
   3409.375,
   3410.938,
   3412.5,
   3415.625,
   3416.016,
   3416.406,
   3417.188,
   3418.75,
   3420.312,
   3420.703,
   3420.898,
   3421.094,
   3421.875,
   3425,
   3425.781,
   3425.977,
   3426.172,
   3426.562,
   3428.125,
   3429.688,
   3430.469,
   3430.859,
   3431.25,
   3434.375,
   3435.938,
   3437.5,
   3440.625,
   3441.016,
   3441.406,
   3442.188,
   3443.75,
   3445.312,
   3445.703,
   3445.898,
   3446.094,
   3446.875,
   3450,
   3450.781,
   3450.977,
   3451.172,
   3451.562,
   3453.125,
   3454.688,
   3455.469,
   3455.859,
   3456.25,
   3459.375,
   3460.938,
   3462.5,
   3465.625,
   3466.016,
   3466.406,
   3467.188,
   3468.75,
   3470.312,
   3470.703,
   3470.898,
   3471.094,
   3471.875,
   3475,
   3475.781,
   3475.977,
   3476.172,
   3476.562,
   3478.125,
   3479.688,
   3480.469,
   3480.859,
   3481.055,
   3481.25,
   3484.375,
   3485.938,
   3487.5,
   3490.625,
   3491.016,
   3491.406,
   3492.188,
   3493.75,
   3495.312,
   3496.094,
   3496.875,
   3500,
   3500.781,
   3500.977,
   3501.172,
   3501.562,
   3503.125,
   3504.688,
   3505.469,
   3505.859,
   3506.055,
   3506.25,
   3509.375,
   3510.938,
   3512.5,
   3515.625,
   3516.016,
   3516.406,
   3517.188,
   3518.75,
   3520.312,
   3521.094,
   3521.875,
   3525,
   3525.781,
   3526.172,
   3526.562,
   3528.125,
   3529.688,
   3530.469,
   3530.859,
   3531.25,
   3534.375,
   3535.938,
   3537.5,
   3540.625,
   3541.016,
   3541.406,
   3542.188,
   3543.75,
   3545.312,
   3546.094,
   3546.875,
   3550,
   3550.781,
   3551.172,
   3551.562,
   3553.125,
   3556.25,
   3559.375,
   3560.938,
   3562.5,
   3565.625,
   3566.016,
   3566.406,
   3567.188,
   3568.75,
   3570.312,
   3571.094,
   3571.875,
   3575,
   3575.781,
   3576.172,
   3576.562,
   3578.125,
   3581.25,
   3584.375,
   3585.938,
   3587.5,
   3590.625,
   3591.016,
   3591.406,
   3592.188,
   3593.75,
   3595.312,
   3596.094,
   3596.875,
   3600,
   3600.781,
   3601.172,
   3601.562,
   3603.125,
   3606.25,
   3609.375,
   3610.938,
   3612.5,
   3615.625,
   3616.016,
   3616.406,
   3617.188,
   3618.75,
   3620.312,
   3621.094,
   3621.875,
   3625,
   3625.781,
   3626.172,
   3626.562,
   3628.125,
   3631.25,
   3634.375,
   3635.938,
   3636.133,
   3636.328,
   3636.719,
   3637.5,
   3640.625,
   3641.016,
   3641.406,
   3642.188,
   3643.75,
   3645.312,
   3646.094,
   3646.875,
   3650,
   3650.781,
   3651.172,
   3651.562,
   3653.125,
   3656.25,
   3659.375,
   3660.938,
   3661.133,
   3661.328,
   3661.719,
   3662.5,
   3665.625,
   3666.016,
   3666.406,
   3667.188,
   3668.75,
   3670.312,
   3671.094,
   3671.875,
   3675,
   3675.781,
   3676.172,
   3676.562,
   3678.125,
   3681.25,
   3684.375,
   3685.938,
   3686.328,
   3686.719,
   3687.5,
   3690.625,
   3691.016,
   3691.211,
   3691.406,
   3692.188,
   3693.75,
   3695.312,
   3696.094,
   3696.875,
   3700,
   3700.781,
   3701.172,
   3701.562,
   3703.125,
   3706.25,
   3709.375,
   3710.938,
   3711.328,
   3711.719,
   3712.5,
   3715.625,
   3716.016,
   3716.211,
   3716.406,
   3717.188,
   3718.75,
   3720.312,
   3721.094,
   3721.875,
   3725,
   3725.781,
   3726.172,
   3726.562,
   3728.125,
   3731.25,
   3734.375,
   3735.938,
   3736.328,
   3736.719,
   3737.5,
   3740.625,
   3741.016,
   3741.211,
   3741.406,
   3742.188,
   3743.75,
   3745.312,
   3746.094,
   3746.289,
   3746.484,
   3746.875,
   3750,
   3750.781,
   3751.172,
   3751.562,
   3753.125,
   3756.25,
   3759.375,
   3760.938,
   3761.328,
   3761.719,
   3762.5,
   3765.625,
   3766.016,
   3766.211,
   3766.406,
   3767.188,
   3768.75,
   3770.312,
   3771.094,
   3771.289,
   3771.484,
   3771.875,
   3775,
   3775.781,
   3776.172,
   3776.562,
   3778.125,
   3781.25,
   3784.375,
   3785.938,
   3786.328,
   3786.719,
   3787.5,
   3790.625,
   3791.016,
   3791.211,
   3791.406,
   3792.188,
   3793.75,
   3795.312,
   3796.094,
   3796.289,
   3796.484,
   3796.875,
   3800,
   3800.781,
   3801.172,
   3801.367,
   3801.562,
   3803.125,
   3806.25,
   3809.375,
   3810.938,
   3811.328,
   3811.719,
   3812.5,
   3815.625,
   3816.406,
   3817.188,
   3818.75,
   3820.312,
   3821.094,
   3821.289,
   3821.484,
   3821.875,
   3825,
   3825.781,
   3826.172,
   3826.367,
   3826.562,
   3828.125,
   3831.25,
   3834.375,
   3835.938,
   3836.328,
   3836.719,
   3837.5,
   3840.625,
   3841.406,
   3842.188,
   3843.75,
   3845.312,
   3846.094,
   3846.875,
   3850,
   3862.5,
   3865.625,
   3866.406,
   3867.188,
   3868.75,
   3870.312,
   3871.094,
   3871.484,
   3871.875,
   3875,
   3875.781,
   3876.172,
   3876.367,
   3876.562,
   3878.125,
   3881.25,
   3881.445,
   3881.641,
   3882.031,
   3882.812,
   3884.375,
   3885.938,
   3886.328,
   3886.719,
   3887.5,
   3890.625,
   3891.406,
   3892.188,
   3893.75,
   3895.312,
   3896.094,
   3896.289,
   3896.387,
   3896.484,
   3896.875,
   3900,
   3900.781,
   3901.172,
   3901.367,
   3901.562,
   3903.125,
   3906.25,
   3906.445,
   3906.641,
   3907.031,
   3907.812,
   3909.375,
   3910.938,
   3911.328,
   3911.426,
   3911.523,
   3911.719,
   3912.5,
   3915.625,
   3916.406,
   3917.188,
   3918.75,
   3920.312,
   3921.094,
   3921.289,
   3921.387,
   3921.484,
   3921.875,
   3925,
   3925.781,
   3926.172,
   3926.367,
   3926.465,
   3926.562,
   3928.125,
   3931.25,
   3931.445,
   3931.641,
   3932.031,
   3932.812,
   3934.375,
   3935.938,
   3936.328,
   3936.426,
   3936.523,
   3936.719,
   3937.5,
   3940.625,
   3941.406,
   3942.188,
   3943.75,
   3945.312,
   3946.094,
   3946.484,
   3946.875,
   3950,
   3950.781,
   3951.172,
   3951.367,
   3951.465,
   3951.562,
   3953.125,
   3956.25,
   3956.445,
   3956.641,
   3957.031,
   3957.812,
   3959.375,
   3960.938,
   3961.328,
   3961.426,
   3961.523,
   3961.719,
   3962.5,
   3965.625,
   3966.406,
   3966.504,
   3966.602,
   3966.797,
   3967.188,
   3968.75,
   3970.312,
   3971.094,
   3971.484,
   3971.875,
   3975,
   3975.781,
   3976.172,
   3976.367,
   3976.465,
   3976.562,
   3978.125,
   3981.25,
   3981.445,
   3981.641,
   3982.031,
   3982.812,
   3984.375,
   3985.938,
   3986.328,
   3986.523,
   3986.719,
   3987.5,
   3990.625,
   3991.406,
   3991.504,
   3991.602,
   3991.797,
   3992.188,
   3993.75,
   3995.312,
   3996.094,
   3996.484,
   3996.875,
   4000,
   4001.562,
   4003.125,
   4006.25,
   4006.445,
   4006.641,
   4007.031,
   4007.812,
   4009.375,
   4010.938,
   4011.328,
   4011.523,
   4011.719,
   4012.5,
   4015.625,
   4016.406,
   4016.602,
   4016.797,
   4017.188,
   4018.75,
   4020.312,
   4021.094,
   4021.484,
   4021.875,
   4025,
   4026.562,
   4028.125,
   4031.25,
   4034.375,
   4035.938,
   4037.5,
   4043.75,
   4046.875,
   4050,
   4051.562,
   4053.125,
   4056.25,
   4056.641,
   4057.031,
   4057.812,
   4059.375,
   4060.938,
   4061.719,
   4062.5,
   4065.625,
   4066.406,
   4067.188,
   4068.75,
   4070.312,
   4071.094,
   4071.484,
   4071.875,
   4075,
   4076.562,
   4078.125,
   4081.25,
   4081.641,
   4082.031,
   4082.812,
   4084.375,
   4085.938,
   4086.719,
   4087.5,
   4090.625,
   4093.75,
   4096.875,
   4100,
   4101.562,
   4103.125,
   4106.25,
   4106.641,
   4107.031,
   4107.812,
   4109.375,
   4110.938,
   4111.328,
   4111.523,
   4111.621,
   4111.719,
   4112.5,
   4115.625,
   4116.406,
   4116.602,
   4116.797,
   4117.188,
   4118.75,
   4120.312,
   4121.094,
   4121.484,
   4121.582,
   4121.68,
   4121.875,
   4125,
   4126.562,
   4126.66,
   4126.758,
   4126.953,
   4127.344,
   4128.125,
   4131.25,
   4131.641,
   4132.031,
   4132.812,
   4134.375,
   4135.938,
   4136.328,
   4136.523,
   4136.621,
   4136.719,
   4137.5,
   4140.625,
   4141.406,
   4141.602,
   4141.65,
   4141.699,
   4141.797,
   4142.188,
   4143.75,
   4145.312,
   4146.094,
   4146.484,
   4146.582,
   4146.631,
   4146.68,
   4146.875,
   4150,
   4151.562,
   4151.66,
   4151.758,
   4151.953,
   4152.344,
   4153.125,
   4156.25,
   4156.641,
   4157.031,
   4157.812,
   4159.375,
   4160.938,
   4161.328,
   4161.523,
   4161.621,
   4161.67,
   4161.719,
   4162.5,
   4165.625,
   4166.406,
   4166.602,
   4166.65,
   4166.699,
   4166.797,
   4167.188,
   4168.75,
   4170.312,
   4171.094,
   4171.484,
   4171.68,
   4171.875,
   4175,
   4176.562,
   4176.66,
   4176.758,
   4176.953,
   4177.344,
   4178.125,
   4181.25,
   4181.641,
   4181.689,
   4181.738,
   4181.836,
   4182.031,
   4182.812,
   4184.375,
   4185.938,
   4186.719,
   4187.5,
   4190.625,
   4191.406,
   4191.602,
   4191.699,
   4191.797,
   4192.188,
   4193.75,
   4195.312,
   4196.094,
   4196.484,
   4196.68,
   4196.875,
   4200,
   4201.562,
   4201.66,
   4201.758,
   4201.953,
   4202.344,
   4203.125,
   4206.25,
   4206.641,
   4206.738,
   4206.836,
   4207.031,
   4207.812,
   4209.375,
   4210.938,
   4211.719,
   4212.5,
   4215.625,
   4216.406,
   4216.797,
   4217.188,
   4218.75,
   4220.312,
   4221.094,
   4221.484,
   4221.68,
   4221.875,
   4225,
   4226.562,
   4226.758,
   4226.953,
   4227.344,
   4228.125,
   4231.25,
   4231.641,
   4231.738,
   4231.836,
   4232.031,
   4232.812,
   4234.375,
   4235.938,
   4236.719,
   4237.5,
   4240.625,
   4241.406,
   4241.797,
   4242.188,
   4243.75,
   4245.312,
   4246.094,
   4246.484,
   4246.68,
   4246.777,
   4246.875,
   4250,
   4251.562,
   4251.758,
   4251.953,
   4252.344,
   4253.125,
   4256.25,
   4256.641,
   4256.738,
   4256.836,
   4257.031,
   4257.812,
   4259.375,
   4260.938,
   4261.719,
   4261.768,
   4261.816,
   4261.914,
   4262.109,
   4262.5,
   4265.625,
   4266.406,
   4266.602,
   4266.699,
   4266.748,
   4266.797,
   4267.188,
   4268.75,
   4270.312,
   4271.094,
   4271.484,
   4271.68,
   4271.777,
   4271.875,
   4275,
   4276.562,
   4276.758,
   4276.953,
   4277.344,
   4278.125,
   4281.25,
   4281.641,
   4281.738,
   4281.787,
   4281.836,
   4282.031,
   4282.812,
   4284.375,
   4285.938,
   4286.719,
   4286.768,
   4286.816,
   4286.914,
   4287.109,
   4287.5,
   4290.625,
   4291.406,
   4291.797,
   4292.188,
   4293.75,
   4295.312,
   4296.094,
   4296.484,
   4296.68,
   4296.777,
   4296.875,
   4300,
   4301.562,
   4301.758,
   4301.807,
   4301.855,
   4301.953,
   4302.344,
   4303.125,
   4306.25,
   4306.641,
   4306.738,
   4306.787,
   4306.836,
   4307.031,
   4307.812,
   4309.375,
   4310.938,
   4311.719,
   4311.816,
   4311.914,
   4312.109,
   4312.5,
   4315.625,
   4316.406,
   4316.797,
   4317.188,
   4318.75,
   4320.312,
   4321.094,
   4321.484,
   4321.68,
   4321.777,
   4321.826,
   4321.875,
   4325,
   4326.562,
   4326.758,
   4326.855,
   4326.953,
   4327.344,
   4328.125,
   4331.25,
   4331.641,
   4331.836,
   4332.031,
   4332.812,
   4334.375,
   4335.938,
   4336.719,
   4336.816,
   4336.914,
   4337.109,
   4337.5,
   4340.625,
   4341.406,
   4341.797,
   4342.188,
   4343.75,
   4346.875,
   4350,
   4351.562,
   4353.125,
   4356.25,
   4356.641,
   4356.836,
   4357.031,
   4357.812,
   4359.375,
   4360.938,
   4361.719,
   4361.914,
   4362.109,
   4362.5,
   4365.625,
   4366.406,
   4366.797,
   4366.895,
   4366.992,
   4367.188,
   4368.75,
   4371.875,
   4375,
   4376.562,
   4376.758,
   4376.855,
   4376.953,
   4377.344,
   4378.125,
   4381.25,
   4381.641,
   4381.836,
   4381.885,
   4381.934,
   4382.031,
   4382.812,
   4384.375,
   4385.938,
   4386.719,
   4386.914,
   4387.109,
   4387.5,
   4390.625,
   4391.406,
   4391.797,
   4391.895,
   4391.992,
   4392.188,
   4393.75,
   4396.875,
   4400,
   4401.562,
   4401.758,
   4401.855,
   4401.904,
   4401.953,
   4402.344,
   4403.125,
   4406.25,
   4406.641,
   4406.836,
   4406.934,
   4407.031,
   4407.812,
   4409.375,
   4410.938,
   4411.719,
   4411.914,
   4412.109,
   4412.5,
   4415.625,
   4416.406,
   4416.797,
   4416.895,
   4416.992,
   4417.188,
   4418.75,
   4421.875,
   4425,
   4426.562,
   4426.953,
   4427.344,
   4428.125,
   4431.25,
   4431.641,
   4431.836,
   4431.934,
   4432.031,
   4432.812,
   4434.375,
   4435.938,
   4436.719,
   4436.914,
   4437.109,
   4437.5,
   4440.625,
   4441.406,
   4441.797,
   4441.992,
   4442.188,
   4443.75,
   4446.875,
   4450,
   4451.562,
   4451.953,
   4452.344,
   4453.125,
   4456.25,
   4456.641,
   4456.836,
   4456.934,
   4457.031,
   4457.812,
   4459.375,
   4460.938,
   4461.719,
   4461.914,
   4462.109,
   4462.5,
   4465.625,
   4466.406,
   4466.797,
   4466.992,
   4467.188,
   4468.75,
   4471.875,
   4471.973,
   4472.07,
   4472.266,
   4472.656,
   4473.438,
   4475,
   4476.562,
   4476.953,
   4477.344,
   4478.125,
   4481.25,
   4482.031,
   4482.812,
   4484.375,
   4485.938,
   4486.719,
   4486.914,
   4487.012,
   4487.109,
   4487.5,
   4490.625,
   4491.406,
   4491.797,
   4491.992,
   4492.188,
   4493.75,
   4496.875,
   4496.973,
   4497.07,
   4497.266,
   4497.656,
   4498.438,
   4500,
   4501.562,
   4501.953,
   4502.344,
   4503.125,
   4506.25,
   4507.031,
   4507.812,
   4509.375,
   4510.938,
   4511.719,
   4511.914,
   4512.012,
   4512.109,
   4512.5,
   4515.625,
   4516.406,
   4516.797,
   4516.992,
   4517.188,
   4518.75,
   4521.875,
   4522.07,
   4522.266,
   4522.656,
   4523.438,
   4525,
   4526.562,
   4526.953,
   4527.344,
   4528.125,
   4531.25,
   4532.031,
   4532.812,
   4534.375,
   4535.938,
   4536.719,
   4537.109,
   4537.5,
   4540.625,
   4542.188,
   4543.75,
   4546.875,
   4550,
   4562.5,
   4565.625,
   4567.188,
   4568.75,
   4571.875,
   4575,
   4578.125,
   4581.25,
   4584.375,
   4587.5,
   4590.625,
   4592.188,
   4593.75,
   4596.875,
   4600,
   4601.562,
   4603.125,
   4606.25,
   4607.031,
   4607.812,
   4609.375,
   4612.5,
   4615.625,
   4617.188,
   4618.75,
   4621.875,
   4622.266,
   4622.656,
   4623.438,
   4625,
   4626.562,
   4626.953,
   4627.344,
   4628.125,
   4631.25,
   4632.031,
   4632.812,
   4634.375,
   4635.938,
   4636.719,
   4637.109,
   4637.5,
   4640.625,
   4642.188,
   4643.75,
   4646.875,
   4647.07,
   4647.266,
   4647.656,
   4648.438,
   4650,
   4651.562,
   4651.953,
   4652.148,
   4652.344,
   4653.125,
   4656.25,
   4657.031,
   4657.227,
   4657.422,
   4657.812,
   4659.375,
   4660.938,
   4661.719,
   4662.109,
   4662.5,
   4665.625,
   4667.188,
   4668.75,
   4671.875,
   4672.07,
   4672.168,
   4672.266,
   4672.656,
   4673.438,
   4675,
   4676.562,
   4676.953,
   4677.148,
   4677.344,
   4678.125,
   4681.25,
   4682.031,
   4682.227,
   4682.422,
   4682.812,
   4684.375,
   4685.938,
   4686.719,
   4687.109,
   4687.207,
   4687.305,
   4687.5,
   4690.625,
   4692.188,
   4693.75,
   4696.875,
   4697.266,
   4697.656,
   4698.438,
   4700,
   4701.562,
   4701.953,
   4702.148,
   4702.344,
   4703.125,
   4706.25,
   4707.031,
   4707.227,
   4707.422,
   4707.812,
   4709.375,
   4710.938,
   4711.719,
   4712.109,
   4712.5,
   4715.625,
   4717.188,
   4718.75,
   4721.875,
   4722.266,
   4722.656,
   4723.438,
   4725,
   4726.562,
   4727.344,
   4728.125,
   4731.25,
   4732.031,
   4732.812,
   4734.375,
   4735.938,
   4736.719,
   4737.109,
   4737.5,
   4740.625,
   4742.188,
   4743.75,
   4746.875,
   4747.266,
   4747.656,
   4748.438,
   4750,
   4751.562,
   4752.344,
   4753.125,
   4756.25,
   4757.031,
   4757.227,
   4757.422,
   4757.812,
   4759.375,
   4760.938,
   4761.719,
   4762.109,
   4762.305,
   4762.5,
   4765.625,
   4767.188,
   4767.285,
   4767.383,
   4767.578,
   4767.969,
   4768.75,
   4771.875,
   4772.266,
   4772.656,
   4773.438,
   4775,
   4776.562,
   4776.953,
   4777.148,
   4777.246,
   4777.344,
   4778.125,
   4781.25,
   4782.031,
   4782.227,
   4782.422,
   4782.812,
   4784.375,
   4785.938,
   4786.719,
   4787.109,
   4787.305,
   4787.5,
   4790.625,
   4792.188,
   4792.285,
   4792.383,
   4792.578,
   4792.969,
   4793.75,
   4796.875,
   4797.266,
   4797.656,
   4798.438,
   4800,
   4801.562,
   4802.344,
   4803.125,
   4806.25,
   4807.031,
   4807.227,
   4807.324,
   4807.422,
   4807.812,
   4809.375,
   4810.938,
   4811.719,
   4812.109,
   4812.305,
   4812.5,
   4815.625,
   4817.188,
   4817.383,
   4817.578,
   4817.969,
   4818.75,
   4821.875,
   4822.266,
   4822.656,
   4823.438,
   4825,
   4826.562,
   4827.344,
   4828.125,
   4831.25,
   4832.031,
   4832.422,
   4832.812,
   4834.375,
   4837.5,
   4840.625,
   4842.188,
   4843.75,
   4846.875,
   4847.266,
   4847.656,
   4848.438,
   4850,
   4851.562,
   4852.344,
   4853.125,
   4856.25,
   4857.031,
   4857.422,
   4857.812,
   4859.375,
   4860.938,
   4861.719,
   4862.109,
   4862.305,
   4862.5,
   4865.625,
   4867.188,
   4867.383,
   4867.578,
   4867.969,
   4868.75,
   4871.875,
   4872.266,
   4872.656,
   4873.438,
   4875,
   4876.562,
   4877.344,
   4878.125,
   4881.25,
   4882.031,
   4882.422,
   4882.812,
   4884.375,
   4887.5,
   4890.625,
   4892.188,
   4893.75,
   4896.875,
   4897.266,
   4897.656,
   4898.438,
   4900,
   4901.562,
   4902.344,
   4903.125,
   4906.25,
   4907.031,
   4907.422,
   4907.812,
   4909.375,
   4910.938,
   4911.719,
   4912.109,
   4912.305,
   4912.402,
   4912.5,
   4915.625,
   4917.188,
   4917.383,
   4917.578,
   4917.969,
   4918.75,
   4921.875,
   4922.266,
   4922.461,
   4922.656,
   4923.438,
   4925,
   4926.562,
   4927.344,
   4928.125,
   4931.25,
   4932.031,
   4932.422,
   4932.812,
   4934.375,
   4937.5,
   4940.625,
   4942.188,
   4943.75,
   4946.875,
   4947.656,
   4948.438,
   4950,
   4951.562,
   4952.344,
   4953.125,
   4956.25,
   4957.031,
   4957.422,
   4957.812,
   4959.375,
   4962.5,
   4965.625,
   4967.188,
   4967.383,
   4967.48,
   4967.578,
   4967.969,
   4968.75,
   4971.875,
   4972.266,
   4972.461,
   4972.656,
   4973.438,
   4975,
   4976.562,
   4977.344,
   4977.539,
   4977.734,
   4978.125,
   4981.25,
   4982.031,
   4982.422,
   4982.812,
   4984.375,
   4987.5,
   4990.625,
   4992.188,
   4992.383,
   4992.48,
   4992.578,
   4992.969,
   4993.75,
   4996.875,
   4997.266,
   4997.461,
   4997.656,
   4998.438,
   5000,
   5001.562,
   5002.344,
   5002.539,
   5002.734,
   5003.125,
   5006.25,
   5007.031,
   5007.422,
   5007.52,
   5007.617,
   5007.812,
   5009.375,
   5012.5,
   5015.625,
   5017.188,
   5017.383,
   5017.48,
   5017.578,
   5017.969,
   5018.75,
   5021.875,
   5022.266,
   5022.461,
   5022.559,
   5022.656,
   5023.438,
   5025,
   5026.562,
   5027.344,
   5027.539,
   5027.734,
   5028.125,
   5031.25,
   5032.031,
   5032.422,
   5032.52,
   5032.617,
   5032.812,
   5034.375,
   5037.5,
   5040.625,
   5042.188,
   5042.578,
   5042.969,
   5043.75,
   5046.875,
   5047.266,
   5047.461,
   5047.559,
   5047.656,
   5048.438,
   5050,
   5051.562,
   5052.344,
   5052.539,
   5052.734,
   5053.125,
   5056.25,
   5057.031,
   5057.422,
   5057.52,
   5057.617,
   5057.812,
   5059.375,
   5062.5,
   5062.598,
   5062.695,
   5062.891,
   5063.281,
   5064.062,
   5065.625,
   5067.188,
   5067.578,
   5067.969,
   5068.75,
   5071.875,
   5072.266,
   5072.461,
   5072.559,
   5072.656,
   5073.438,
   5075,
   5076.562,
   5077.344,
   5077.539,
   5077.734,
   5078.125,
   5081.25,
   5082.031,
   5082.422,
   5082.617,
   5082.812,
   5084.375,
   5087.5,
   5087.598,
   5087.695,
   5087.891,
   5088.281,
   5089.062,
   5090.625,
   5092.188,
   5092.578,
   5092.969,
   5093.75,
   5096.875,
   5097.656,
   5098.438,
   5100,
   5101.562,
   5102.344,
   5102.539,
   5102.734,
   5103.125,
   5106.25,
   5107.031,
   5107.422,
   5107.617,
   5107.812,
   5109.375,
   5112.5,
   5112.598,
   5112.695,
   5112.891,
   5113.281,
   5114.062,
   5115.625,
   5117.188,
   5117.578,
   5117.969,
   5118.75,
   5121.875,
   5122.656,
   5123.438,
   5125,
   5126.562,
   5127.344,
   5127.539,
   5127.637,
   5127.734,
   5128.125,
   5131.25,
   5132.031,
   5132.422,
   5132.617,
   5132.812,
   5134.375,
   5137.5,
   5137.695,
   5137.891,
   5138.281,
   5139.062,
   5140.625,
   5142.188,
   5142.578,
   5142.969,
   5143.75,
   5146.875,
   5147.656,
   5148.438,
   5150,
   5151.562,
   5152.344,
   5152.539,
   5152.637,
   5152.734,
   5153.125,
   5156.25,
   5157.031,
   5157.422,
   5157.617,
   5157.812,
   5159.375,
   5162.5,
   5162.695,
   5162.891,
   5163.281,
   5164.062,
   5165.625,
   5167.188,
   5167.578,
   5167.676,
   5167.773,
   5167.969,
   5168.75,
   5171.875,
   5172.656,
   5173.438,
   5175,
   5176.562,
   5177.344,
   5177.734,
   5178.125,
   5181.25,
   5182.031,
   5182.422,
   5182.617,
   5182.812,
   5184.375,
   5187.5,
   5187.695,
   5187.891,
   5188.281,
   5189.062,
   5190.625,
   5192.188,
   5192.578,
   5192.676,
   5192.773,
   5192.969,
   5193.75,
   5196.875,
   5197.656,
   5198.438,
   5200,
   5201.562,
   5202.344,
   5202.734,
   5203.125,
   5206.25,
   5207.031,
   5207.422,
   5207.617,
   5207.812,
   5209.375,
   5212.5,
   5212.695,
   5212.891,
   5213.281,
   5214.062,
   5215.625,
   5217.188,
   5217.578,
   5217.773,
   5217.969,
   5218.75,
   5221.875,
   5222.656,
   5223.438,
   5225,
   5226.562,
   5227.344,
   5227.734,
   5228.125,
   5231.25,
   5232.812,
   5234.375,
   5237.5,
   5240.625,
   5242.188,
   5242.969,
   5243.75,
   5246.875,
   5247.656,
   5248.438,
   5250,
   5253.125,
   5256.25,
   5262.5,
   5265.625,
   5267.188,
   5268.75,
   5271.875,
   5272.656,
   5273.438,
   5275,
   5278.125,
   5281.25,
   5282.812,
   5284.375,
   5287.5,
   5290.625,
   5292.188,
   5292.969,
   5293.75,
   5296.875,
   5297.656,
   5298.438,
   5300,
   5303.125,
   5306.25,
   5307.812,
   5309.375,
   5312.5,
   5315.625,
   5317.188,
   5317.969,
   5318.75,
   5321.875,
   5322.656,
   5323.438,
   5325,
   5328.125,
   5331.25,
   5332.812,
   5334.375,
   5337.5,
   5340.625,
   5342.188,
   5342.969,
   5343.75,
   5346.875,
   5348.438,
   5350,
   5353.125,
   5356.25,
   5357.812,
   5359.375,
   5362.5,
   5365.625,
   5368.75,
   5371.875,
   5375,
   5378.125,
   5381.25,
   5382.812,
   5384.375,
   5387.5,
   5393.75,
   5396.875,
   5400,
   5403.125,
   5406.25,
   5409.375,
   5412.5,
   5418.75,
   5421.875,
   5425,
   5428.125,
   5431.25,
   5434.375,
   5437.5,
   5443.75,
   5446.875,
   5450,
   5453.125,
   5456.25,
   5462.5,
   5468.75,
   5471.875,
   5475,
   5478.125,
   5481.25,
   5487.5,
   5493.75,
   5500,
   5503.125,
   5506.25,
   5512.5,
   5518.75,
   5525,
   5537.5,
   5550,
   5562.5,
   5568.75,
   5575,
   5581.25,
   5587.5,
   5593.75,
   5600,
   5606.25,
   5612.5,
   5618.75,
   5625,
   5628.125,
   5631.25,
   5637.5,
   5643.75,
   5650,
   5653.125,
   5656.25,
   5662.5,
   5668.75,
   5675,
   5678.125,
   5681.25,
   5687.5,
   5693.75,
   5700,
   5706.25,
   5712.5,
   5718.75,
   5725,
   5731.25,
   5737.5,
   5743.75,
   5750,
   5756.25,
   5762.5,
   5768.75,
   5775,
   5781.25,
   5787.5,
   5793.75,
   5800,
   5806.25,
   5812.5,
   5818.75,
   5825,
   5831.25,
   5837.5,
   5843.75,
   5850,
   5862.5,
   5875,
   5887.5,
   5900,
   5912.5,
   5925,
   5937.5,
   5950,
   5962.5,
   5975,
   6000,
   6025,
   6050,
   6100,
   6200,
   6300,
   6350,
   6400,
   6500,
   6600,
   6700,
   6800,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7500};
   Double_t stack0_fy166[2206] = {
   0,
   0.02806082,
   0.03218827,
   0.03448357,
   0.03694163,
   0.03959052,
   0.04243135,
   0.04549724,
   0.04879019,
   0.05234935,
   0.05617792,
   0.06032228,
   0.06478721,
   0.06962787,
   0.07485112,
   0.08052284,
   0.08665269,
   0.09331966,
   0.1005372,
   0.1043876,
   0.1084002,
   0.1125776,
   0.1169272,
   0.1214816,
   0.1262326,
   0.1311826,
   0.1363409,
   0.1417463,
   0.1473902,
   0.1532752,
   0.1594122,
   0.1658475,
   0.1725725,
   0.1795893,
   0.186911,
   0.1945923,
   0.2026247,
   0.2110092,
   0.2197615,
   0.2289455,
   0.2385531,
   0.2434859,
   0.2485836,
   0.2590551,
   0.2700418,
   0.281536,
   0.2874362,
   0.2935346,
   0.3060582,
   0.319192,
   0.3259787,
   0.3329295,
   0.3399784,
   0.3472639,
   0.3622186,
   0.377891,
   0.3859884,
   0.3942766,
   0.4026803,
   0.4113644,
   0.4201894,
   0.4291814,
   0.4478386,
   0.4574765,
   0.4673356,
   0.4773302,
   0.487657,
   0.4928203,
   0.4981461,
   0.5088343,
   0.5198391,
   0.5309957,
   0.5424431,
   0.5541477,
   0.5660117,
   0.5782704,
   0.5843997,
   0.5907173,
   0.6034025,
   0.6164583,
   0.6296936,
   0.6432768,
   0.6501331,
   0.6571612,
   0.6712346,
   0.6857807,
   0.6930537,
   0.7005468,
   0.7156006,
   0.731092,
   0.7467975,
   0.7629229,
   0.7710584,
   0.779404,
   0.796111,
   0.8133889,
   0.8220279,
   0.8309258,
   0.8488123,
   0.867219,
   0.8858825,
   0.9050554,
   0.9147237,
   0.9246497,
   0.9445152,
   0.9650715,
   0.9753496,
   0.9859325,
   1.007219,
   1.029122,
   1.040144,
   1.045654,
   1.051333,
   1.074159,
   1.085663,
   1.097482,
   1.121128,
   1.145604,
   1.157842,
   1.170436,
   1.195779,
   1.202167,
   1.208727,
   1.221847,
   1.234967,
   1.241527,
   1.248278,
   1.275444,
   1.289127,
   1.303188,
   1.331313,
   1.36042,
   1.374974,
   1.389935,
   1.420059,
   1.427643,
   1.435436,
   1.451022,
   1.466607,
   1.4744,
   1.482407,
   1.514659,
   1.530893,
   1.547575,
   1.580939,
   1.615445,
   1.632701,
   1.650421,
   1.686115,
   1.695089,
   1.704317,
   1.722773,
   1.741229,
   1.750457,
   1.759925,
   1.798094,
   1.817294,
   1.837028,
   1.876495,
   1.917286,
   1.937691,
   1.942806,
   1.94808,
   1.958629,
   2.000824,
   2.011422,
   2.022329,
   2.044144,
   2.065959,
   2.076867,
   2.088045,
   2.133162,
   2.155845,
   2.179174,
   2.225832,
   2.274056,
   2.298184,
   2.304221,
   2.31046,
   2.32294,
   2.372857,
   2.385381,
   2.398292,
   2.424112,
   2.449933,
   2.462844,
   2.476066,
   2.529499,
   2.55635,
   2.583996,
   2.639288,
   2.696454,
   2.725064,
   2.732217,
   2.739609,
   2.754414,
   2.813636,
   2.828479,
   2.843802,
   2.874449,
   2.905095,
   2.920419,
   2.928168,
   2.936098,
   2.999531,
   3.03139,
   3.06421,
   3.12985,
   3.197676,
   3.23163,
   3.240119,
   3.248866,
   3.266425,
   3.33666,
   3.354242,
   3.372395,
   3.408701,
   3.445006,
   3.463159,
   3.472316,
   3.481694,
   3.556723,
   3.594376,
   3.633115,
   3.710594,
   3.790432,
   3.830407,
   3.840401,
   3.850651,
   3.871258,
   3.953688,
   3.9743,
   3.995527,
   4.037981,
   4.080435,
   4.101661,
   4.112337,
   4.123258,
   4.210627,
   4.254429,
   4.29933,
   4.389132,
   4.481198,
   4.527295,
   4.538819,
   4.550566,
   4.574199,
   4.668732,
   4.692365,
   4.716553,
   4.764957,
   4.813362,
   4.837564,
   4.849703,
   4.86208,
   4.961095,
   5.010688,
   5.06126,
   5.162404,
   5.265471,
   5.317067,
   5.329966,
   5.343037,
   5.369327,
   5.474487,
   5.500777,
   5.527512,
   5.581037,
   5.634561,
   5.661323,
   5.674721,
   5.688329,
   5.797194,
   5.851684,
   5.906992,
   6.01761,
   6.12981,
   6.185969,
   6.21418,
   6.242676,
   6.356656,
   6.385151,
   6.414021,
   6.471832,
   6.529644,
   6.55855,
   6.573005,
   6.587663,
   6.704928,
   6.763602,
   6.823065,
   6.941993,
   7.062493,
   7.122808,
   7.153092,
   7.183692,
   7.306092,
   7.336692,
   7.3677,
   7.429828,
   7.491956,
   7.52302,
   7.538551,
   7.554315,
   7.680535,
   7.74368,
   7.807836,
   7.93615,
   7.952278,
   7.968598,
   8.001236,
   8.066514,
   8.131792,
   8.148111,
   8.156273,
   8.164583,
   8.197824,
   8.330787,
   8.364028,
   8.397817,
   8.465592,
   8.533367,
   8.567255,
   8.584199,
   8.601449,
   8.73978,
   8.808971,
   8.879627,
   9.020939,
   9.038705,
   9.056767,
   9.092892,
   9.165142,
   9.237392,
   9.255454,
   9.264485,
   9.273704,
   9.310678,
   9.458574,
   9.495548,
   9.50485,
   9.514319,
   9.533256,
   9.609005,
   9.684755,
   9.72263,
   9.741567,
   9.760893,
   9.916196,
   9.99385,
   10.0735,
   10.2328,
   10.25281,
   10.27325,
   10.31411,
   10.39585,
   10.47759,
   10.49802,
   10.50824,
   10.51866,
   10.56061,
   10.72842,
   10.77037,
   10.78089,
   10.79166,
   10.81319,
   10.89933,
   10.98547,
   11.02853,
   11.05007,
   11.07203,
   11.24889,
   11.33731,
   11.42803,
   11.60955,
   11.63231,
   11.65559,
   11.70214,
   11.79525,
   11.88835,
   11.91163,
   11.92327,
   11.93509,
   11.98283,
   12.17375,
   12.22149,
   12.23342,
   12.24565,
   12.2701,
   12.3679,
   12.46571,
   12.51461,
   12.53906,
   12.5514,
   12.56391,
   12.76414,
   12.86426,
   12.96656,
   13.1713,
   13.19692,
   13.22306,
   13.27534,
   13.37989,
   13.48444,
   13.53685,
   13.59018,
   13.80347,
   13.8568,
   13.87013,
   13.88368,
   13.91084,
   14.01948,
   14.12812,
   14.18244,
   14.2096,
   14.22324,
   14.23706,
   14.45809,
   14.56861,
   14.6808,
   14.90535,
   14.93342,
   14.96189,
   15.01884,
   15.13274,
   15.24664,
   15.30366,
   15.36136,
   15.59215,
   15.64985,
   15.67883,
   15.70802,
   15.82479,
   15.94156,
   15.99994,
   16.02914,
   16.0585,
   16.29454,
   16.41257,
   16.53166,
   16.76999,
   16.79978,
   16.82982,
   16.88992,
   17.01014,
   17.13035,
   17.19048,
   17.25108,
   17.49344,
   17.55403,
   17.5844,
   17.61492,
   17.73701,
   17.98129,
   18.22719,
   18.35014,
   18.47387,
   18.72144,
   18.75239,
   18.78351,
   18.84582,
   18.97044,
   19.09505,
   19.15737,
   19.2201,
   19.471,
   19.53373,
   19.56514,
   19.59672,
   19.72303,
   19.97574,
   20.23014,
   20.35734,
   20.48538,
   20.74164,
   20.77368,
   20.80591,
   20.87047,
   20.99958,
   21.1287,
   21.19326,
   21.25833,
   21.51863,
   21.58371,
   21.6163,
   21.64911,
   21.78035,
   22.04295,
   22.30773,
   22.44012,
   22.57358,
   22.84077,
   22.87416,
   22.90779,
   22.97522,
   23.11006,
   23.2449,
   23.31232,
   23.38037,
   23.65265,
   23.72072,
   23.75479,
   23.78916,
   23.92664,
   24.2017,
   24.47941,
   24.61826,
   24.63562,
   24.65315,
   24.68821,
   24.75834,
   25.03885,
   25.07391,
   25.10922,
   25.18006,
   25.32175,
   25.46344,
   25.53428,
   25.6058,
   25.89206,
   25.96363,
   25.99943,
   26.03558,
   26.18018,
   26.46945,
   26.76158,
   26.90765,
   26.9259,
   26.94432,
   26.9812,
   27.05497,
   27.35004,
   27.38693,
   27.42404,
   27.49854,
   27.64754,
   27.79654,
   27.87105,
   27.9462,
   28.24713,
   28.32236,
   28.35998,
   28.39795,
   28.54986,
   28.85375,
   29.16043,
   29.31377,
   29.35223,
   29.39092,
   29.4683,
   29.7778,
   29.81649,
   29.83585,
   29.85537,
   29.93344,
   30.08958,
   30.24572,
   30.32379,
   30.40246,
   30.71749,
   30.79624,
   30.83562,
   30.87531,
   31.03418,
   31.35194,
   31.67234,
   31.83255,
   31.8727,
   31.91308,
   31.99384,
   32.3169,
   32.35729,
   32.37748,
   32.39783,
   32.47926,
   32.64212,
   32.80498,
   32.8864,
   32.96839,
   33.29679,
   33.37889,
   33.41994,
   33.46128,
   33.62683,
   33.95796,
   34.29187,
   34.45882,
   34.50064,
   34.54274,
   34.62694,
   34.96372,
   35.00582,
   35.02687,
   35.04808,
   35.13302,
   35.30292,
   35.47282,
   35.55776,
   35.57904,
   35.60048,
   35.64335,
   35.98629,
   36.07203,
   36.11489,
   36.15809,
   36.33122,
   36.67749,
   37.02725,
   37.20214,
   37.24594,
   37.29012,
   37.37849,
   37.73196,
   37.77615,
   37.79824,
   37.82051,
   37.90985,
   38.08854,
   38.26723,
   38.35658,
   38.37893,
   38.40153,
   38.44671,
   38.80819,
   38.89856,
   38.94375,
   38.98932,
   39.17221,
   39.53797,
   39.90815,
   40.09325,
   40.13959,
   40.18644,
   40.28014,
   40.65494,
   40.70179,
   40.72521,
   40.74881,
   40.84368,
   41.03341,
   41.22315,
   41.31802,
   41.34173,
   41.36573,
   41.41376,
   41.79794,
   41.89399,
   41.94201,
   41.96612,
   41.99043,
   42.18487,
   42.57376,
   42.96719,
   43.16395,
   43.21316,
   43.26291,
   43.36241,
   43.76041,
   43.86003,
   43.9606,
   44.16173,
   44.36286,
   44.46343,
   44.48857,
   44.51392,
   44.56469,
   44.97093,
   45.07249,
   45.12327,
   45.14871,
   45.17432,
   45.37924,
   45.78908,
   46.20201,
   46.40852,
   46.46014,
   46.51209,
   46.61601,
   47.03167,
   47.13563,
   47.24007,
   47.44894,
   47.6578,
   47.76224,
   47.86692,
   48.28609,
   49.96521,
   50.38439,
   50.48917,
   50.59358,
   50.8024,
   51.01122,
   51.11563,
   51.16775,
   51.21967,
   51.63497,
   51.7388,
   51.79071,
   51.81667,
   51.84244,
   52.04853,
   52.46071,
   52.48639,
   52.5119,
   52.56294,
   52.66501,
   52.86914,
   53.07328,
   53.12431,
   53.17485,
   53.27575,
   53.67937,
   53.78025,
   53.87981,
   54.07893,
   54.27805,
   54.37761,
   54.4025,
   54.41495,
   54.42723,
   54.47625,
   54.86846,
   54.96651,
   55.01554,
   55.04005,
   55.06422,
   55.257,
   55.64256,
   55.66657,
   55.69022,
   55.73751,
   55.8321,
   56.02128,
   56.21046,
   56.25776,
   56.26955,
   56.28113,
   56.3043,
   56.39696,
   56.76763,
   56.86029,
   56.95096,
   57.13223,
   57.3135,
   57.40414,
   57.4268,
   57.43813,
   57.44928,
   57.49354,
   57.84761,
   57.93612,
   57.98038,
   58.00251,
   58.01347,
   58.02426,
   58.1969,
   58.54218,
   58.56372,
   58.58474,
   58.62677,
   58.71084,
   58.87897,
   59.04711,
   59.08914,
   59.09965,
   59.1099,
   59.13034,
   59.21211,
   59.53917,
   59.62094,
   59.70047,
   59.85934,
   60.01821,
   60.09764,
   60.13724,
   60.17578,
   60.4841,
   60.56119,
   60.59973,
   60.619,
   60.62859,
   60.63793,
   60.78737,
   61.08625,
   61.10493,
   61.12306,
   61.15924,
   61.2316,
   61.37633,
   61.52106,
   61.55724,
   61.56629,
   61.57515,
   61.59265,
   61.66268,
   61.94277,
   62.01279,
   62.02143,
   62.0299,
   62.04683,
   62.08068,
   62.21611,
   62.35153,
   62.41924,
   62.45306,
   62.48578,
   62.74755,
   62.813,
   62.84572,
   62.86208,
   62.87026,
   62.87819,
   63.00466,
   63.25758,
   63.27339,
   63.28876,
   63.31931,
   63.3804,
   63.50259,
   63.62478,
   63.65532,
   63.6705,
   63.68526,
   63.74431,
   63.98051,
   64.03955,
   64.04691,
   64.05404,
   64.06832,
   64.09688,
   64.21111,
   64.32535,
   64.38246,
   64.41102,
   64.43871,
   64.65997,
   64.77047,
   64.87781,
   65.09249,
   65.1059,
   65.11907,
   65.14516,
   65.19736,
   65.30175,
   65.40614,
   65.43224,
   65.44527,
   65.458,
   65.50892,
   65.71258,
   65.76349,
   65.77611,
   65.78857,
   65.81349,
   65.91317,
   66.01286,
   66.0627,
   66.08762,
   66.11216,
   66.30813,
   66.40608,
   66.50282,
   66.69629,
   66.88832,
   66.98427,
   67.08,
   67.46252,
   67.65397,
   67.84623,
   67.94237,
   68.03927,
   68.23308,
   68.25736,
   68.28184,
   68.3308,
   68.42873,
   68.52665,
   68.57573,
   68.62528,
   68.82348,
   68.87303,
   68.92308,
   69.02342,
   69.12376,
   69.17393,
   69.19902,
   69.22433,
   69.4274,
   69.52894,
   69.6315,
   69.83664,
   69.86232,
   69.88815,
   69.93982,
   70.04315,
   70.14648,
   70.19818,
   70.25003,
   70.45744,
   70.66468,
   70.87171,
   71.07743,
   71.18029,
   71.28179,
   71.48471,
   71.51003,
   71.53486,
   71.58451,
   71.68382,
   71.78313,
   71.80796,
   71.82037,
   71.82656,
   71.83258,
   71.88076,
   72.07349,
   72.12167,
   72.13371,
   72.14532,
   72.16847,
   72.26106,
   72.35365,
   72.39995,
   72.4231,
   72.42888,
   72.4345,
   72.4455,
   72.62149,
   72.70949,
   72.71487,
   72.72004,
   72.73036,
   72.75101,
   72.79232,
   72.95753,
   72.97815,
   72.99726,
   73.0355,
   73.11197,
   73.18845,
   73.20756,
   73.21712,
   73.2219,
   73.22632,
   73.26116,
   73.4005,
   73.43534,
   73.44405,
   73.44619,
   73.44813,
   73.45203,
   73.4676,
   73.52991,
   73.59222,
   73.62338,
   73.63896,
   73.64285,
   73.6448,
   73.64658,
   73.65339,
   73.76241,
   73.81691,
   73.82027,
   73.82317,
   73.82897,
   73.84058,
   73.86378,
   73.95658,
   73.96818,
   73.9778,
   73.99688,
   74.03503,
   74.07318,
   74.08271,
   74.08748,
   74.08987,
   74.09102,
   74.09195,
   74.1069,
   74.16671,
   74.18166,
   74.1854,
   74.18633,
   74.1871,
   74.18846,
   74.19391,
   74.21573,
   74.23755,
   74.24845,
   74.25391,
   74.25659,
   74.25835,
   74.28642,
   74.30046,
   74.30134,
   74.30183,
   74.30267,
   74.30434,
   74.30769,
   74.32108,
   74.32275,
   74.32293,
   74.32293,
   74.32292,
   74.32291,
   74.32286,
   74.32275,
   74.32265,
   74.32247,
   74.31934,
   74.30679,
   74.30365,
   74.30286,
   74.30245,
   74.30171,
   74.29877,
   74.28699,
   74.27521,
   74.26932,
   74.26638,
   74.26491,
   74.26288,
   74.22968,
   74.21308,
   74.21205,
   74.21086,
   74.20826,
   74.20307,
   74.19269,
   74.15114,
   74.14595,
   74.14458,
   74.14306,
   74.14001,
   74.12783,
   74.10348,
   74.07912,
   74.06693,
   74.05319,
   73.99827,
   73.98454,
   73.97753,
   73.96997,
   73.93975,
   73.90953,
   73.89442,
   73.88687,
   73.88309,
   73.87906,
   73.81348,
   73.78069,
   73.77654,
   73.77212,
   73.76328,
   73.74561,
   73.67491,
   73.66607,
   73.66385,
   73.66147,
   73.65671,
   73.63767,
   73.59958,
   73.5615,
   73.54246,
   73.5219,
   73.43954,
   73.41895,
   73.40852,
   73.39732,
   73.3525,
   73.30768,
   73.28527,
   73.27407,
   73.26847,
   73.26558,
   73.26251,
   73.16421,
   73.11506,
   73.1089,
   73.10211,
   73.08854,
   73.06139,
   72.95278,
   72.93921,
   72.93581,
   72.93211,
   72.92457,
   72.89438,
   72.83401,
   72.77364,
   72.74345,
   72.74154,
   72.73943,
   72.73522,
   72.72679,
   72.70994,
   72.57513,
   72.54142,
   72.533,
   72.52878,
   72.52668,
   72.52442,
   72.50556,
   72.43015,
   72.35473,
   72.31702,
   72.29817,
   72.28874,
   72.284,
   72.27873,
   72.11002,
   72.02567,
   72.01513,
   72.00348,
   71.97995,
   71.93288,
   71.74463,
   71.72109,
   71.71521,
   71.71223,
   71.70896,
   71.69589,
   71.64358,
   71.53897,
   71.43436,
   71.38205,
   71.37878,
   71.37531,
   71.36808,
   71.35363,
   71.32472,
   71.09347,
   71.03565,
   71.00671,
   70.97497,
   70.848,
   70.72103,
   70.65755,
   70.62581,
   70.60994,
   70.602,
   70.59349,
   70.31669,
   70.17829,
   70.16099,
   70.15663,
   70.15195,
   70.14259,
   70.10517,
   70.03033,
   69.73097,
   69.69355,
   69.68419,
   69.67952,
   69.67464,
   69.65457,
   69.57429,
   69.41374,
   69.25318,
   69.1729,
   69.16284,
   69.15217,
   69.13082,
   69.08813,
   68.74659,
   68.6612,
   68.61851,
   68.5736,
   68.3935,
   68.21341,
   68.12336,
   68.07833,
   68.05582,
   68.04456,
   68.03891,
   68.03303,
   67.65637,
   67.46804,
   67.4445,
   67.4326,
   67.4204,
   67.37158,
   67.27393,
   66.88336,
   66.83454,
   66.81011,
   66.78501,
   66.68459,
   66.48375,
   66.28291,
   66.18249,
   66.16994,
   66.15719,
   66.13158,
   66.08035,
   65.67056,
   65.56811,
   65.51689,
   65.46511,
   65.25769,
   64.84283,
   64.42599,
   64.21757,
   64.00953,
   63.59361,
   63.54162,
   63.51562,
   63.48983,
   63.38676,
   63.18062,
   62.97449,
   62.87142,
   62.84575,
   62.82036,
   62.76959,
   62.36338,
   62.26183,
   62.21105,
   62.19843,
   62.18599,
   62.16111,
   61.96208,
   61.56404,
   61.17582,
   60.9817,
   60.95744,
   60.94531,
   60.93345,
   60.88631,
   60.79203,
   60.41491,
   60.36777,
   60.3442,
   60.33832,
   60.33262,
   60.3212,
   60.22991,
   60.04733,
   59.86474,
   59.77345,
   59.75074,
   59.72869,
   59.68459,
   59.33181,
   59.24362,
   59.19952,
   59.1885,
   59.17787,
   59.1566,
   58.98644,
   58.64611,
   58.3179,
   58.15384,
   58.13334,
   58.12308,
   58.11796,
   58.11302,
   58.07347,
   57.99436,
   57.67793,
   57.63838,
   57.6186,
   57.6088,
   57.59926,
   57.5229,
   57.37018,
   57.21747,
   57.14111,
   57.12202,
   57.10357,
   57.06667,
   56.77141,
   56.6976,
   56.6607,
   56.65147,
   56.64247,
   56.6246,
   56.48164,
   56.19572,
   55.91819,
   55.77949,
   55.74488,
   55.71117,
   55.64376,
   55.37413,
   55.34042,
   55.32357,
   55.31515,
   55.30695,
   55.24133,
   55.11009,
   54.97885,
   54.91324,
   54.89683,
   54.8808,
   54.84883,
   54.59306,
   54.52912,
   54.49715,
   54.48127,
   54.46568,
   54.34102,
   54.09168,
   53.84851,
   53.727,
   53.69663,
   53.66705,
   53.60788,
   53.37122,
   53.34164,
   53.32685,
   53.31945,
   53.31221,
   53.25468,
   53.13961,
   53.02454,
   52.96701,
   52.95262,
   52.93856,
   52.91064,
   52.68727,
   52.63143,
   52.60351,
   52.5896,
   52.57608,
   52.46793,
   52.25162,
   52.24486,
   52.23833,
   52.22527,
   52.19915,
   52.1469,
   52.04242,
   51.93793,
   51.91181,
   51.88657,
   51.83622,
   51.6348,
   51.58456,
   51.53613,
   51.43927,
   51.3424,
   51.29397,
   51.28186,
   51.27587,
   51.27005,
   51.2468,
   51.06076,
   51.01425,
   50.991,
   50.97937,
   50.96822,
   50.87897,
   50.70049,
   50.69491,
   50.6895,
   50.6788,
   50.6574,
   50.61459,
   50.52898,
   50.44337,
   50.42196,
   50.4013,
   50.3602,
   50.19579,
   50.15474,
   50.1152,
   50.03611,
   49.95702,
   49.91748,
   49.9076,
   49.90265,
   49.89788,
   49.87881,
   49.72619,
   49.68804,
   49.66896,
   49.65942,
   49.65015,
   49.57623,
   49.42841,
   49.41924,
   49.41025,
   49.39227,
   49.35631,
   49.2844,
   49.21249,
   49.19451,
   49.17686,
   49.1417,
   49.00107,
   48.96591,
   48.93136,
   48.86226,
   48.79316,
   48.75862,
   48.74138,
   48.72432,
   48.58786,
   48.51968,
   48.45201,
   48.31668,
   48.18193,
   47.64372,
   47.50895,
   47.44155,
   47.37399,
   47.23888,
   47.1034,
   46.96778,
   46.83189,
   46.69572,
   46.55939,
   46.42273,
   46.35438,
   46.28584,
   46.14875,
   46.01118,
   45.94237,
   45.87336,
   45.73509,
   45.70052,
   45.66576,
   45.59618,
   45.45689,
   45.31657,
   45.24637,
   45.17544,
   45.03358,
   45.01575,
   44.99777,
   44.96181,
   44.88989,
   44.81796,
   44.79998,
   44.78183,
   44.74525,
   44.59892,
   44.56233,
   44.52509,
   44.45041,
   44.37572,
   44.33838,
   44.31971,
   44.30061,
   44.14762,
   44.07105,
   43.99243,
   43.83518,
   43.82535,
   43.81534,
   43.79508,
   43.75455,
   43.67349,
   43.59243,
   43.57217,
   43.56204,
   43.55157,
   43.50967,
   43.34208,
   43.30019,
   43.28958,
   43.27873,
   43.25702,
   43.17021,
   43.08339,
   43.03999,
   43.01828,
   42.99587,
   42.81569,
   42.72556,
   42.63199,
   42.44485,
   42.43315,
   42.42731,
   42.42124,
   42.39694,
   42.34833,
   42.25113,
   42.15392,
   42.12962,
   42.11747,
   42.10492,
   42.05446,
   41.8526,
   41.80214,
   41.78941,
   41.77633,
   41.75017,
   41.64551,
   41.54085,
   41.48852,
   41.46236,
   41.45577,
   41.449,
   41.43546,
   41.21884,
   41.11053,
   40.99875,
   40.77515,
   40.74705,
   40.71829,
   40.66077,
   40.54573,
   40.43068,
   40.40192,
   40.38754,
   40.3729,
   40.31391,
   40.07796,
   40.01897,
   40.00419,
   39.98912,
   39.95899,
   39.83844,
   39.7179,
   39.65763,
   39.62749,
   39.59696,
   39.3515,
   39.22878,
   39.10428,
   38.85521,
   38.82404,
   38.79254,
   38.72953,
   38.60352,
   38.47751,
   38.41441,
   38.35079,
   38.09631,
   38.03269,
   37.96866,
   37.84033,
   37.71201,
   37.64784,
   37.61576,
   37.5835,
   37.32469,
   37.19529,
   37.06474,
   36.80355,
   36.77088,
   36.73787,
   36.67186,
   36.53983,
   36.4078,
   36.34168,
   36.27478,
   36.00717,
   35.94027,
   35.92354,
   35.90659,
   35.87259,
   35.7366,
   35.60061,
   35.53262,
   35.49862,
   35.48156,
   35.46423,
   35.18704,
   35.04844,
   35.03974,
   35.03089,
   35.01319,
   34.97779,
   34.90698,
   34.62375,
   34.58835,
   34.55211,
   34.47962,
   34.33464,
   34.18966,
   34.15342,
   34.13529,
   34.12623,
   34.11702,
   34.04271,
   33.7455,
   33.67119,
   33.65262,
   33.6337,
   33.5956,
   33.44321,
   33.29082,
   33.21462,
   33.17652,
   33.15743,
   33.1379,
   32.82545,
   32.66922,
   32.65946,
   32.64947,
   32.62947,
   32.58947,
   32.50946,
   32.18943,
   32.14943,
   32.10859,
   32.02676,
   31.86309,
   31.69943,
   31.61751,
   31.53395,
   31.19975,
   31.11619,
   31.09531,
   31.08483,
   31.07419,
   31.03162,
   30.86135,
   30.69107,
   30.60594,
   30.56337,
   30.54208,
   30.52046,
   30.17423,
   30.00112,
   29.97938,
   29.95743,
   29.91354,
   29.82575,
   29.47461,
   29.43072,
   29.3864,
   29.29761,
   29.12003,
   28.94246,
   28.85365,
   28.76412,
   28.40596,
   28.31643,
   28.27161,
   28.2266,
   28.0466,
   27.68656,
   27.32593,
   27.14561,
   26.96559,
   26.6056,
   26.5606,
   26.51579,
   26.42626,
   26.2472,
   26.06815,
   25.97862,
   25.88982,
   25.53468,
   25.44589,
   25.40158,
   25.35766,
   25.182,
   25.00635,
   24.91852,
   24.8746,
   24.85264,
   24.83088,
   24.48392,
   24.31044,
   24.28878,
   24.26737,
   24.22456,
   24.13894,
   23.79646,
   23.75365,
   23.71121,
   23.62663,
   23.45746,
   23.28829,
   23.20371,
   23.11993,
   22.78497,
   22.70123,
   22.65939,
   22.6178,
   22.45142,
   22.11869,
   21.78665,
   21.62064,
   21.45422,
   21.12128,
   21.07966,
   21.03783,
   20.95395,
   20.7862,
   20.61845,
   20.53457,
   20.44976,
   20.11021,
   20.02533,
   19.98286,
   19.93977,
   19.76739,
   19.59501,
   19.50882,
   19.46573,
   19.44418,
   19.4334,
   19.42246,
   19.07177,
   18.89643,
   18.87451,
   18.85228,
   18.80767,
   18.71846,
   18.36162,
   18.31702,
   18.29464,
   18.27198,
   18.18131,
   17.99997,
   17.81864,
   17.72797,
   17.63618,
   17.26848,
   17.17655,
   17.13059,
   17.08416,
   16.89839,
   16.52681,
   16.15292,
   15.96598,
   15.77873,
   15.40412,
   15.31052,
   15.2171,
   15.03025,
   14.84339,
   14.74997,
   14.65707,
   14.28582,
   14.19301,
   14.1466,
   14.10063,
   13.91692,
   13.54956,
   13.18712,
   13.00589,
   12.98324,
   12.97194,
   12.9608,
   12.91623,
   12.82709,
   12.47055,
   12.42598,
   12.4037,
   12.3818,
   12.29431,
   12.11933,
   11.94436,
   11.85687,
   11.83514,
   11.81371,
   11.77085,
   11.42798,
   11.34226,
   11.2994,
   11.25733,
   11.08961,
   10.75421,
   10.42647,
   10.2626,
   10.24212,
   10.23187,
   10.22185,
   10.18187,
   10.10191,
   9.782084,
   9.742106,
   9.722116,
   9.702541,
   9.624619,
   9.468776,
   9.312933,
   9.235011,
   9.21563,
   9.196676,
   9.158768,
   8.855506,
   8.77969,
   8.741782,
   8.732339,
   8.723136,
   8.704731,
   8.557489,
   8.263004,
   7.977684,
   7.835043,
   7.817212,
   7.808297,
   7.79957,
   7.765118,
   7.696215,
   7.420603,
   7.386152,
   7.368926,
   7.36043,
   7.352134,
   7.285766,
   7.15303,
   7.020294,
   6.953926,
   6.937373,
   6.92144,
   6.889575,
   6.634653,
   6.570922,
   6.539057,
   6.53109,
   6.523418,
   6.508163,
   6.386122,
   6.14204,
   5.908787,
   5.792227,
   5.763211,
   5.735432,
   5.679873,
   5.457639,
   5.429859,
   5.41597,
   5.409062,
   5.402449,
   5.349544,
   5.243734,
   5.137924,
   5.085019,
   5.071793,
   5.059159,
   5.033979,
   4.832538,
   4.782178,
   4.756998,
   4.750703,
   4.744592,
   4.732604,
   4.6367,
   4.444893,
   4.439001,
   4.433289,
   4.421867,
   4.399022,
   4.353332,
   4.261953,
   4.170573,
   4.147757,
   4.125972,
   4.082404,
   3.908132,
   3.886348,
   3.875456,
   3.87001,
   3.864778,
   3.823211,
   3.740076,
   3.656942,
   3.615375,
   3.604983,
   3.594974,
   3.575143,
   3.4165,
   3.376839,
   3.357009,
   3.347175,
   3.33772,
   3.262075,
   3.110785,
   3.10608,
   3.101576,
   3.092568,
   3.074552,
   3.038519,
   2.966455,
   2.89439,
   2.876374,
   2.859201,
   2.824922,
   2.687802,
   2.653651,
   2.621085,
   2.555954,
   2.490823,
   2.458257,
   2.450116,
   2.442256,
   2.426807,
   2.303214,
   2.272316,
   2.256867,
   2.249162,
   2.241839,
   2.183259,
   2.066099,
   2.062437,
   2.058939,
   2.052001,
   2.038125,
   2.010372,
   1.954867,
   1.899362,
   1.885486,
   1.872267,
   1.845977,
   1.740818,
   1.714588,
   1.68969,
   1.639894,
   1.590099,
   1.565201,
   1.558977,
   1.55588,
   1.552935,
   1.541154,
   1.446908,
   1.423347,
   1.411566,
   1.405676,
   1.400085,
   1.355569,
   1.266537,
   1.261068,
   1.255828,
   1.245348,
   1.224387,
   1.182467,
   1.140546,
   1.130065,
   1.120136,
   1.100495,
   1.021931,
   1.002305,
   0.984028,
   0.9474741,
   0.9109203,
   0.8926433,
   0.8880741,
   0.8857895,
   0.8836538,
   0.8752273,
   0.8078151,
   0.7909621,
   0.7825356,
   0.7783223,
   0.7744043,
   0.7436767,
   0.6822217,
   0.6784455,
   0.6749922,
   0.6680855,
   0.6542721,
   0.6266453,
   0.5990185,
   0.5921118,
   0.5904017,
   0.5888749,
   0.5858212,
   0.5736064,
   0.5247473,
   0.5125326,
   0.5019114,
   0.4807374,
   0.4595634,
   0.4489764,
   0.4438015,
   0.4393251,
   0.4035135,
   0.3945606,
   0.3900841,
   0.3878459,
   0.3858763,
   0.3712031,
   0.3418568,
   0.340038,
   0.3385977,
   0.335717,
   0.3299556,
   0.3184328,
   0.3069101,
   0.3040294,
   0.3033092,
   0.3027454,
   0.3016833,
   0.2974347,
   0.2804404,
   0.2761918,
   0.2732991,
   0.2676656,
   0.2620321,
   0.2592153,
   0.2578611,
   0.2571203,
   0.2511943,
   0.2497128,
   0.2489721,
   0.2486017,
   0.2483957,
   0.2478844,
   0.2468618,
   0.2467979,
   0.2469859,
   0.2474112,
   0.2482619,
   0.2499632,
   0.2516645,
   0.2520898,
   0.2523723,
   0.2528298,
   0.2546596,
   0.2619789,
   0.2638087,
   0.2664134,
   0.271767,
   0.2771205,
   0.2797973,
   0.2811417,
   0.2828362,
   0.2963922,
   0.3032292,
   0.3111625,
   0.3270293,
   0.3445448,
   0.3533705,
   0.3578759,
   0.362609,
   0.3815413,
   0.3862743,
   0.3911862,
   0.4010574,
   0.420845,
   0.4409676,
   0.4812099,
   0.501026,
   0.5109201,
   0.5206225,
   0.5398011,
   0.5445958,
   0.5492131,
   0.5583856,
   0.5766187,
   0.5939565,
   0.6026147,
   0.6107168,
   0.626921,
   0.6420191,
   0.649512,
   0.6531872,
   0.6566172,
   0.6703371,
   0.6737671,
   0.6769345,
   0.6831531,
   0.6954591,
   0.7066232,
   0.7122033,
   0.7171638,
   0.7270847,
   0.7359286,
   0.7402906,
   0.7424167,
   0.7443131,
   0.7518986,
   0.753795,
   0.7554805,
   0.7587373,
   0.7651558,
   0.7706691,
   0.7734258,
   0.7757254,
   0.7803126,
   0.7841402,
   0.7860079,
   0.7869104,
   0.7876495,
   0.7906059,
   0.7919502,
   0.7930736,
   0.7952643,
   0.7968668,
   0.7976681,
   0.7981857,
   0.799204,
   0.7997542,
   0.8001071,
   0.8001147,
   0.7998237,
   0.7993608,
   0.7985275,
   0.7981109,
   0.7975169,
   0.7963121,
   0.7931632,
   0.7912857,
   0.7891991,
   0.7869896,
   0.7845019,
   0.7818776,
   0.7790987,
   0.7729314,
   0.7695835,
   0.7660485,
   0.7624014,
   0.758491,
   0.7544509,
   0.7502594,
   0.7412817,
   0.7365292,
   0.7315936,
   0.7265472,
   0.7212402,
   0.7102314,
   0.698518,
   0.692416,
   0.6861531,
   0.6797917,
   0.6732045,
   0.6597062,
   0.6456505,
   0.6311086,
   0.6237115,
   0.6161621,
   0.6008624,
   0.5852395,
   0.5693676,
   0.537155,
   0.5046799,
   0.4723824,
   0.4564288,
   0.4406688,
   0.4251262,
   0.4098324,
   0.3948419,
   0.3801815,
   0.3658497,
   0.3518643,
   0.338272,
   0.3250865,
   0.3186056,
   0.3122874,
   0.2998818,
   0.2879075,
   0.27637,
   0.2707196,
   0.2652362,
   0.2545061,
   0.2442088,
   0.234345,
   0.2295298,
   0.2248749,
   0.2157934,
   0.2071223,
   0.1988598,
   0.1909634,
   0.1834249,
   0.1762597,
   0.1694652,
   0.162999,
   0.1568512,
   0.1510323,
   0.1455393,
   0.1403319,
   0.1354001,
   0.1307499,
   0.1263789,
   0.1222502,
   0.118354,
   0.1146933,
   0.1112662,
   0.1080401,
   0.1050058,
   0.1021643,
   0.09951416,
   0.09702728,
   0.09469552,
   0.0925185,
   0.09049516,
   0.08683177,
   0.0836563,
   0.08090137,
   0.0785244,
   0.07647069,
   0.07470425,
   0.0731815,
   0.07187272,
   0.07074381,
   0.06977077,
   0.06819462,
   0.06698696,
   0.06602867,
   0.06453056,
   0.06196505,
   0.05904687,
   0.05735976,
   0.0555161,
   0.05140193,
   0.0468647,
   0.04215755,
   0.03756026,
   0.03330824,
   0.02955091,
   0.02634592,
   0.02367739,
   0.02148295,
   0.01967892,
   0.01817881,
   0.01817881,
   0};
   graph = new TGraph(2206,stack0_fx166,stack0_fy166);
   graph->SetName("stack0");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(92);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_stack0166 = new TH1F("Graph_stack0166","Projection of full_model",2206,2000,8000);
   Graph_stack0166->SetMinimum(0);
   Graph_stack0166->SetMaximum(81.75522);
   Graph_stack0166->SetDirectory(0);
   Graph_stack0166->SetStats(0);
   Graph_stack0166->SetLineWidth(2);
   Graph_stack0166->SetMarkerStyle(20);
   Graph_stack0166->SetMarkerSize(0.2);
   Graph_stack0166->GetXaxis()->SetNdivisions(505);
   Graph_stack0166->GetXaxis()->SetLabelFont(132);
   Graph_stack0166->GetXaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetXaxis()->SetTitleOffset(0.85);
   Graph_stack0166->GetXaxis()->SetTitleFont(132);
   Graph_stack0166->GetYaxis()->SetLabelFont(132);
   Graph_stack0166->GetYaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetYaxis()->SetTitleOffset(0.74);
   Graph_stack0166->GetYaxis()->SetTitleFont(132);
   Graph_stack0166->GetZaxis()->SetLabelFont(132);
   Graph_stack0166->GetZaxis()->SetTitleSize(0.048);
   Graph_stack0166->GetZaxis()->SetTitleOffset(0.8);
   Graph_stack0166->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_stack0166);
   
   graph->Draw("f");
   
   Double_t full_mod_fx167[103] = {
   2400,
   2400,
   2500,
   2600,
   2700,
   2800,
   2900,
   3000,
   3100,
   3150,
   3200,
   3250,
   3300,
   3350,
   3400,
   3450,
   3475,
   3500,
   3550,
   3600,
   3650,
   3700,
   3750,
   3775,
   3800,
   3900,
   3925,
   3950,
   3975,
   4000,
   4100,
   4125,
   4150,
   4162.5,
   4175,
   4200,
   4225,
   4250,
   4275,
   4287.5,
   4300,
   4400,
   4425,
   4450,
   4475,
   4500,
   4550,
   4600,
   4650,
   4675,
   4700,
   4750,
   4775,
   4800,
   4850,
   4900,
   4950,
   4975,
   5000,
   5025,
   5050,
   5075,
   5100,
   5125,
   5150,
   5200,
   5225,
   5250,
   5262.5,
   5275,
   5287.5,
   5300,
   5325,
   5350,
   5375,
   5400,
   5425,
   5450,
   5475,
   5500,
   5600,
   5700,
   5800,
   5900,
   6000,
   6100,
   6200,
   6300,
   6400,
   6500,
   6600,
   6700,
   6800,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7600,
   7600};
   Double_t full_mod_fy167[103] = {
   0,
   0.07170536,
   0.07170536,
   0.1176291,
   0.193469,
   0.322054,
   0.5488814,
   0.9591147,
   1.70801,
   2.297324,
   3.099678,
   4.198103,
   5.686271,
   7.55417,
   9.734328,
   12.3659,
   13.93919,
   15.70442,
   19.68894,
   24.04163,
   28.778,
   34.00532,
   39.71947,
   42.78189,
   46.0248,
   60.23442,
   63.52515,
   66.47921,
   69.06213,
   71.29099,
   78.83499,
   80.60404,
   81.94453,
   82.38022,
   82.64595,
   82.75058,
   82.48844,
   81.99633,
   81.11317,
   80.42165,
   79.51441,
   68.60814,
   66.54308,
   64.81447,
   63.34588,
   62.15951,
   60.4318,
   58.87246,
   57.19736,
   56.12841,
   54.78093,
   51.45366,
   49.54886,
   47.34894,
   42.23228,
   37.34203,
   32.41231,
   30.06966,
   28.12467,
   26.67647,
   25.81384,
   25.53554,
   25.72678,
   26.27179,
   27.02637,
   28.68779,
   29.33457,
   29.63474,
   29.57191,
   28.94926,
   27.79518,
   26.33694,
   23.29873,
   20.63846,
   18.38832,
   16.53372,
   15.09448,
   14.03009,
   13.24651,
   12.64076,
   10.77717,
   9.217273,
   8.139766,
   7.287199,
   6.542203,
   5.914578,
   5.119869,
   4.181027,
   3.509852,
   3.24433,
   3.170727,
   3.077626,
   2.901589,
   2.66361,
   2.398672,
   2.134846,
   1.891784,
   1.677833,
   1.489746,
   1.31888,
   1.31888,
   1.31888,
   0};
   graph = new TGraph(103,full_mod_fx167,full_mod_fy167);
   graph->SetName("full_mod");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_full_mod167 = new TH1F("Graph_full_mod167","Projection of full_model",103,1880,8120);
   Graph_full_mod167->SetMinimum(0);
   Graph_full_mod167->SetMaximum(91.02564);
   Graph_full_mod167->SetDirectory(0);
   Graph_full_mod167->SetStats(0);
   Graph_full_mod167->SetLineWidth(2);
   Graph_full_mod167->SetMarkerStyle(20);
   Graph_full_mod167->SetMarkerSize(0.2);
   Graph_full_mod167->GetXaxis()->SetNdivisions(505);
   Graph_full_mod167->GetXaxis()->SetLabelFont(132);
   Graph_full_mod167->GetXaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetXaxis()->SetTitleOffset(0.85);
   Graph_full_mod167->GetXaxis()->SetTitleFont(132);
   Graph_full_mod167->GetYaxis()->SetLabelFont(132);
   Graph_full_mod167->GetYaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetYaxis()->SetTitleOffset(0.74);
   Graph_full_mod167->GetYaxis()->SetTitleFont(132);
   Graph_full_mod167->GetZaxis()->SetLabelFont(132);
   Graph_full_mod167->GetZaxis()->SetTitleSize(0.048);
   Graph_full_mod167->GetZaxis()->SetTitleOffset(0.8);
   Graph_full_mod167->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_mod167);
   
   graph->Draw("l");
   
   Double_t h_data_to_fit_fx3175[50] = {
   2550,
   2650,
   2750,
   2850,
   2950,
   3050,
   3150,
   3250,
   3350,
   3450,
   3550,
   3650,
   3750,
   3850,
   3950,
   4050,
   4150,
   4250,
   4350,
   4450,
   4550,
   4650,
   4750,
   4850,
   4950,
   5050,
   5150,
   5250,
   5350,
   5450,
   5550,
   5650,
   5750,
   5850,
   5950,
   6050,
   6150,
   6250,
   6350,
   6450,
   6550,
   6650,
   6750,
   6850,
   6950,
   7050,
   7150,
   7250,
   7350,
   7450};
   Double_t h_data_to_fit_fy3175[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   2,
   3,
   9,
   13,
   19,
   34,
   34,
   57,
   75,
   68,
   68,
   88,
   78,
   67,
   55,
   66,
   44,
   43,
   33,
   28,
   21,
   36,
   19,
   14,
   10,
   10,
   13,
   8,
   7,
   5,
   6,
   5,
   3,
   3,
   2,
   2,
   1,
   5,
   0,
   3,
   3,
   0,
   3,
   5};
   Double_t h_data_to_fit_felx3175[50] = {
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50};
   Double_t h_data_to_fit_fely3175[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   1.291815,
   1.632705,
   2.943461,
   3.558662,
   4.320219,
   5.802128,
   5.802128,
   7.527619,
   8.640903,
   8.225883,
   8.225883,
   9.362975,
   8.812788,
   8.164873,
   7.39358,
   8.103403,
   6.60794,
   6.531834,
   5.715302,
   5.259711,
   4.545807,
   5.971996,
   4.320219,
   3.6965,
   3.108694,
   3.108694,
   3.558662,
   2.768386,
   2.58147,
   2.159691,
   2.379931,
   2.159691,
   1.632705,
   1.632705,
   1.291815,
   1.291815,
   0.8272462,
   2.159691,
   0,
   1.632705,
   1.632705,
   0,
   1.632705,
   2.159691};
   Double_t h_data_to_fit_fehx3175[50] = {
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50};
   Double_t h_data_to_fit_fehy3175[50] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   2.918186,
   4.110204,
   4.697573,
   5.435196,
   6.888101,
   6.888101,
   8.594007,
   9.698771,
   9.28666,
   9.28666,
   10.41639,
   9.869531,
   9.226102,
   8.461166,
   9.165094,
   7.68351,
   7.608278,
   6.802567,
   6.354446,
   5.655182,
   7.055545,
   5.435196,
   4.830381,
   4.26695,
   4.26695,
   4.697573,
   3.945142,
   3.770281,
   3.382473,
   3.583642,
   3.382473,
   2.918186,
   2.918186,
   2.63786,
   2.63786,
   2.299527,
   3.382473,
   1.147874,
   2.918186,
   2.918186,
   1.147874,
   2.918186,
   3.382473};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_to_fit_fx3175,h_data_to_fit_fy3175,h_data_to_fit_felx3175,h_data_to_fit_fehx3175,h_data_to_fit_fely3175,h_data_to_fit_fehy3175);
   grae->SetName("h_data_to_fit");
   grae->SetTitle("Histogram of data_to_fit_plot__Bminus_MCORR");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.2);
   
   TH1F *Graph_h_data_to_fit3175 = new TH1F("Graph_h_data_to_fit3175","Histogram of data_to_fit_plot__Bminus_MCORR",100,2000,8000);
   Graph_h_data_to_fit3175->SetMinimum(0);
   Graph_h_data_to_fit3175->SetMaximum(108.258);
   Graph_h_data_to_fit3175->SetDirectory(0);
   Graph_h_data_to_fit3175->SetStats(0);
   Graph_h_data_to_fit3175->SetLineWidth(2);
   Graph_h_data_to_fit3175->SetMarkerStyle(20);
   Graph_h_data_to_fit3175->SetMarkerSize(0.2);
   Graph_h_data_to_fit3175->GetXaxis()->SetNdivisions(505);
   Graph_h_data_to_fit3175->GetXaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleOffset(0.85);
   Graph_h_data_to_fit3175->GetXaxis()->SetTitleFont(132);
   Graph_h_data_to_fit3175->GetYaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleOffset(0.74);
   Graph_h_data_to_fit3175->GetYaxis()->SetTitleFont(132);
   Graph_h_data_to_fit3175->GetZaxis()->SetLabelFont(132);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleSize(0.048);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleOffset(0.8);
   Graph_h_data_to_fit3175->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_to_fit3175);
   
   grae->Draw("p");
   
   Double_t sig_fx168[104] = {
   2500,
   2500,
   2600,
   2700,
   2800,
   2900,
   3000,
   3100,
   3200,
   3300,
   3400,
   3500,
   3600,
   3700,
   3800,
   3900,
   4000,
   4100,
   4200,
   4300,
   4400,
   4500,
   4550,
   4600,
   4650,
   4700,
   4750,
   4800,
   4850,
   4875,
   4900,
   4925,
   4950,
   4975,
   5000,
   5012.5,
   5025,
   5037.5,
   5050,
   5062.5,
   5075,
   5100,
   5150,
   5162.5,
   5175,
   5187.5,
   5200,
   5212.5,
   5225,
   5237.5,
   5250,
   5256.25,
   5262.5,
   5268.75,
   5275,
   5281.25,
   5287.5,
   5293.75,
   5300,
   5312.5,
   5325,
   5337.5,
   5350,
   5362.5,
   5375,
   5387.5,
   5400,
   5412.5,
   5425,
   5437.5,
   5450,
   5462.5,
   5475,
   5487.5,
   5500,
   5525,
   5550,
   5575,
   5600,
   5625,
   5650,
   5700,
   5750,
   5800,
   5850,
   5900,
   6000,
   6100,
   6200,
   6300,
   6400,
   6500,
   6600,
   6700,
   6800,
   6900,
   7000,
   7100,
   7200,
   7300,
   7400,
   7500,
   7500,
   7500};
   Double_t sig_fy168[104] = {
   0,
   5.032019e-05,
   9.179813e-05,
   0.0001662512,
   0.0002998632,
   0.0005401575,
   0.0009735079,
   0.001755976,
   0.003165587,
   0.005686822,
   0.01013955,
   0.01786265,
   0.03095432,
   0.05255324,
   0.08711847,
   0.1406382,
   0.2207012,
   0.33647,
   0.4989137,
   0.7222373,
   1.027896,
   1.451632,
   1.724578,
   2.04979,
   2.436741,
   2.894315,
   3.429645,
   4.048431,
   4.760764,
   5.160471,
   5.599183,
   6.089904,
   6.651158,
   7.30681,
   8.084156,
   8.526925,
   9.009618,
   9.534282,
   10.10195,
   10.71234,
   11.3636,
   12.77199,
   15.78108,
   16.50307,
   17.18321,
   17.8057,
   18.35514,
   18.81727,
   19.17964,
   19.43217,
   19.56772,
   19.59026,
   19.54156,
   19.32852,
   18.96067,
   18.46049,
   17.8562,
   17.17829,
   16.45605,
   14.97502,
   13.54888,
   12.22899,
   11.01605,
   9.896878,
   8.864072,
   7.91866,
   7.065092,
   6.306101,
   5.640234,
   5.06174,
   4.561695,
   4.129469,
   3.754055,
   3.425074,
   3.133405,
   2.633371,
   2.211951,
   1.847007,
   1.528546,
   1.252295,
   1.015796,
   0.6516485,
   0.4098596,
   0.2592146,
   0.1703409,
   0.1198877,
   0.07495827,
   0.05658641,
   0.04463385,
   0.0348409,
   0.02659208,
   0.0198063,
   0.01439246,
   0.01020322,
   0.007056812,
   0.004761559,
   0.003134433,
   0.002012974,
   0.001261208,
   0.0007709112,
   0.0004597178,
   0.0002674531,
   0.0002674531,
   0};
   graph = new TGraph(104,sig_fx168,sig_fy168);
   graph->SetName("sig");
   graph->SetTitle("Projection of full_model");
   graph->SetFillColor(1);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.2);
   
   TH1F *Graph_sig168 = new TH1F("Graph_sig168","Projection of full_model",104,2000,8000);
   Graph_sig168->SetMinimum(0);
   Graph_sig168->SetMaximum(21.54929);
   Graph_sig168->SetDirectory(0);
   Graph_sig168->SetStats(0);
   Graph_sig168->SetLineWidth(2);
   Graph_sig168->SetMarkerStyle(20);
   Graph_sig168->SetMarkerSize(0.2);
   Graph_sig168->GetXaxis()->SetNdivisions(505);
   Graph_sig168->GetXaxis()->SetLabelFont(132);
   Graph_sig168->GetXaxis()->SetTitleSize(0.048);
   Graph_sig168->GetXaxis()->SetTitleOffset(0.85);
   Graph_sig168->GetXaxis()->SetTitleFont(132);
   Graph_sig168->GetYaxis()->SetLabelFont(132);
   Graph_sig168->GetYaxis()->SetTitleSize(0.048);
   Graph_sig168->GetYaxis()->SetTitleOffset(0.74);
   Graph_sig168->GetYaxis()->SetTitleFont(132);
   Graph_sig168->GetZaxis()->SetLabelFont(132);
   Graph_sig168->GetZaxis()->SetTitleSize(0.048);
   Graph_sig168->GetZaxis()->SetTitleOffset(0.8);
   Graph_sig168->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig168);
   
   graph->Draw("l");
   
   TH1D *frame_ebe6c80__350 = new TH1D("frame_ebe6c80__350","A RooPlot of \"Bminus_MCORR\"",50,2500,7500);
   frame_ebe6c80__350->SetBinContent(1,103.3372);
   frame_ebe6c80__350->SetMinimum(0);
   frame_ebe6c80__350->SetMaximum(124.0047);
   frame_ebe6c80__350->SetEntries(1);
   frame_ebe6c80__350->SetDirectory(0);
   frame_ebe6c80__350->SetStats(0);
   frame_ebe6c80__350->SetLineWidth(2);
   frame_ebe6c80__350->SetMarkerStyle(20);
   frame_ebe6c80__350->SetMarkerSize(0.2);
   frame_ebe6c80__350->GetXaxis()->SetTitle("#it{m}_{corr} [GeV/#it{c}^{2}]");
   frame_ebe6c80__350->GetXaxis()->SetNdivisions(505);
   frame_ebe6c80__350->GetXaxis()->SetLabelFont(132);
   frame_ebe6c80__350->GetXaxis()->SetLabelSize(0.07);
   frame_ebe6c80__350->GetXaxis()->SetTitleSize(0.07);
   frame_ebe6c80__350->GetXaxis()->SetTitleFont(132);
   frame_ebe6c80__350->GetYaxis()->SetTitle("Entries / (0.1GeV/#it{c}^{2})");
   frame_ebe6c80__350->GetYaxis()->SetLabelFont(132);
   frame_ebe6c80__350->GetYaxis()->SetLabelSize(0.07);
   frame_ebe6c80__350->GetYaxis()->SetTitleSize(0.07);
   frame_ebe6c80__350->GetYaxis()->SetTitleOffset(1.1);
   frame_ebe6c80__350->GetYaxis()->SetTitleFont(132);
   frame_ebe6c80__350->GetZaxis()->SetLabelFont(132);
   frame_ebe6c80__350->GetZaxis()->SetTitleSize(0.048);
   frame_ebe6c80__350->GetZaxis()->SetTitleOffset(0.8);
   frame_ebe6c80__350->GetZaxis()->SetTitleFont(132);
   frame_ebe6c80__350->Draw("AXISSAME");
   TBox *box = new TBox(7601,-99999,9000,10);
   box->SetLineWidth(2);
   box->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.77,0.75,0.85,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  #splitline{2011 + 2012 + 2016}{#scale[1.2]{#it{m(p#bar{p})} #in } [2.6, 5.0] GeV/#it{c}^{2} }");
   pt->Draw();
   pad1->Modified();
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "The pad 20% of the height",0,0,1,0);
   pad2->Draw();
   pad2->cd();
   pad2->Range(0,0,1,1);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.15);
   pad2->SetRightMargin(0.2);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   TLine *line = new TLine(2500,1,7500,1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-1,7500,-1);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,2,7500,2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-2,7500,-2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,3,7500,3);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-3,7500,-3);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,-4,7500,-4);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2500,4,7500,4);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   pad2->Modified();
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->cd();
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->Modified();
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->cd();
   bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can->SetSelected(bin4/FullFit2011_2012_2016_PPbin_4_paper_nopulls_can);
}


==> figs/Fig4.C <==
void bf_withpred()
{
//=========Macro generated from canvas: c1/A Simple Graph with error bars
//=========  (Wed Nov  6 11:07:04 2019) by ROOT version6.08/06
   TCanvas *c1 = new TCanvas("c1", "A Simple Graph with error bars",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(1.064468,-2.145985e-06,6.374383,1.975182e-05);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetRightMargin(0.2);
   c1->SetTopMargin(0.08);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx3001[5] = {
   1.938,
   2.1,
   2.3,
   2.5,
   3.8};
   Double_t Graph0_fy3001[5] = {
   1.286528e-05,
   1.288107e-05,
   3.784591e-06,
   1.038348e-06,
   5.417238e-08};
   Double_t Graph0_felx3001[5] = {
   0.062,
   0.1,
   0.1,
   0.1,
   1.2};
   Double_t Graph0_fely3001[5] = {
   1.407626e-06,
   1.069945e-06,
   5.350918e-07,
   2.974473e-07,
   1.962593e-08};
   Double_t Graph0_fehx3001[5] = {
   0.062,
   0.1,
   0.1,
   0.1,
   1.2};
   Double_t Graph0_fehy3001[5] = {
   1.414346e-06,
   1.033455e-06,
   5.501817e-07,
   3.234421e-07,
   1.987509e-08};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("b");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(4);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","b",100,1.5636,5.3124);
   Graph_Graph3001->SetMinimum(0);
   Graph_Graph3001->SetMaximum(1.8e-05);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(0.2);
   Graph_Graph3001->GetXaxis()->SetTitle("#it{m(p#bar{p})} [GeV/#it{c}^{2}]");
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.048);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.85);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetTitle("#it{dB(B^{+}#rightarrowp#bar{p}#mu^{+}#nu#kern[-0.1]{_{#mu}} ) / dm(p#bar{p})} [GeV^{-1}#it{c}^{2}]");
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.048);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.74);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.048);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(0.8);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("ap");
   
   Double_t Graph1_fx1[125] = {
   1.876545,
   1.877519,
   1.878938,
   1.87909,
   1.88045,
   1.88058,
   1.881565,
   1.88302,
   1.885132,
   1.88526,
   1.885885,
   1.885947,
   1.888066,
   1.889872,
   1.891541,
   1.892588,
   1.893928,
   1.895268,
   1.896608,
   1.897948,
   1.899288,
   1.900629,
   1.901968,
   1.9038,
   1.90401,
   1.907321,
   1.90867,
   1.911326,
   1.914149,
   1.916638,
   1.920865,
   1.925228,
   1.930287,
   1.938897,
   1.954816,
   1.967265,
   1.974816,
   1.981651,
   1.988188,
   1.994724,
   2.001261,
   2.008333,
   2.014334,
   2.01956,
   2.024786,
   2.029357,
   2.034583,
   2.039808,
   2.045033,
   2.05084,
   2.055482,
   2.060708,
   2.065931,
   2.071155,
   2.076381,
   2.081604,
   2.086829,
   2.092637,
   2.098007,
   2.104398,
   2.109768,
   2.115577,
   2.121458,
   2.127993,
   2.134529,
   2.141603,
   2.147676,
   2.154142,
   2.161336,
   2.169183,
   2.177031,
   2.18488,
   2.193234,
   2.201235,
   2.209087,
   2.217091,
   2.226477,
   2.23684,
   2.246004,
   2.256584,
   2.268009,
   2.279141,
   2.290931,
   2.303377,
   2.317135,
   2.33155,
   2.345967,
   2.360386,
   2.374805,
   2.389227,
   2.403649,
   2.418073,
   2.432498,
   2.446924,
   2.46135,
   2.475779,
   2.490207,
   2.504636,
   2.519067,
   2.533497,
   2.547928,
   2.562361,
   2.576793,
   2.591226,
   2.60566,
   2.620094,
   2.634528,
   2.648963,
   2.663398,
   2.677834,
   2.69227,
   2.706705,
   2.721142,
   2.735579,
   2.750017,
   2.764455,
   2.778893,
   2.792345,
   2.804812,
   2.817942,
   2.834673,
   2.859274,
   2.896672,
   2.928165,
   2.973437};
   Double_t Graph1_fy1[125] = {
   0,
   4.74224e-07,
   2.953657e-06,
   2.571965e-06,
   5.011841e-06,
   4.548215e-06,
   6.085959e-06,
   7.553372e-06,
   8.257991e-06,
   8.654638e-06,
   9.252311e-06,
   8.96901e-06,
   9.950458e-06,
   1.052749e-05,
   1.106807e-05,
   1.145237e-05,
   1.173887e-05,
   1.201332e-05,
   1.229942e-05,
   1.258385e-05,
   1.286162e-05,
   1.314938e-05,
   1.342383e-05,
   1.36962e-05,
   1.398342e-05,
   1.447165e-05,
   1.484764e-05,
   1.516617e-05,
   1.550529e-05,
   1.578909e-05,
   1.60662e-05,
   1.638581e-05,
   1.666363e-05,
   1.689203e-05,
   1.692617e-05,
   1.670164e-05,
   1.642418e-05,
   1.615004e-05,
   1.587292e-05,
   1.559698e-05,
   1.531521e-05,
   1.502275e-05,
   1.476302e-05,
   1.451269e-05,
   1.425654e-05,
   1.400932e-05,
   1.375878e-05,
   1.34939e-05,
   1.323047e-05,
   1.295071e-05,
   1.268198e-05,
   1.242708e-05,
   1.214909e-05,
   1.187402e-05,
   1.161059e-05,
   1.133406e-05,
   1.10619e-05,
   1.079022e-05,
   1.052113e-05,
   1.024557e-05,
   9.971305e-06,
   9.717092e-06,
   9.442309e-06,
   9.148897e-06,
   8.870622e-06,
   8.59351e-06,
   8.325713e-06,
   8.075382e-06,
   7.802734e-06,
   7.504858e-06,
   7.214745e-06,
   6.941127e-06,
   6.658925e-06,
   6.388068e-06,
   6.139677e-06,
   5.887778e-06,
   5.621133e-06,
   5.349677e-06,
   5.100509e-06,
   4.852118e-06,
   4.59548e-06,
   4.334637e-06,
   4.086245e-06,
   3.83255e-06,
   3.570998e-06,
   3.319079e-06,
   3.079861e-06,
   2.866047e-06,
   2.657526e-06,
   2.471232e-06,
   2.297641e-06,
   2.129342e-06,
   1.982212e-06,
   1.838258e-06,
   1.703831e-06,
   1.586339e-06,
   1.472023e-06,
   1.36194e-06,
   1.268793e-06,
   1.177764e-06,
   1.086734e-06,
   1.011582e-06,
   9.406631e-07,
   8.686861e-07,
   8.05177e-07,
   7.501357e-07,
   6.950945e-07,
   6.411118e-07,
   5.977139e-07,
   5.574915e-07,
   5.204445e-07,
   4.770466e-07,
   4.516429e-07,
   4.249186e-07,
   4.056036e-07,
   3.862887e-07,
   3.637983e-07,
   3.357532e-07,
   3.063874e-07,
   2.968236e-07,
   2.793634e-07,
   2.269828e-07,
   1.920623e-07,
   1.571419e-07,
   1.222215e-07};
   TGraph *graph = new TGraph(125,Graph1_fx1,Graph1_fy1);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(3);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",125,1.766855,3.083126);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(1.861878e-05);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(0.2);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.048);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.85);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.048);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.74);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.048);
   Graph_Graph1->GetZaxis()->SetTitleOffset(0.8);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("l ");
   TBox *box = new TBox(2.93,0,3.03,1.8e-05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(3.046,0,3.146,1.8e-05);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(3.636,0,3.736,1.8e-05);

   ci = 1181;
   color = new TColor(ci, 1, 0, 1, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TPaveText *pt = new TPaveText(0.55,0.65,0.79,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb    ");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

